Who Deserves the Reward? SHARP: Shapley Credit-based Optimization for Multi-Agent System

Integrating Large Language Models (LLMs) with external tools via multi-agent systems offers a promising new paradigm for decomposing and solving complex problems. However, training these systems remains notoriously difficult due to the credit assignment challenge, as it is often unclear which specific functional agent is responsible for the success or failure of decision trajectories. Existing methods typically rely on sparse or globally broadcast rewards, failing to capture individual contributions and leading to inefficient reinforcement learning. To address these limitations, we introduce the Shapley-based Hierarchical Attribution for Reinforcement Policy (SHARP), a novel framework for optimizing multi-agent reinforcement learning via precise credit attribution. SHARP effectively stabilizes training by normalizing agent-specific advantages across trajectory groups, primarily through a decomposed reward mechanism comprising a global broadcast-accuracy reward, a Shapley-based marginal-credit reward for each agent, and a tool-process reward to improve execution efficiency. Extensive experiments across various real-world benchmarks demonstrate that SHARP significantly outperforms recent state-of-the-art baselines, achieving average match improvements of 23.66% and 14.05% over single-agent and multi-agent approaches, respectively.

==> sharp/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os

import pkg_resources
from packaging.version import parse as parse_version
from pkg_resources import DistributionNotFound

from .protocol import DataProto
from .utils.device import is_npu_available
from .utils.logging_utils import set_basic_config

version_folder = os.path.dirname(os.path.join(os.path.abspath(__file__)))

with open(os.path.join(version_folder, "version/version")) as f:
    __version__ = f.read().strip()


set_basic_config(level=logging.WARNING)


__all__ = ["DataProto", "__version__"]

if os.getenv("VERL_USE_MODELSCOPE", "False").lower() == "true":
    import importlib

    if importlib.util.find_spec("modelscope") is None:
        raise ImportError("You are using the modelscope hub, please install modelscope by `pip install modelscope -U`")
    # Patch hub to download models from modelscope to speed up.
    from modelscope.utils.hf_util import patch_hub

    patch_hub()

if is_npu_available:
    package_name = 'transformers'
    required_version_spec = '4.51.0'
    try:
        installed_version = pkg_resources.get_distribution(package_name).version
        installed = parse_version(installed_version)
        required = parse_version(required_version_spec)

        if not installed >= required:
            raise ValueError(f"{package_name} version >= {required_version_spec} is required on ASCEND NPU, current version is {installed}.")
    except DistributionNotFound:
        raise ImportError(
            f"package {package_name} is not installed, please run pip install {package_name}=={required_version_spec}")


==> sharp/models/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/llama/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/llama/megatron/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .modeling_llama_megatron import (
    ParallelLlamaForCausalLM,
    # rmpad with megatron
    ParallelLlamaForCausalLMRmPad,
    # rmpad with megatron and pipeline parallelism
    ParallelLlamaForCausalLMRmPadPP,
    ParallelLlamaForValueRmPad,
    ParallelLlamaForValueRmPadPP,
    # original model with megatron
    ParallelLlamaModel,
)

__all__ = [
    "ParallelLlamaForCausalLM",
    "ParallelLlamaForCausalLMRmPad",
    "ParallelLlamaForCausalLMRmPadPP",
    "ParallelLlamaForValueRmPad",
    "ParallelLlamaForValueRmPadPP",
    "ParallelLlamaModel",
]


==> sharp/models/llama/megatron/checkpoint_utils/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/llama/megatron/checkpoint_utils/llama_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    print(f"get megatron data parallel size: {mpu.get_data_parallel_world_size()}")

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def load_state_dict_to_megatron_llama(state_dict, wrapped_models, config, params_dtype, is_value_model=False, tie_word_embeddings=False):
    """Load merged state_dict to sharded Megatron module in training."""
    from megatron.core import DistributedDataParallel as LocalDDP
    from megatron.core import mpu
    from megatron.core.transformer.module import Float16Module
    from torch.nn.parallel import DistributedDataParallel as torchDDP

    from verl.utils.megatron_utils import print_rank_0, unwrap_model

    start_time = time.time()

    def _get_gpt_model(model):
        return model

    def fetch_params(module):
        for param in module.parameters():
            torch.distributed.fetch(param.data, src=mpu.get_data_parallel_src_rank(), group=mpu.get_data_parallel_group())

    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if torch.distributed.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers, f"num_layers_per_model: {num_layers_per_model} * pp_size: {pp_size} * virtual_pp_size {virtual_pp_size} != config.num_hidden_layers: {config.num_hidden_layers}"

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        gpt_model_module = _get_gpt_model(models[i])
        assert len(gpt_model_module.model.layers) == num_layers_per_model

    def _fetch_tensor(tensor, name) -> torch.Tensor:
        """fetch tensor"""
        nonlocal state_dict
        if tensor is not None:
            tensor.data.copy_(state_dict[name])

    def _fetch_tp_shard_tensor_vocab(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """fetch tensor in tp shards"""
        nonlocal state_dict
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if name in state_dict:
            full_weight = state_dict[name]

            if mutate_func is not None:
                full_weight = mutate_func(full_weight)
            tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
            if tensor is not None:
                tensor.data.copy_(tensor_chunk[tp_rank])
        else:
            print(f"tp_shard tensor:[{name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """fetch tensor in tp shards"""
        nonlocal state_dict
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if name in state_dict:
            full_weight = state_dict[name]

            if mutate_func is not None:
                full_weight = mutate_func(full_weight)
            tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
            if tensor is not None:
                tensor.data.copy_(tensor_chunk[tp_rank])
        else:
            print(f"tp_shard tensor:[{name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor_gate_up(tensor, gate_name, up_name) -> torch.Tensor:
        """fetch gate_up tensor in tp shards"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if gate_name in state_dict and up_name in state_dict:
            gate_weight = state_dict[gate_name]
            up_weight = state_dict[up_name]
            new_gate_up_weight = torch.empty(config.intermediate_size * 2, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                intermediate_size_tp = config.intermediate_size // tp_size
                gate_weight_tp = gate_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                up_weight_tp = up_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                new_gate_up_weight[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)].copy_(torch.cat([gate_weight_tp, up_weight_tp], dim=0))

            tensor_chunk = torch.chunk(new_gate_up_weight, tp_size, dim=0)
            if tensor is not None:
                tensor.data.copy_(tensor_chunk[tp_rank])
        else:
            print(f"tp_shard tensor:[{gate_name}, {up_name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name) -> torch.Tensor:
        """fetch tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        assert q_name in state_dict and k_name in state_dict and v_name in state_dict
        full_weight_q = state_dict[q_name]
        full_weight_k = state_dict[k_name]
        full_weight_v = state_dict[v_name]

        hidden_size_per_head = config.hidden_size // config.num_attention_heads

        if config.num_key_value_heads >= tp_size:
            q_size_tp = config.hidden_size // tp_size
            kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
            total_size = q_size_tp + 2 * kv_size_tp
            new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                k_part = full_weight_k[i * kv_size_tp : (i + 1) * kv_size_tp]
                v_part = full_weight_v[i * kv_size_tp : (i + 1) * kv_size_tp]
                new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

        else:
            q_size_tp = config.hidden_size // tp_size
            kv_size_tp = hidden_size_per_head
            total_size = q_size_tp + 2 * kv_size_tp
            new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                start_idx = i * config.num_key_value_heads // tp_size * hidden_size_per_head
                end_idx = (i * config.num_key_value_heads // tp_size + 1) * hidden_size_per_head
                k_part = full_weight_k[start_idx:end_idx]
                v_part = full_weight_v[start_idx:end_idx]
                new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

        tensor_chunk = torch.chunk(new_weight_qkv, tp_size, dim=0)
        if tensor is not None:
            tensor.data.copy_(tensor_chunk[tp_rank])

    # Embeddings
    # -------------------
    print_rank_0("loading embeddings...")
    gpt_model_module = _get_gpt_model(models[0])
    embed_tokens_weight = None
    if pp_rank == 0:
        embed_tokens_weight = gpt_model_module.model.embed_tokens.weight
    _fetch_tp_shard_tensor_vocab(embed_tokens_weight, "model.embed_tokens.weight")

    # Transformer layers
    # -------------------
    layer_map = _megatron_calc_layer_map(config)

    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    num_layer_per_pp = config.num_hidden_layers // pp_size
    vpp_size = mpu.get_virtual_pipeline_model_parallel_world_size()

    layer_list = []
    if vpp_size is not None:
        for vpp_rank in range(vpp_size):
            num_layer_vpp_chunk = num_layer_per_pp // vpp_size
            num_layer_this_model = num_layer_vpp_chunk
            offset = vpp_rank * (config.num_hidden_layers // mpu.get_virtual_pipeline_model_parallel_world_size()) + (mpu.get_pipeline_model_parallel_rank() * num_layer_vpp_chunk)
            layer_list.extend(list(range(offset, offset + num_layer_this_model)))
    else:
        num_layer_this_model = num_layer_per_pp
        offset = pp_rank * num_layer_per_pp
        layer_list.extend(list(range(offset, offset + num_layer_this_model)))

    for layer in layer_list:
        print_rank_0(f"loading layer #{layer}...")
        layer_name = f"model.layers.{layer}"
        dst_pp_rank, dst_virtual_pp_rank, dst_layer_idx = layer_map[layer]

        gpt_model_module = _get_gpt_model(models[dst_virtual_pp_rank])
        sync_layer = gpt_model_module.model.layers[dst_layer_idx]

        _fetch_tensor(
            sync_layer.input_layernorm.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.input_layernorm.weight",
        )

        _fetch_tp_shard_tensor_qkv(
            sync_layer.self_attn.qkv_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.self_attn.q_proj.weight",
            f"{layer_name}.self_attn.k_proj.weight",
            f"{layer_name}.self_attn.v_proj.weight",
        )

        _fetch_tp_shard_tensor(
            sync_layer.self_attn.o_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.self_attn.o_proj.weight",
            chunk_dim=1,
        )

        _fetch_tensor(
            sync_layer.post_attention_layernorm.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.post_attention_layernorm.weight",
        )

        _fetch_tp_shard_tensor_gate_up(
            sync_layer.mlp.gate_up_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.mlp.gate_proj.weight",
            f"{layer_name}.mlp.up_proj.weight",
        )

        _fetch_tp_shard_tensor(
            sync_layer.mlp.down_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.mlp.down_proj.weight",
            chunk_dim=1,
        )
    # Final Layernorm
    # -------------------
    print_rank_0("loading final layernorm...")
    gpt_model_module = _get_gpt_model(models[-1])
    _fetch_tensor(
        getattr(gpt_model_module.model.norm, "weight", None),
        "model.norm.weight",
    )

    print_rank_0("loading lm_head...")
    if pp_rank + 1 == pp_size:
        lm_head_weight = gpt_model_module.lm_head.weight

        if is_value_model:
            if "lm_head.weight" in state_dict and state_dict["lm_head.weight"].shape[0] == 1:
                _fetch_tensor(lm_head_weight, "lm_head.weight")
                print_rank_0("load lm_head weight")
            elif "reward_head.weight" in state_dict and state_dict["reward_head.weight"].shape[0] == 1:
                _fetch_tensor(lm_head_weight, "reward_head.weight")
                print_rank_0("load lm_head from value_head weight")
            else:
                _fetch_tensor(None, "lm_head.weight")
                print_rank_0("fail to match lm_head in value_model")
        else:
            _fetch_tp_shard_tensor(lm_head_weight, "lm_head.weight")

    dist.barrier()
    torch.cuda.empty_cache()
    print_rank_0(f"loading megatron ckpt done, time elapsed {time.time() - start_time}s")


==> sharp/models/llama/megatron/checkpoint_utils/llama_loader_depracated.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    print(f"get megatron data parallel size: {mpu.get_data_parallel_world_size()}")

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def load_state_dict_to_megatron_llama(state_dict, wrapped_models, config, params_dtype, is_value_model=False, tie_word_embeddings=False):
    """Load merged state_dict to sharded Megatron module in training."""
    from megatron.core import DistributedDataParallel as LocalDDP
    from megatron.core import mpu
    from megatron.core.transformer.module import Float16Module
    from torch.nn.parallel import DistributedDataParallel as torchDDP

    from verl.utils.megatron_utils import print_rank_0, unwrap_model

    start_time = time.time()

    def _get_gpt_model(model):
        return model

    def broadcast_params(module):
        for param in module.parameters():
            torch.distributed.broadcast(param.data, src=mpu.get_data_parallel_src_rank(), group=mpu.get_data_parallel_group())

    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if torch.distributed.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers, f"num_layers_per_model: {num_layers_per_model} * pp_size: {pp_size} * virtual_pp_size {virtual_pp_size} != config.num_hidden_layers: {config.num_hidden_layers}"

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        gpt_model_module = _get_gpt_model(models[i])
        assert len(gpt_model_module.model.layers) == num_layers_per_model

    def _broadcast_tensor(tensor, name) -> torch.Tensor:
        """broadcast tensor from rank0 across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                weight = state_dict[name]
                tensor_shape = weight.shape
            else:
                tensor_shape = None
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not in state_dict, skip load")
            return

        if tensor is None:
            tensor = torch.empty(
                tensor_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        if torch.distributed.get_rank() == 0:
            tensor.data.copy_(weight)
        dist.broadcast(tensor, src=0, group=mp_group)

    def _broadcast_tp_shard_tensor_vocab(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                full_weight = state_dict[name]

                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                full_weight = state_dict[name]
                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            gate_weight = state_dict[gate_name]
            up_weight = state_dict[up_name]
            new_gate_up_weight = torch.empty(config.intermediate_size * 2, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                intermediate_size_tp = config.intermediate_size // tp_size
                gate_weight_tp = gate_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                up_weight_tp = up_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                new_gate_up_weight[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)].copy_(torch.cat([gate_weight_tp, up_weight_tp], dim=0))

            tensor_chunk = torch.chunk(new_gate_up_weight, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank() == 0:} tensor {gate_name, up_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            assert q_name in state_dict and k_name in state_dict and v_name in state_dict
            full_weight_q = state_dict[q_name]
            full_weight_k = state_dict[k_name]
            full_weight_v = state_dict[v_name]

            hidden_size_per_head = config.hidden_size // config.num_attention_heads

            if config.num_key_value_heads >= tp_size:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    k_part = full_weight_k[i * kv_size_tp : (i + 1) * kv_size_tp]
                    v_part = full_weight_v[i * kv_size_tp : (i + 1) * kv_size_tp]
                    new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

            else:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    start_idx = i * config.num_key_value_heads // tp_size * hidden_size_per_head
                    end_idx = (i * config.num_key_value_heads // tp_size + 1) * hidden_size_per_head
                    k_part = full_weight_k[start_idx:end_idx]
                    v_part = full_weight_v[start_idx:end_idx]
                    new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

            tensor_chunk = torch.chunk(new_weight_qkv, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name, k_name, v_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {q_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    if dp_rank == 0:
        # Embeddings
        # -------------------
        print_rank_0("loading embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        embed_tokens_weight = None
        if pp_rank == 0:
            embed_tokens_weight = gpt_model_module.model.embed_tokens.weight
        _broadcast_tp_shard_tensor_vocab(embed_tokens_weight, "model.embed_tokens.weight")

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)

        for layer in range(config.num_hidden_layers):
            print_rank_0(f"loading layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            dst_pp_rank, dst_virtual_pp_rank, dst_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[dst_virtual_pp_rank])
            sync_layer = gpt_model_module.model.layers[dst_layer_idx]

            _broadcast_tensor(
                sync_layer.input_layernorm.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.input_layernorm.weight",
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
            )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attn.o_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.o_proj.weight",
                chunk_dim=1,
            )

            _broadcast_tensor(
                sync_layer.post_attention_layernorm.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.post_attention_layernorm.weight",
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.gate_up_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.down_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.down_proj.weight",
                chunk_dim=1,
            )
        # Final Layernorm
        # -------------------
        print_rank_0("loading final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.model.norm, "weight", None),
            "model.norm.weight",
        )

        print_rank_0("loading lm_head...")
        lm_head_weight = None
        if pp_rank + 1 == pp_size:
            lm_head_weight = gpt_model_module.lm_head.weight

        if is_value_model:
            if "lm_head.weight" in state_dict and state_dict["lm_head.weight"].shape[0] == 1:
                _broadcast_tensor(lm_head_weight, "lm_head.weight")
                print_rank_0("load lm_head weight")
            elif "reward_head.weight" in state_dict and state_dict["reward_head.weight"].shape[0] == 1:
                _broadcast_tensor(lm_head_weight, "reward_head.weight")
                print_rank_0("load lm_head from value_head weight")
            else:
                _broadcast_tensor(None, "lm_head.weight")
                print_rank_0("fail to match lm_head in value_model")
        else:
            _broadcast_tp_shard_tensor(lm_head_weight, "lm_head.weight")
    dist.barrier()
    # Broadcast weights inside data parallel groups
    for wrapped_model in wrapped_models:
        broadcast_params(wrapped_model)

    torch.cuda.empty_cache()
    print_rank_0(f"loading megatron ckpt done, time elapsed {time.time() - start_time}s")


==> sharp/models/llama/megatron/checkpoint_utils/llama_saver.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist
from megatron.core import mpu
from megatron.core.distributed import DistributedDataParallel as LocalDDP
from megatron.core.transformer.module import Float16Module
from torch.nn.parallel import DistributedDataParallel as torchDDP

from verl.utils.megatron_utils import print_rank_0, unwrap_model


def _megatron_calc_global_rank(tp_rank: int = 0, dp_rank: int = 0, pp_rank: int = 0):
    """given TP,DP,PP rank to get the global rank."""

    tp_size = mpu.get_tensor_model_parallel_world_size()
    dp_size = mpu.get_data_parallel_world_size()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    assert tp_size * dp_size * pp_size == torch.distributed.get_world_size(), f"{tp_size} x {dp_size} x {pp_size} != {torch.distributed.get_world_size()}"
    # We only support TP-DP-PP grouping, for correctness when resharding
    return (pp_rank * dp_size + dp_rank) * tp_size + tp_rank


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def merge_megatron_ckpt_llama(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    """Merge sharded parameters of a Megatron module into a merged checkpoint.

    Args:
        wrapped_models (list of megatron.core.distributed.DistributedDataParallel):
            The local DDP wrapped megatron modules.
        config (str or None):
            HF config for model
        dtype: model params type
        is_value_model: if model is value model
        tie_word_embeddings: tie_word_embeddings, not used in llama, only to keep same interface with qwen2
    Returns:
        state_dict (dict):
            The merged state_dict in rank 0, and an empty dictionary in other ranks.
    """
    start_time = time.time()

    def _get_gpt_model(model):
        return model

    dp_rank = mpu.get_data_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if dist.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        assert len(models[i].model.layers) == num_layers_per_model, "len model layers {} not equal to num_layers_per_model {}".format(len(models[i].model.layers), num_layers_per_model)

    state_dict = dict()

    def _get_cpu_tensor(tensor: torch.Tensor):
        if tensor is None:
            return None
        if tensor.device == torch.device("cpu"):
            return tensor.detach().clone()
        return tensor.detach().cpu()

    def _broadcast_tensor(tensor, name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        if torch.distributed.get_rank() == src_rank:
            if tensor is None:
                weight = None
                tensor_shape = None
            else:
                weight = tensor
                tensor_shape = weight.shape
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not exist, skip collect")
            return

        if weight is None:
            weight = torch.empty(
                tensor_shape,
                dtype=dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )

        dist.broadcast(weight, src=src_rank, group=mp_group)

        if torch.distributed.get_rank() == 0:
            state_dict[name] = _get_cpu_tensor(weight)

    def _broadcast_tp_shard_tensor(tensor, name, src_pp_rank, concat_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=concat_dim)
            if mutate_func is not None:
                full_tensor = mutate_func(full_tensor)
            state_dict[name] = full_tensor

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            intermediate_size_tp = config.intermediate_size // tp_size
            gate_weight_list = []
            up_weight_list = []
            for i in range(tp_size):
                gate_up_weight_tp = full_tensor[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)]
                gate_weight_tp = gate_up_weight_tp[:intermediate_size_tp]
                up_weight_tp = gate_up_weight_tp[intermediate_size_tp:]
                gate_weight_list.append(gate_weight_tp)
                up_weight_list.append(up_weight_tp)

            state_dict[gate_name] = torch.cat(gate_weight_list, dim=0)
            state_dict[up_name] = torch.cat(up_weight_list, dim=0)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, src_pp_rank):
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            q_weight_list = []
            k_weight_list = []
            v_weight_list = []
            hidden_size_per_head = config.hidden_size // config.num_attention_heads

            if config.num_key_value_heads >= tp_size:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_part = qkv_part[:q_size_tp]
                    k_part = qkv_part[q_size_tp : q_size_tp + kv_size_tp]
                    v_part = qkv_part[q_size_tp + kv_size_tp : total_size]
                    q_weight_list.append(q_part)
                    k_weight_list.append(k_part)
                    v_weight_list.append(v_part)
            else:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_part = qkv_part[:q_size_tp]
                    k_part = qkv_part[q_size_tp : q_size_tp + kv_size_tp]
                    v_part = qkv_part[q_size_tp + kv_size_tp : total_size]
                    q_weight_list.append(q_part)
                    if i * config.num_key_value_heads % tp_size == 0:
                        k_weight_list.append(k_part)
                        v_weight_list.append(v_part)

            state_dict[q_name] = torch.cat(q_weight_list, dim=0)
            state_dict[k_name] = torch.cat(k_weight_list, dim=0)
            state_dict[v_name] = torch.cat(v_weight_list, dim=0)

    # empty cache before collecting weights
    torch.cuda.empty_cache()
    # Embeddings
    # -------------------
    if dp_rank == 0:
        # Embeddings
        # -------------------
        print_rank_0("collecting embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        _broadcast_tp_shard_tensor(
            gpt_model_module.model.embed_tokens.weight if pp_rank == 0 else None,
            "model.embed_tokens.weight",
            src_pp_rank=0,
        )

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)
        for layer in range(config.num_hidden_layers):
            print_rank_0(f"collecting layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            src_pp_rank, src_virtual_pp_rank, src_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[src_virtual_pp_rank])
            sync_layer = gpt_model_module.model.layers[src_layer_idx]

            _broadcast_tensor(
                sync_layer.input_layernorm.weight,
                f"{layer_name}.input_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.weight,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attn.o_proj.weight,
                f"{layer_name}.self_attn.o_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tensor(
                sync_layer.post_attention_layernorm.weight,
                f"{layer_name}.post_attention_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.gate_up_proj.weight,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.down_proj.weight,
                f"{layer_name}.mlp.down_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

        # Final Layernorm
        # -------------------
        print_rank_0("collecting final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.model.norm, "weight", None),
            "model.norm.weight",
            src_pp_rank=pp_size - 1,
        )

        print_rank_0("collecting lm_head...")

        if is_value_model:
            if pp_rank == pp_size - 1:
                print(f"gpt_model_module.lm_head.weight: {gpt_model_module.lm_head.weight.shape}")
            _broadcast_tensor(
                gpt_model_module.lm_head.weight if pp_rank == pp_size - 1 else None,
                "lm_head.weight",
                src_pp_rank=pp_size - 1,
            )
            _broadcast_tensor(
                gpt_model_module.reward_head.weight if pp_rank == pp_size - 1 and getattr(gpt_model_module, "reward_weight", None) is not None else None,
                "reward_head.weight",
                src_pp_rank=pp_size - 1,
            )

        else:
            _broadcast_tp_shard_tensor(
                getattr(gpt_model_module.lm_head, "weight", None) if pp_rank == pp_size - 1 else None,
                "lm_head.weight",
                src_pp_rank=pp_size - 1,
            )

    dist.barrier()

    torch.cuda.empty_cache()
    if torch.distributed.get_rank() == 0:
        if dtype not in [torch.float16, torch.bfloat16, torch.float32]:
            print(f'Unknown/unsupported dtype to save: {dtype}"')
            exit(1)
        for k, v in state_dict.items():
            if dtype != v.dtype:
                state_dict[k] = v.to(dtype)

    print_rank_0(f"merge megatron ckpt done, time elapsed {time.time() - start_time}s")
    return state_dict


==> sharp/models/llama/megatron/layers/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .parallel_attention import ParallelLlamaAttention
from .parallel_decoder import ParallelLlamaDecoderLayer, ParallelLlamaDecoderLayerRmPad
from .parallel_linear import (
    LinearForLastLayer,
    MergedColumnParallelLinear,
    QKVParallelLinear,
)
from .parallel_mlp import ParallelLlamaMLP
from .parallel_rmsnorm import ParallelLlamaRMSNorm

__all__ = ["LinearForLastLayer", "MergedColumnParallelLinear", "QKVParallelLinear", "ParallelLlamaAttention", "ParallelLlamaDecoderLayer", "ParallelLlamaDecoderLayerRmPad", "ParallelLlamaMLP", "ParallelLlamaRMSNorm"]


==> sharp/models/llama/megatron/layers/parallel_attention.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from typing import Optional, Tuple

import torch
import torch.nn.functional as F
from einops import rearrange
from flash_attn.layers.rotary import apply_rotary_emb
from megatron.core import ModelParallelConfig, tensor_parallel
from megatron.core import parallel_state as mpu
from torch import nn
from transformers import LlamaConfig
from transformers.utils import is_flash_attn_2_available

from verl.models.llama.megatron.layers.parallel_linear import QKVParallelLinear
from verl.utils.megatron import tensor_parallel as tp_utils


class LlamaRotaryEmbedding(nn.Module):
    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None):
        super().__init__()

        self.dim = dim
        self.max_position_embeddings = max_position_embeddings
        self.base = base
        inv_freq = 1.0 / (self.base ** (torch.arange(0, self.dim, 2).float().to(device) / self.dim))
        self.register_buffer("inv_freq", inv_freq, persistent=False)

        # Build here to make `torch.jit.trace` work.
        self._set_cos_sin_cache(seq_len=max_position_embeddings, device=self.inv_freq.device, dtype=torch.get_default_dtype())

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len
        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)

    def forward(self, x, seq_len=None):
        # x: [bs, num_attention_heads, seq_len, head_size]
        if seq_len > self.max_seq_len_cached:
            self._set_cos_sin_cache(seq_len=seq_len, device=x.device, dtype=x.dtype)

        return (
            self.cos_cached[:seq_len].to(dtype=x.dtype),
            self.sin_cached[:seq_len].to(dtype=x.dtype),
        )


class LlamaLinearScalingRotaryEmbedding(LlamaRotaryEmbedding):
    """LlamaRotaryEmbedding extended with linear scaling. Credits to the Reddit user /u/kaiokendev"""

    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None, scaling_factor=1.0):
        self.scaling_factor = scaling_factor
        super().__init__(dim, max_position_embeddings, base, device)

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len
        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)
        t = t / self.scaling_factor

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)


class LlamaDynamicNTKScalingRotaryEmbedding(LlamaRotaryEmbedding):
    """LlamaRotaryEmbedding extended with Dynamic NTK scaling. Credits to the Reddit users /u/bloc97 and /u/emozilla"""

    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None, scaling_factor=1.0):
        self.scaling_factor = scaling_factor
        super().__init__(dim, max_position_embeddings, base, device)

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len

        if seq_len > self.max_position_embeddings:
            base = self.base * ((self.scaling_factor * seq_len / self.max_position_embeddings) - (self.scaling_factor - 1)) ** (self.dim / (self.dim - 2))
            inv_freq = 1.0 / (base ** (torch.arange(0, self.dim, 2).float().to(device) / self.dim))
            self.register_buffer("inv_freq", inv_freq, persistent=False)

        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)


class LlamaLlama3ScalingRotaryEmbedding(LlamaRotaryEmbedding):
    def __init__(self, dim, config, max_position_embeddings=2048, base=10000, device=None):
        super().__init__(dim, max_position_embeddings, base, device)

        self.factor = config.rope_scaling["factor"]  # `8` in the original implementation
        self.high_freq_factor = config.rope_scaling["high_freq_factor"]  # `1` in the original implementation
        self.low_freq_factor = config.rope_scaling["low_freq_factor"]  # `4` in the original implementation
        self.old_context_len = config.rope_scaling["original_max_position_embeddings"]  # `8192` in the original implementation

        low_freq_wavelen = self.old_context_len / self.low_freq_factor
        high_freq_wavelen = self.old_context_len / self.high_freq_factor

        wavelen = 2 * math.pi / self.inv_freq
        # wavelen < high_freq_wavelen: do nothing; wavelen > low_freq_wavelen: divide by factor
        inv_freq_llama = torch.where(wavelen > low_freq_wavelen, self.inv_freq / self.factor, self.inv_freq)
        # otherwise: interpolate between the two, using a smooth factor
        smooth_factor = (self.old_context_len / wavelen - self.low_freq_factor) / (self.high_freq_factor - self.low_freq_factor)
        smoothed_inv_freq = (1 - smooth_factor) * inv_freq_llama / self.factor + smooth_factor * inv_freq_llama
        is_medium_freq = ~(wavelen < high_freq_wavelen) * ~(wavelen > low_freq_wavelen)
        inv_freq = torch.where(is_medium_freq, smoothed_inv_freq, inv_freq_llama)

        self.register_buffer("inv_freq", inv_freq, persistent=False)

        # Build here to make `torch.jit.trace` work.
        self._set_cos_sin_cache(seq_len=max_position_embeddings, device=self.inv_freq.device, dtype=torch.get_default_dtype())


def rotate_half(x):
    """Rotates half the hidden dims of the input."""
    x1 = x[..., : x.shape[-1] // 2]
    x2 = x[..., x.shape[-1] // 2 :]
    return torch.cat((-x2, x1), dim=-1)


def apply_rotary_pos_emb(q, k, cos, sin, position_ids):
    cos = cos[position_ids].unsqueeze(1)  # [bs, 1, seq_len, dim]
    sin = sin[position_ids].unsqueeze(1)  # [bs, 1, seq_len, dim]
    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)
    return q_embed, k_embed


def repeat_kv(hidden_states: torch.Tensor, n_rep: int) -> torch.Tensor:
    """
    This is the equivalent of torch.repeat_interleave(x, dim=1, repeats=n_rep). The hidden states go from (batch,
    num_key_value_heads, seqlen, head_dim) to (batch, num_attention_heads, seqlen, head_dim)
    """
    batch, num_key_value_heads, slen, head_dim = hidden_states.shape
    if n_rep == 1:
        return hidden_states
    hidden_states = hidden_states[:, :, None, :, :].expand(batch, num_key_value_heads, n_rep, slen, head_dim)
    return hidden_states.reshape(batch, num_key_value_heads * n_rep, slen, head_dim)


class ParallelLlamaAttention(nn.Module):
    """Multi-headed attention from 'Attention Is All You Need' paper"""

    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config = config
        self.megatron_config = megatron_config
        self.hidden_size = config.hidden_size
        self.num_heads = config.num_attention_heads
        self.head_dim = self.hidden_size // self.num_heads
        self.num_key_value_heads = config.num_key_value_heads
        self.num_key_value_groups = self.num_heads // self.num_key_value_heads
        self.max_position_embeddings = config.max_position_embeddings
        self.rope_theta = config.rope_theta

        # assign values after tp
        tp_size = mpu.get_tensor_model_parallel_world_size()
        assert self.num_heads % tp_size == 0, f"num_head must be divisible by tp_size. Got num_head={self.num_heads}, tp_size={tp_size}"
        assert self.num_key_value_heads % tp_size == 0, f"num_key_value_heads must be divisible by tp_size. Got num_key_value_heads={self.num_key_value_heads}, tp_size={tp_size}"

        self.num_heads_per_tp = self.num_heads // tp_size
        self.num_key_value_heads_per_tp = self.num_key_value_heads // tp_size
        self.hidden_size_per_tp = self.hidden_size // tp_size

        if (self.head_dim * self.num_heads) != self.hidden_size:
            raise ValueError(f"hidden_size must be divisible by num_heads (got `hidden_size`: {self.hidden_size} and `num_heads`: {self.num_heads}).")

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        row_kwargs = tp_utils.get_default_kwargs_for_row_parallel_linear()

        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            assert row_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, megatron_config)
            tp_utils.update_kwargs_with_config(row_kwargs, megatron_config)

        # [self.q_size, self.k_size, self.v_size]
        self.qkv_proj = QKVParallelLinear(
            input_size=self.hidden_size,
            num_heads=self.num_heads,
            num_key_value_heads=self.num_key_value_heads,
            head_dim=self.head_dim,
            bias=config.attention_bias,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

        self.q_size = self.num_heads_per_tp * self.head_dim
        self.k_size = self.num_key_value_heads_per_tp * self.head_dim
        self.v_size = self.num_key_value_heads_per_tp * self.head_dim

        self.o_proj = tensor_parallel.RowParallelLinear(
            input_size=self.num_heads * self.head_dim,
            output_size=self.hidden_size,
            bias=config.attention_bias,
            input_is_parallel=True,
            skip_bias_add=False,
            **row_kwargs,
        )

        self._init_rope()

    def _init_rope(self):
        if self.config.rope_scaling is None:
            self.rotary_emb = LlamaRotaryEmbedding(
                self.head_dim,
                max_position_embeddings=self.max_position_embeddings,
                base=self.rope_theta,
            )
        else:
            rope_type_key = "type" if "type" in self.config.rope_scaling else "rope_type"
            scaling_type = self.config.rope_scaling[rope_type_key]
            scaling_factor = self.config.rope_scaling["factor"]
            if scaling_type == "linear":
                self.rotary_emb = LlamaLinearScalingRotaryEmbedding(
                    self.head_dim,
                    max_position_embeddings=self.max_position_embeddings,
                    scaling_factor=scaling_factor,
                    base=self.rope_theta,
                )
            elif scaling_type == "dynamic":
                self.rotary_emb = LlamaDynamicNTKScalingRotaryEmbedding(
                    self.head_dim,
                    max_position_embeddings=self.max_position_embeddings,
                    scaling_factor=scaling_factor,
                    base=self.rope_theta,
                )
            elif scaling_type == "llama3":
                self.rotary_emb = LlamaLlama3ScalingRotaryEmbedding(
                    self.head_dim,
                    self.config,
                    max_position_embeddings=self.max_position_embeddings,
                    base=self.rope_theta,
                )
            else:
                raise ValueError(f"Unknown RoPE scaling type {scaling_type}")

    def _shape(self, tensor: torch.Tensor, seq_len: int, bsz: int):
        return tensor.view(bsz, seq_len, self.num_heads, self.head_dim).transpose(1, 2).contiguous()

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
        bsz, q_len, _ = hidden_states.size()
        qkv = self.qkv_proj(hidden_states)[0]
        query_states, key_states, value_states = qkv.split([self.q_size, self.k_size, self.v_size], dim=-1)

        query_states = query_states.view(bsz, q_len, self.num_heads_per_tp, self.head_dim).transpose(1, 2)
        key_states = key_states.view(bsz, q_len, self.num_key_value_heads_per_tp, self.head_dim).transpose(1, 2)
        value_states = value_states.view(bsz, q_len, self.num_key_value_heads_per_tp, self.head_dim).transpose(1, 2)

        kv_seq_len = key_states.shape[-2]
        cos, sin = self.rotary_emb(value_states, seq_len=kv_seq_len)
        query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin, position_ids)

        key_states = repeat_kv(key_states, self.num_key_value_groups)
        value_states = repeat_kv(value_states, self.num_key_value_groups)

        attn_weights = torch.matmul(query_states, key_states.transpose(2, 3)) / math.sqrt(self.head_dim)

        if attn_weights.size() != (bsz, self.num_heads_per_tp, q_len, kv_seq_len):
            raise ValueError(f"Attention weights should be of size {(bsz, self.num_heads_per_tp, q_len, kv_seq_len)}, but is {attn_weights.size()}")

        if attention_mask is not None:
            if attention_mask.size() != (bsz, 1, q_len, kv_seq_len):
                raise ValueError(f"Attention mask should be of size {(bsz, 1, q_len, kv_seq_len)}, but is {attention_mask.size()}")
            attn_weights = attn_weights + attention_mask

        # upcast attention to fp32
        attn_weights = nn.functional.softmax(attn_weights, dim=-1, dtype=torch.float32).to(query_states.dtype)
        attn_output = torch.matmul(attn_weights, value_states)

        if attn_output.size() != (bsz, self.num_heads_per_tp, q_len, self.head_dim):
            raise ValueError(f"`attn_output` should be of size {(bsz, self.num_heads_per_tp, q_len, self.head_dim)}, but is {attn_output.size()}")

        attn_output = attn_output.transpose(1, 2).contiguous()
        attn_output = attn_output.reshape(bsz, q_len, self.hidden_size_per_tp)
        attn_output = self.o_proj(attn_output)[0]
        return attn_output


"""
Remove padding Attention
- Using Flash-attn 2
- Compatible with sequence parallel
"""


if is_flash_attn_2_available():
    from flash_attn import flash_attn_varlen_func
    from flash_attn.bert_padding import index_first_axis, pad_input, unpad_input  # noqa


def apply_rotary_pos_emb_rmpad(q, k, cos, sin, position_ids, indices, sequence_length):
    batch_size = position_ids.shape[0]

    q = pad_input(q, indices, batch_size, sequence_length)  # (batch_size, seqlen, num_head, head_dim)
    k = pad_input(k, indices, batch_size, sequence_length)
    cos = cos[position_ids].unsqueeze(2)  # [bs, seq_len, 1, dim]
    sin = sin[position_ids].unsqueeze(2)  # [bs, seq_len, 1, dim]
    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)

    q_embed = index_first_axis(rearrange(q_embed, "b s ... -> (b s) ..."), indices)
    k_embed = index_first_axis(rearrange(k_embed, "b s ... -> (b s) ..."), indices)

    return q_embed, k_embed


# use flash-attn rotary embeddings with rmpad
# cos/sin shoudl be: (seq_length, rotary_dim / 2)
def apply_rotary_pos_emb_rmpad_flash(q, k, cos, sin, cu_seqlens, max_seqlen):
    q_embed = apply_rotary_emb(q, cos, sin, interleaved=False, inplace=False, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen)
    k_embed = apply_rotary_emb(k, cos, sin, interleaved=False, inplace=False, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen)
    return q_embed, k_embed


class ParallelLlamaAttentionRmPad(ParallelLlamaAttention):
    def forward(
        self,
        hidden_states: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: torch.Tensor = None,
        max_seqlen_in_batch: int = None,
    ):
        total_nnz, _, _ = hidden_states.size()  # This is the total_nnz padded after sequence parallel

        if self.megatron_config.sequence_parallel:
            total_nnz = total_nnz * mpu.get_tensor_model_parallel_world_size()

        qkv = self.qkv_proj(hidden_states)[0]
        query_states, key_states, value_states = qkv.split([self.q_size, self.k_size, self.v_size], dim=-1)  # (total_nnz, 1, hidden_size)

        if self.megatron_config.sequence_parallel:
            sequence_parallel_pad = total_nnz - cu_seqlens[-1]
            total_nnz = cu_seqlens[-1]  # total_nnz before sp padding
            query_states = query_states[:total_nnz]
            key_states = key_states[:total_nnz]
            value_states = value_states[:total_nnz]

        # Flash attention requires the input to have the shape
        # batch_size x seq_length x head_dime x hidden_dim
        # therefore we just need to keep the original shape
        query_states = query_states.view(total_nnz, self.num_heads_per_tp, self.head_dim)
        key_states = key_states.view(total_nnz, self.num_key_value_heads_per_tp, self.head_dim)
        value_states = value_states.view(total_nnz, self.num_key_value_heads_per_tp, self.head_dim)

        cos, sin = self.rotary_emb(value_states, seq_len=sequence_length)
        cos, sin = cos[:, : cos.shape[1] // 2], sin[:, : sin.shape[1] // 2]  # flash attn only needs half
        query_states, key_states = apply_rotary_pos_emb_rmpad_flash(query_states, key_states, cos, sin, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen_in_batch)
        # query_states, key_states = apply_rotary_pos_emb_rmpad(query_states, key_states, cos, sin, position_ids, indices,

        # TODO: llama does not have dropout in the config??
        # It is recommended to use dropout with FA according to the docs
        # when training.
        dropout_rate = 0.0  # if not self.training else self.attn_dropout

        # In PEFT, usually we cast the layer norms in float32 for training stability reasons
        # therefore the input hidden states gets silently casted in float32. Hence, we need
        # cast them back in float16 just to be sure everything works as expected.
        # This might slowdown training & inference so it is recommended to not cast the LayerNorms
        # in fp32. (LlamaRMSNorm handles it correctly)
        input_dtype = query_states.dtype
        if input_dtype == torch.float32:
            query_states = query_states.to(torch.float16)
            key_states = key_states.to(torch.float16)
            value_states = value_states.to(torch.float16)

        attn_output_unpad = flash_attn_varlen_func(
            query_states,
            key_states,
            value_states,
            cu_seqlens_q=cu_seqlens,
            cu_seqlens_k=cu_seqlens,
            max_seqlen_q=max_seqlen_in_batch,
            max_seqlen_k=max_seqlen_in_batch,
            dropout_p=dropout_rate,
            softmax_scale=None,
            causal=True,
        )

        attn_output_unpad = attn_output_unpad.to(input_dtype)
        attn_output_unpad = attn_output_unpad.reshape(total_nnz, 1, self.hidden_size_per_tp).contiguous()

        # sequence parallel reduce_scatter is performed inside RowColumnParallel if enabled
        # Here we need to repad
        if self.megatron_config.sequence_parallel:
            attn_output_unpad = F.pad(attn_output_unpad, pad=(0, 0, 0, 0, 0, sequence_parallel_pad))

        attn_output_unpad = self.o_proj(attn_output_unpad)[0]
        return attn_output_unpad


==> sharp/models/llama/megatron/layers/parallel_decoder.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Optional, Tuple

import torch
from megatron.core import ModelParallelConfig
from torch import nn
from transformers import LlamaConfig

from verl.utils.megatron_utils import TransformerConfig, convert_config

from .parallel_attention import ParallelLlamaAttention, ParallelLlamaAttentionRmPad
from .parallel_mlp import ParallelLlamaMLP
from .parallel_rmsnorm import ParallelLlamaRMSNorm


class ParallelLlamaDecoderLayer(nn.Module):
    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig, layer_idx: int):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.layer_idx = layer_idx
        self.hidden_size = config.hidden_size
        self.self_attn = ParallelLlamaAttention(config=config, megatron_config=megatron_config)

        self.mlp = ParallelLlamaMLP(config, megatron_config=megatron_config)
        self.input_layernorm = ParallelLlamaRMSNorm(config, megatron_config)
        self.post_attention_layernorm = ParallelLlamaRMSNorm(config, megatron_config)

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Tuple[torch.FloatTensor, Optional[Tuple[torch.FloatTensor, torch.FloatTensor]]]:
        """
        Args:
            hidden_states (`torch.FloatTensor`): input to the layer of shape `(batch, seq_len, embed_dim)`
            attention_mask (`torch.FloatTensor`, *optional*): attention mask of size
                `(batch, 1, tgt_len, src_len)` where padding elements are indicated by very large negative values.
            output_attentions (`bool`, *optional*):
                Whether or not to return the attentions tensors of all attention layers. See `attentions` under
                returned tensors for more detail.
            use_cache (`bool`, *optional*):
                If set to `True`, `past_key_values` key value states are returned and can be used to speed up decoding
                (see `past_key_values`).
            past_key_value (`Tuple(torch.FloatTensor)`, *optional*): cached past key and value projection states
        """

        residual = hidden_states

        hidden_states = self.input_layernorm(hidden_states)

        # Note: sequence parallel is hidden inside ColumnParallelLinear
        # reduce scatter is hidden inside RowParallelLinear

        # Self Attention
        hidden_states = self.self_attn(
            hidden_states=hidden_states,
            attention_mask=attention_mask,
            position_ids=position_ids,
        )

        # TODO: add sequence parallel operator reduce_scatter here

        hidden_states = residual + hidden_states

        # Fully Connected
        residual = hidden_states
        hidden_states = self.post_attention_layernorm(hidden_states)

        # TODO: add sequence parallel operator all_gather here

        hidden_states = self.mlp(hidden_states)

        # TODO: add sequence parallel operator reduce_scatter here

        hidden_states = residual + hidden_states

        outputs = hidden_states

        return outputs


class ParallelLlamaDecoderLayerRmPad(nn.Module):
    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig, layer_idx: int):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.layer_idx = layer_idx
        self.hidden_size = config.hidden_size
        self.self_attn = ParallelLlamaAttentionRmPad(config=config, megatron_config=megatron_config)

        self.mlp = ParallelLlamaMLP(config, megatron_config=megatron_config)
        self.input_layernorm = ParallelLlamaRMSNorm(config, megatron_config)
        self.post_attention_layernorm = ParallelLlamaRMSNorm(config, megatron_config)

    def forward(
        self,
        hidden_states: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Tuple[torch.FloatTensor, Optional[Tuple[torch.FloatTensor, torch.FloatTensor]]]:
        residual = hidden_states  # (total_nnz // sp, 1, hidden_size)

        hidden_states = self.input_layernorm(hidden_states)

        # Self Attention
        # (total_nnz // sp, 1, hidden_size) -> all-gather (total_nnz, 1, hidden_size)
        # -> col + row -> reduce-scatter -> (total_nnz // sp, 1, hidden_size)
        hidden_states = self.self_attn(
            hidden_states=hidden_states,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        hidden_states = residual + hidden_states

        # Fully Connected
        # shape changes same as attn
        residual = hidden_states
        hidden_states = self.post_attention_layernorm(hidden_states)
        hidden_states = self.mlp(hidden_states)
        hidden_states = residual + hidden_states

        outputs = hidden_states

        return outputs


==> sharp/models/llama/megatron/layers/parallel_linear.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/model_executor/layers/linear.py

import torch
from megatron.core import tensor_parallel


class QKVParallelLinear(tensor_parallel.ColumnParallelLinear):
    def __init__(
        self,
        input_size,
        num_heads,
        num_key_value_heads,
        head_dim,
        *,
        bias=True,
        gather_output=True,
        skip_bias_add=False,
        **kwargs,
    ):
        # Keep input parameters, and already restrict the head numbers
        self.input_size = input_size
        self.q_output_size = num_heads * head_dim
        self.kv_output_size = num_key_value_heads * head_dim
        self.head_dim = head_dim
        self.gather_output = gather_output
        self.skip_bias_add = skip_bias_add

        input_size = self.input_size
        output_size = (num_heads + 2 * num_key_value_heads) * self.head_dim

        super().__init__(
            input_size=input_size,
            output_size=output_size,
            bias=bias,
            gather_output=gather_output,
            skip_bias_add=skip_bias_add,
            **kwargs,
        )


class MergedColumnParallelLinear(tensor_parallel.ColumnParallelLinear):
    def __init__(
        self,
        input_size,
        gate_ouput_size,
        up_output_size,
        *,
        bias=True,
        gather_output=True,
        skip_bias_add=False,
        **kwargs,
    ):
        # Keep input parameters, and already restrict the head numbers
        self.input_size = input_size
        self.output_size = gate_ouput_size + up_output_size
        self.gather_output = gather_output
        self.skip_bias_add = skip_bias_add

        super().__init__(
            input_size=self.input_size,
            output_size=self.output_size,
            bias=bias,
            gather_output=gather_output,
            skip_bias_add=skip_bias_add,
            **kwargs,
        )


class LinearForLastLayer(torch.nn.Linear):
    def __init__(
        self,
        input_size,
        output_size,
        *,
        config,
        bias=True,
    ):
        super().__init__(in_features=input_size, out_features=output_size, bias=bias)
        self.sequence_parallel = config.sequence_parallel
        if self.sequence_parallel:
            self.weight.sequence_parallel = True

    def forward(
        self,
        input_,
        weight=None,
        runtime_gather_output=None,
    ):
        logits = super().forward(input_)
        logits = logits.float()
        if self.sequence_parallel:
            logits = tensor_parallel.gather_from_sequence_parallel_region(logits, tensor_parallel_output_grad=False)
        return logits, None


==> sharp/models/llama/megatron/layers/parallel_mlp.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from megatron.core import ModelParallelConfig, tensor_parallel
from megatron.core import parallel_state as mpu
from torch import nn
from transformers.activations import ACT2FN

from verl.models.llama.megatron.layers.parallel_linear import MergedColumnParallelLinear
from verl.utils.megatron import tensor_parallel as tp_utils


class ParallelLlamaMLP(nn.Module):
    def __init__(self, config, megatron_config: ModelParallelConfig = None) -> None:
        super().__init__()
        self.config = config
        self.hidden_size = config.hidden_size
        self.intermediate_size = config.intermediate_size
        # The weight is only [hidden_size, intermediate_size // model_parallel_world_size]

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        row_kwargs = tp_utils.get_default_kwargs_for_row_parallel_linear()

        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            assert row_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(row_kwargs, megatron_config)
            tp_utils.update_kwargs_with_config(column_kwargs, megatron_config)

        tp_size = mpu.get_tensor_model_parallel_world_size()

        self.gate_up_proj = MergedColumnParallelLinear(
            input_size=self.hidden_size,
            gate_ouput_size=self.intermediate_size,
            up_output_size=self.intermediate_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )
        self.gate_size = self.intermediate_size // tp_size

        self.down_proj = tensor_parallel.RowParallelLinear(
            input_size=self.intermediate_size,
            output_size=self.hidden_size,
            bias=False,
            input_is_parallel=True,
            skip_bias_add=False,
            **row_kwargs,
        )

        self.act_fn = ACT2FN[config.hidden_act]

    def forward(self, x):
        gate_up = self.gate_up_proj(x)[0]
        gate, up = gate_up.split(self.gate_size, dim=-1)
        return self.down_proj(self.act_fn(gate) * up)[0]


==> sharp/models/llama/megatron/layers/parallel_rmsnorm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import numbers

import torch
from apex.normalization.fused_layer_norm import fused_rms_norm_affine
from megatron.core import ModelParallelConfig
from torch import nn
from transformers import LlamaConfig

from verl.utils.megatron import sequence_parallel as sp_utils


class ParallelLlamaRMSNorm(nn.Module):
    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        """
        LlamaRMSNorm is equivalent to T5LayerNorm
        """
        super().__init__()
        if isinstance(config.hidden_size, numbers.Integral):
            normalized_shape = (config.hidden_size,)
        self.normalized_shape = torch.Size(normalized_shape)
        self.weight = nn.Parameter(torch.ones(self.normalized_shape))
        self.variance_epsilon = config.rms_norm_eps

        if megatron_config.sequence_parallel:
            sp_utils.mark_parameter_as_sequence_parallel(self.weight)

    def forward(self, hidden_states):
        return fused_rms_norm_affine(
            input=hidden_states,
            weight=self.weight,
            normalized_shape=self.normalized_shape,
            eps=self.variance_epsilon,
            memory_efficient=True,
        )


==> sharp/models/llama/megatron/modeling_llama_megatron.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""PyTorch LLaMA model with Megatron-style acceleration."""

from typing import Optional, Tuple, Union

import torch
import torch.utils.checkpoint
from megatron.core import ModelParallelConfig, mpu, tensor_parallel
from torch import nn
from transformers.modeling_outputs import BaseModelOutputWithPast
from transformers.models.llama.configuration_llama import LlamaConfig
from transformers.models.llama.modeling_llama import CausalLMOutputWithPast

from verl.utils.megatron import sequence_parallel as sp_utils
from verl.utils.megatron import tensor_parallel as tp_utils
from verl.utils.megatron_utils import TransformerConfig, convert_config

from .layers import ParallelLlamaDecoderLayer, ParallelLlamaDecoderLayerRmPad, ParallelLlamaRMSNorm

"""
TODO: 
1. Add weight initialization. Here we need to be careful on TP weight init.
2. Add sequence parallel
3. Load checkpoint from meta LLama pretrained checkpoint
"""


# Copied from transformers.models.bart.modeling_bart._make_causal_mask
def _make_causal_mask(input_ids_shape: torch.Size, dtype: torch.dtype, device: torch.device):
    """
    Make causal mask used for bi-directional self-attention.
    """
    bsz, tgt_len = input_ids_shape
    mask = torch.full((tgt_len, tgt_len), torch.finfo(dtype).min, device=device)
    mask_cond = torch.arange(mask.size(-1), device=device)
    mask.masked_fill_(mask_cond < (mask_cond + 1).view(mask.size(-1), 1), 0)
    mask = mask.to(dtype)
    return mask[None, None, :, :].expand(bsz, 1, tgt_len, tgt_len)


# Copied from transformers.models.bart.modeling_bart._expand_mask
def _expand_mask(mask: torch.Tensor, dtype: torch.dtype, tgt_len: Optional[int] = None):
    """
    Expands attention_mask from `[bsz, seq_len]` to `[bsz, 1, tgt_seq_len, src_seq_len]`.
    """
    bsz, src_len = mask.size()
    tgt_len = tgt_len if tgt_len is not None else src_len

    expanded_mask = mask[:, None, None, :].expand(bsz, 1, tgt_len, src_len).to(dtype)

    inverted_mask = 1.0 - expanded_mask

    return inverted_mask.masked_fill(inverted_mask.to(torch.bool), torch.finfo(dtype).min)


class ParallelLlamaModel(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`LlamaDecoderLayer`]

    Args:
        config: LlamaConfig
    """

    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, self.megatron_config)
        self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)

        self.layers = nn.ModuleList([ParallelLlamaDecoderLayer(config, megatron_config) for _ in range(config.num_hidden_layers)])
        self.norm = ParallelLlamaRMSNorm(config, megatron_config)

    # Copied from transformers.models.bart.modeling_bart.BartDecoder._prepare_decoder_attention_mask
    def _prepare_decoder_attention_mask(self, attention_mask, input_shape, inputs_embeds):
        # create causal mask
        # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
        combined_attention_mask = None
        if input_shape[-1] > 1:
            combined_attention_mask = _make_causal_mask(
                input_shape,
                inputs_embeds.dtype,
                device=inputs_embeds.device,
            )

        if attention_mask is not None:
            # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
            expanded_attn_mask = _expand_mask(attention_mask, inputs_embeds.dtype, tgt_len=input_shape[-1]).to(inputs_embeds.device)
            combined_attention_mask = expanded_attn_mask if combined_attention_mask is None else expanded_attn_mask + combined_attention_mask

        return combined_attention_mask

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (batch_size, seq_length)
            attention_mask: attention_mask. shape (batch_size, seq_length)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        batch_size, seq_length = input_ids.shape
        inputs_embeds = self.embed_tokens(input_ids)
        # embed positions

        attention_mask = self._prepare_decoder_attention_mask(attention_mask, (batch_size, seq_length), inputs_embeds)

        hidden_states = inputs_embeds

        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                attention_mask=attention_mask,
                position_ids=position_ids,
            )

            hidden_states = layer_outputs

        hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelLlamaForCausalLM(nn.Module):
    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.model = ParallelLlamaModel(config, megatron_config=megatron_config)
        self.vocab_size = config.vocab_size

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)

        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""

        # decoder outputs consists of (dec_features, layer_state, dec_hidden, dec_attn)
        outputs = self.model(
            input_ids=input_ids,
            attention_mask=attention_mask,
            position_ids=position_ids,
        )

        hidden_states = outputs
        logits = self.lm_head(hidden_states)[0]

        logits = tensor_parallel.gather_from_tensor_model_parallel_region(logits)

        logits = logits.float()
        return CausalLMOutputWithPast(
            loss=None,
            logits=logits,
            past_key_values=None,
            hidden_states=None,
            attentions=None,
        )


from flash_attn.bert_padding import index_first_axis, pad_input, unpad_input  # noqa


class ParallelLlamaModelRmPad(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`LlamaDecoderLayer`]

    Args:
        config: LlamaConfig
    """

    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        self.megatron_config = megatron_config
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, self.megatron_config)
        self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)

        self.layers = nn.ModuleList([ParallelLlamaDecoderLayerRmPad(config, megatron_config) for _ in range(config.num_hidden_layers)])
        self.norm = ParallelLlamaRMSNorm(config, megatron_config)

    def forward(
        self,
        input_ids: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (1, totol_nnz)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        inputs_embeds = self.embed_tokens(input_ids)  # (1, total_nnz) -> (1, total_nnz, hidden_size)

        # (1, total_nnz, hidden_size) -> (total_nnz, 1, hidden_size) -> (total_nnz // sp, 1, hidden_size)
        inputs_embeds = inputs_embeds.transpose(0, 1)
        if self.megatron_config.sequence_parallel:
            inputs_embeds = tensor_parallel.scatter_to_sequence_parallel_region(inputs_embeds)

        hidden_states = inputs_embeds
        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                position_ids=position_ids,
                sequence_length=sequence_length,
                indices=indices,
                cu_seqlens=cu_seqlens,
                max_seqlen_in_batch=max_seqlen_in_batch,
            )

            hidden_states = layer_outputs

        hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelLlamaForCausalLMRmPad(nn.Module):
    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.megatron_config = megatron_config
        self.model = ParallelLlamaModelRmPad(config, megatron_config=megatron_config)
        self.vocab_size = config.vocab_size
        self._init_head(config)

    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

    def _forward_head(self, hidden_states):
        # all_gather from sequence parallel region is performed inside lm_head
        logits = self.lm_head(hidden_states)[0]
        logits = logits.float()  # (total_nnz_padded, 1, vocab_size // tp)
        logits = tensor_parallel.gather_from_tensor_model_parallel_region(logits)  # (total_nnz_padded, 1, vocab_size)
        return logits

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""
        batch_size, sequence_length = input_ids.shape

        # remove padding here
        input_ids, indices, cu_seqlens, max_seqlen_in_batch, *_ = unpad_input(input_ids.unsqueeze(dim=-1), attention_mask)  # (total_nnz, 1)

        # pad input_ids to multiple of tp for all tp ranks
        # TODO: for better performance, the sp padding should be removed at each layer. Not sure the performance gap
        if self.megatron_config.sequence_parallel:
            input_ids = sp_utils.pad_to_sequence_parallel(input_ids)

        input_ids = input_ids.transpose(0, 1)  # (1, total_nnz+pad)

        outputs = self.model(
            input_ids=input_ids,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        hidden_states = outputs

        logits = self._forward_head(hidden_states)

        # remove padding from sequence parallel
        if self.megatron_config.sequence_parallel:
            totol_nnz = cu_seqlens[-1]
            logits = logits[:totol_nnz]  # (total_nnz_padded)

        logits = torch.squeeze(logits, dim=1)  # remove the artificial batch dimension
        # add removed padding back
        logits = pad_input(logits, indices, batch_size, seqlen=sequence_length)  # (batch_size, sequence_length, vocab_size)

        return CausalLMOutputWithPast(
            loss=None,
            logits=logits,
            past_key_values=None,
            hidden_states=None,
            attentions=None,
        )


class ParallelLlamaForValueRmPad(ParallelLlamaForCausalLMRmPad):
    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = nn.Linear(in_features=config.hidden_size, out_features=1, bias=False)
        # lm_head is effectively the same as sequence parallel
        sp_utils.mark_parameter_as_sequence_parallel(self.lm_head.weight)

    def _forward_head(self, hidden_states):
        logits = self.lm_head(hidden_states)  # (total_nnz_padded // tp, 1, 1)
        logits = logits.float()
        if self.megatron_config.sequence_parallel:
            logits = tensor_parallel.gather_from_sequence_parallel_region(logits, tensor_parallel_output_grad=False)
        return logits

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        output = super().forward(input_ids, attention_mask, position_ids)
        output.logits = torch.squeeze(output.logits, dim=-1)
        return output


"""
Support pipeline parallelism
"""


class ParallelLlamaModelRmPadPP(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`LlamaDecoderLayer`]
    This model definition supports pipeline parallelism. To support pp and vpp,
    - This model only contains layer in this pp stage and vpp chunk
    - When calling get_model in Megatron, this rank will instantiate all the vpp chunks in this pp.
    Args:
        config: LlamaConfig
    """

    def __init__(self, config: LlamaConfig, megatron_config: ModelParallelConfig, pre_process, post_process):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        self.pre_process = pre_process
        self.post_process = post_process
        self.megatron_config = megatron_config
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, self.megatron_config)
        if pre_process:
            self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)
        else:
            self.embed_tokens = None

        pp_rank = mpu.get_pipeline_model_parallel_rank()
        pp_size = megatron_config.pipeline_model_parallel_size
        self.num_layer_per_pp = config.num_hidden_layers // pp_size
        vpp_size = megatron_config.virtual_pipeline_model_parallel_size
        vpp_rank = mpu.get_virtual_pipeline_model_parallel_rank()

        if vpp_size is not None:
            self.layers = nn.ModuleList()
            self.num_layer_vpp_chunk = self.num_layer_per_pp // vpp_size
            self.num_layer_this_model = self.num_layer_vpp_chunk
            offset = vpp_rank * (config.num_hidden_layers // vpp_size) + (pp_rank * self.num_layer_vpp_chunk)
        else:
            self.num_layer_this_model = self.num_layer_per_pp
            offset = pp_rank * self.num_layer_per_pp

        self.layers = nn.ModuleList()
        for i in range(self.num_layer_this_model):
            layer = ParallelLlamaDecoderLayerRmPad(config, megatron_config, layer_idx=offset + i)
            self.layers.add_module(f"{i}", layer)

        if post_process:
            self.norm = ParallelLlamaRMSNorm(config, megatron_config)
        else:
            self.norm = None

    def set_input_tensor(self, input_tensor):
        """Set input tensor to be used instead of forward()'s input.

        When doing pipeline parallelism the input from the previous
        stage comes from communication, not from the input, so the
        model's forward_step_func won't have it. This function is thus
        used by internal code to bypass the input provided by the
        forward_step_func"""
        self.input_tensor = input_tensor

    def forward(
        self,
        input_ids: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (1, totol_nnz)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        if self.pre_process:
            inputs_embeds = self.embed_tokens(input_ids)  # (1, total_nnz) -> (1, total_nnz, hidden_size)

            # vocab parallel embedding will not do sequence parallel reduce-scatter in open source megatron
            # so need to deal with it by handle here:
            # (1, total_nnz, hidden_size) -> (total_nnz, 1, hidden_size) -> (total_nnz // sp, 1, hidden_size)
            inputs_embeds = inputs_embeds.transpose(0, 1)
            if self.megatron_config.sequence_parallel:
                inputs_embeds = tensor_parallel.scatter_to_sequence_parallel_region(inputs_embeds)

            hidden_states = inputs_embeds
        else:
            # self.hidden_states should be passed by Megatron
            hidden_states = self.input_tensor

        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                position_ids=position_ids,
                sequence_length=sequence_length,
                indices=indices,
                cu_seqlens=cu_seqlens,
                max_seqlen_in_batch=max_seqlen_in_batch,
            )

            hidden_states = layer_outputs

        if self.post_process:
            hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelLlamaForCausalLMRmPadPP(nn.Module):
    def __init__(
        self,
        config: LlamaConfig,
        megatron_config: ModelParallelConfig,
        pre_process,
        post_process,
        share_embeddings_and_output_weights=False,
    ):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.megatron_config = megatron_config
        self.model = ParallelLlamaModelRmPadPP(config, megatron_config=megatron_config, pre_process=pre_process, post_process=post_process)
        assert share_embeddings_and_output_weights is False, "Llama Model not supports sharing embedding and output weights"
        self.share_embeddings_and_output_weights = share_embeddings_and_output_weights
        self.vocab_size = config.vocab_size
        self.pre_process = pre_process
        self.post_process = post_process
        if post_process:
            self._init_head(config)

    def set_input_tensor(self, input_tensor):
        """Set input tensor to be used instead of forward()'s input.

        When doing pipeline parallelism the input from the previous
        stage comes from communication, not from the input, so the
        model's forward_step_func won't have it. This function is thus
        used by internal code to bypass the input provided by the
        forward_step_func"""
        assert len(input_tensor) == 1
        self.model.set_input_tensor(input_tensor[0])

    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

    def _forward_head(self, hidden_states):
        # all_gather from sequence parallel region is performed inside lm_head
        # logits shape before forward_head hidden_states.shape: [4, 32, 4096]
        logits = self.lm_head(hidden_states)[0]
        # logits shape after forward_head logits.shape: [8, 32, 8]
        logits = logits.float()  # (total_nnz_padded, 1, vocab_size // tp)
        return logits

    def forward(
        self,
        # original input
        *,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""

        # Note that input_ids, attention_mask and position_ids should be passed to every pp layer.
        # In the first pp, input_ids will be used, in other pp layers hidden_states will be used inside self.model
        batch_size, sequence_length = input_ids.shape
        # remove padding here
        input_ids_rmpad, indices, cu_seqlens, max_seqlen_in_batch, *_ = unpad_input(input_ids.unsqueeze(dim=-1), attention_mask)  # (total_nnz, 1)

        # pad input_ids to multiple of tp for all tp ranks
        # TODO: for better performance, the sp padding should be removed at each layer. Not sure the performance gap
        if self.megatron_config.sequence_parallel:
            input_ids_rmpad = sp_utils.pad_to_sequence_parallel(input_ids_rmpad)

        input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz+pad)

        outputs = self.model(
            input_ids=input_ids_rmpad,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        if self.post_process:
            hidden_states = outputs
            # print(f'hidden_states.shape = {hidden_states.shape}') # torch.Size([4, 32, 4096])
            logits = self._forward_head(hidden_states)
            logits = torch.squeeze(logits, dim=1)  # remove the artificial batch dimension # torch.Size([8, 32, 16])

            # remove padding from sequence parallel
            if self.megatron_config.sequence_parallel:
                totol_nnz = cu_seqlens[-1]
                logits = logits[:totol_nnz]  # (total_nnz_padded)
            # add removed padding back. If input is already rmpad, we let the caller pad_input
            logits = pad_input(logits, indices, batch_size, seqlen=sequence_length)  # (batch_size, sequence_length, vocab_size)

            return CausalLMOutputWithPast(
                loss=None,
                logits=logits,
                past_key_values=None,
                hidden_states=None,
                attentions=None,
            )
        else:
            return outputs


class ParallelLlamaForValueRmPadPP(ParallelLlamaForCausalLMRmPadPP):
    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = nn.Linear(in_features=config.hidden_size, out_features=1, bias=False)
        # lm_head is effectively the same as sequence parallel
        sp_utils.mark_parameter_as_sequence_parallel(self.lm_head.weight)

    def _forward_head(self, hidden_states):
        logits = self.lm_head(hidden_states)  # (total_nnz_padded // tp, 1, 1)
        logits = logits.float()
        if self.megatron_config.sequence_parallel:
            logits = tensor_parallel.gather_from_sequence_parallel_region(logits, tensor_parallel_output_grad=False)
        return logits

    def forward(
        self,
        *,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        output = super().forward(input_ids=input_ids, attention_mask=attention_mask, position_ids=position_ids)
        if self.post_process:
            output.logits = torch.squeeze(output.logits, dim=-1)
            return output
        else:
            return output


==> sharp/models/mcore/__init__.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .registry import get_mcore_forward_fn, get_mcore_weight_converter, hf_to_mcore_config, init_mcore_model

__all__ = ["hf_to_mcore_config", "init_mcore_model", "get_mcore_forward_fn", "get_mcore_weight_converter"]


==> sharp/models/mcore/config_converter.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright Amazon.com, Inc. or its affiliates. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# convert huggingface config to mcore transformer config


import torch
import torch.nn.functional as F
from megatron.core import parallel_state as mpu
from megatron.core.transformer import MLATransformerConfig, TransformerConfig
from transformers import PretrainedConfig


def _get_base_transformer_config(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> dict:
    """
    Create a base TransformerConfig with common parameters across different model architectures.
    TODO: (ycl) use dataclass or converter config?

    Args:
        hf_config: HuggingFace model configuration
        dtype: Data type for the model
        override_transformer_config_kwargs: Additional parameters to override defaults

    Returns:
        TransformerConfig with common parameters
    """

    # Common parallel state parameters
    overlap_p2p_comm = mpu.get_virtual_pipeline_model_parallel_world_size() is not None and mpu.get_virtual_pipeline_model_parallel_world_size() > 1
    batch_p2p_comm = False

    # Base configuration with common parameters
    base_config = {
        # Model architecture parameters
        "num_layers": hf_config.num_hidden_layers,
        "hidden_size": hf_config.hidden_size,
        "num_attention_heads": hf_config.num_attention_heads,
        "num_query_groups": hf_config.num_key_value_heads,
        "ffn_hidden_size": hf_config.intermediate_size,
        "attention_dropout": hf_config.attention_dropout,
        "hidden_dropout": getattr(hf_config, "hidden_dropout", 0.0),
        "kv_channels": getattr(hf_config, "head_dim", None),
        "layernorm_epsilon": hf_config.rms_norm_eps,
        "add_bias_linear": True,
        # Activation and normalization
        "activation_func": F.silu,
        "normalization": "RMSNorm",
        "gated_linear_unit": True,
        # Data types
        "pipeline_dtype": dtype,
        "params_dtype": dtype,
        "bf16": dtype is torch.bfloat16,
        # Parallel configuration
        "tensor_model_parallel_size": mpu.get_tensor_model_parallel_world_size(),
        "pipeline_model_parallel_size": mpu.get_pipeline_model_parallel_world_size(),
        "expert_model_parallel_size": mpu.get_expert_model_parallel_world_size(),
        "expert_tensor_parallel_size": mpu.get_expert_tensor_parallel_world_size(),
        "virtual_pipeline_model_parallel_size": mpu.get_virtual_pipeline_model_parallel_world_size(),
        "context_parallel_size": mpu.get_context_parallel_world_size(),
        "overlap_p2p_comm": overlap_p2p_comm,
        "batch_p2p_comm": batch_p2p_comm,
        "sequence_parallel": mpu.get_tensor_model_parallel_world_size() > 1,
        # Common settings
        "variable_seq_lengths": True,
        "masked_softmax_fusion": True,
        "moe_token_dispatcher_type": "alltoall",
    }

    # Update with any provided overrides
    base_config.update(override_transformer_config_kwargs)
    print(f"Overridden TF init config: {base_config}")

    return base_config


def _get_mla_transformer_config(hf_config: PretrainedConfig, mla_rope_config: dict, dtype: torch.dtype, **override_transformer_config_kwargs) -> dict:
    """
    Create a MLATransformerConfig with common parameters across different model architectures.
    This is specifically for MLA models like DeepseekV3.

    Args:
        hf_config: HuggingFace model configuration
        mla_rope_config: MLA specific RoPE configuration
        dtype: Data type for the model
        override_transformer_config_kwargs: Additional parameters to override defaults

    Returns:
        MLATransformerConfig with common parameters
    """
    base_config = _get_base_transformer_config(hf_config=hf_config, dtype=dtype, **override_transformer_config_kwargs)
    mla_config = {
        # MLA specific parameters
        "q_lora_rank": hf_config.q_lora_rank,
        "kv_lora_rank": hf_config.kv_lora_rank,
        "qk_head_dim": hf_config.qk_nope_head_dim,
        "qk_pos_emb_head_dim": hf_config.qk_rope_head_dim,
        "v_head_dim": hf_config.v_head_dim,
        "rotary_base": hf_config.rope_theta,
        "rotary_scaling_factor": mla_rope_config["factor"],
        "rotary_type": mla_rope_config["type"],
        "max_position_embeddings": mla_rope_config["original_max_position_embeddings"],
        "beta_fast": mla_rope_config["beta_fast"],
        "beta_slow": mla_rope_config["beta_slow"],
        "mscale": mla_rope_config["mscale"],
        "mscale_all_dim": mla_rope_config["mscale_all_dim"],
    }

    base_config.update(mla_config)
    return base_config


def hf_to_mcore_config_dense(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    # for LlamaForCausalLM or Qwen2ForCausalLM
    qkv_bias = True if "Qwen2ForCausalLM" in hf_config.architectures else getattr(hf_config, "attention_bias", False)
    qk_layernorm = True if "Qwen3ForCausalLM" in hf_config.architectures else False

    args = _get_base_transformer_config(hf_config=hf_config, dtype=dtype, use_cpu_initialization=False, add_bias_linear=False, add_qkv_bias=qkv_bias, qk_layernorm=qk_layernorm, **override_transformer_config_kwargs)
    return TransformerConfig(**args)


def hf_to_mcore_config_qwen2moe(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    args = _get_base_transformer_config(
        hf_config=hf_config,
        dtype=dtype,
        use_cpu_initialization=False,
        add_bias_linear=False,
        layernorm_epsilon=hf_config.rms_norm_eps,
        # MoE specific
        moe_ffn_hidden_size=hf_config.moe_intermediate_size,
        moe_router_bias_update_rate=0.001,
        moe_router_topk=hf_config.num_experts_per_tok,
        num_moe_experts=hf_config.num_experts,
        moe_shared_expert_intermediate_size=hf_config.shared_expert_intermediate_size,
        moe_aux_loss_coeff=hf_config.router_aux_loss_coef,
        # moe_aux_loss_coeff=0.0,
        moe_router_load_balancing_type="none",  # turn off aux_loss as it hurts perf in RL
        moe_shared_expert_overlap=True,
        moe_grouped_gemm=True,
        moe_router_score_function="softmax",
        # Other optimizations
        persist_layer_norm=True,
        bias_activation_fusion=True,
        bias_dropout_fusion=True,
        # Qwen specific
        moe_router_pre_softmax=True,
        add_qkv_bias=True,
        **override_transformer_config_kwargs,
    )
    return TransformerConfig(**args)


def hf_to_mcore_config_mixtral(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    args = _get_base_transformer_config(
        hf_config=hf_config,
        dtype=dtype,
        use_cpu_initialization=False,
        add_bias_linear=False,
        layernorm_epsilon=hf_config.rms_norm_eps,
        # MoE specific
        num_moe_experts=hf_config.num_local_experts,
        moe_aux_loss_coeff=hf_config.router_aux_loss_coef,
        moe_router_topk=hf_config.num_experts_per_tok,
        moe_router_pre_softmax=True,
        moe_router_load_balancing_type="none",  # turn off aux_loss as it hurts perf in RL
        moe_router_score_function="softmax",
        moe_shared_expert_intermediate_size=None,  # mixtral has no shared expert
        moe_shared_expert_overlap=False,  # mixtral has no shared expert
        moe_ffn_hidden_size=hf_config.intermediate_size,
        moe_router_bias_update_rate=0.001,
        # moe_permute_fusion=True, # need TE 2.1+
        moe_grouped_gemm=True,
        # Other optimizations
        persist_layer_norm=True,
        apply_rope_fusion=True,
        bias_activation_fusion=True,
        bias_dropout_fusion=True,
        **override_transformer_config_kwargs,
    )
    return TransformerConfig(**args)


def hf_to_mcore_config_qwen3moe(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    args = _get_base_transformer_config(
        hf_config=hf_config,
        dtype=dtype,
        use_cpu_initialization=False,
        add_bias_linear=False,
        layernorm_epsilon=hf_config.rms_norm_eps,
        # MoE specific
        moe_ffn_hidden_size=hf_config.moe_intermediate_size,
        moe_router_bias_update_rate=0.001,
        moe_router_topk=hf_config.num_experts_per_tok,
        num_moe_experts=hf_config.num_experts,
        moe_aux_loss_coeff=hf_config.router_aux_loss_coef,
        # moe_aux_loss_coeff=0.0,
        moe_router_load_balancing_type="none",  # turn off aux_loss as it hurts perf in RL
        moe_grouped_gemm=True,
        moe_router_score_function="softmax",
        # Other optimizations
        persist_layer_norm=True,
        bias_activation_fusion=True,
        bias_dropout_fusion=True,
        # Qwen specific
        moe_router_pre_softmax=False,
        qk_layernorm=True,
        **override_transformer_config_kwargs,
    )
    return TransformerConfig(**args)


def hf_to_mcore_config_dpskv3(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> MLATransformerConfig:
    # DeepseekV3ForCausalLM
    from megatron.core.transformer.enums import AttnBackend

    from .patch_v012 import apply_patch

    apply_patch()

    mla_rope_config = {
        "beta_fast": 32,
        "beta_slow": 1,
        "factor": 1,
        "mscale": 1.0,
        "mscale_all_dim": 1.0,
        "original_max_position_embeddings": 4096,
        "type": "rope",
    }
    if "rope_scaling" in hf_config and hf_config.rope_scaling is not None:
        mla_rope_config.update(hf_config.rope_scaling)
    moe_layer_freq = [1] * hf_config.num_hidden_layers
    for i in range(min(hf_config.first_k_dense_replace, hf_config.num_hidden_layers)):
        moe_layer_freq[i] = 0

    # disable MTP and quantization for now
    if "num_nextn_predict_layers" in hf_config:
        assert hf_config.num_nextn_predict_layers == 0, "MTP is not supported for now, please modify the config.json to set num_nextn_predict_layers to 0"
    assert "quantization_config" not in hf_config or not hf_config.quantization_config, "quantization is not supported for now, please modify the config.json to remove quantization_config"

    config_args = _get_mla_transformer_config(
        hf_config=hf_config,
        mla_rope_config=mla_rope_config,
        dtype=dtype,
        # Additional parameters
        use_cpu_initialization=False,
        add_bias_linear=False,
        attention_backend=AttnBackend.fused,
        qk_layernorm=True,
        # Standard MoE parameters
        moe_ffn_hidden_size=hf_config.moe_intermediate_size,
        moe_token_dispatcher_type="alltoall",
        moe_router_bias_update_rate=0.001,
        moe_router_enable_expert_bias=True,
        moe_router_topk=hf_config.num_experts_per_tok,
        num_moe_experts=hf_config.n_routed_experts,
        moe_shared_expert_intermediate_size=hf_config.moe_intermediate_size * hf_config.n_shared_experts,
        moe_aux_loss_coeff=getattr(hf_config, "aux_loss_alpha", 0.001),
        moe_router_load_balancing_type="seq_aux_loss",
        moe_shared_expert_overlap=True,
        # moe_permute_fusion=True, # need TE 2.1+
        moe_grouped_gemm=True,
        moe_router_score_function="sigmoid",
        moe_router_pre_softmax=True,
        moe_router_topk_scaling_factor=hf_config.routed_scaling_factor,
        moe_layer_freq=moe_layer_freq,
        # mcore 0.12 moe
        moe_router_dtype="fp64",
        disable_bf16_reduced_precision_matmul=True,
        # Other optimizations
        # deallocate_pipeline_outputs=True,
        # gradient_accumulation_fusion=True,
        persist_layer_norm=True,
        bias_activation_fusion=True,
        bias_dropout_fusion=True,
        **override_transformer_config_kwargs,
    )
    transformer_config = MLATransformerConfig(**config_args)
    print(f"Overridden MLA TF init config: {transformer_config}")
    # MTP
    if "num_nextn_predict_layers" in hf_config:
        transformer_config.mtp_num_layers = hf_config.num_nextn_predict_layers
        transformer_config.mtp_loss_scaling_factor = 0.1

    return transformer_config


def hf_to_mcore_config_qwen2_5_vl(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    # Qwen2_5_VLForConditionalGeneration

    args = _get_base_transformer_config(
        hf_config=hf_config,
        dtype=dtype,
        add_bias_linear=False,
        # qwen specific
        add_qkv_bias=True,
        mrope_section=hf_config.rope_scaling["mrope_section"],
        **override_transformer_config_kwargs,
    )
    return TransformerConfig(**args)


def hf_to_mcore_config_llama4(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    # Llama4ForConditionalGeneration
    raise NotImplementedError("Llama4ForConditionalGeneration is not supported yet")


==> sharp/models/mcore/loader.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist

from .saver import _megatron_calc_global_rank


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def load_state_dict_to_megatron_gptmodel(state_dict, wrapped_models, config, params_dtype, is_value_model=False):
    """Load merged state_dict to sharded Megatron module in training."""
    from megatron.core import DistributedDataParallel as LocalDDP
    from megatron.core import mpu
    from megatron.core.transformer.module import Float16Module
    from torch.nn.parallel import DistributedDataParallel as torchDDP

    from verl.utils.megatron_utils import print_rank_0, unwrap_model

    start_time = time.time()

    def _get_gpt_model(model):
        return model

    def broadcast_params(module):
        for param in module.parameters():
            torch.distributed.broadcast(param.data, src=mpu.get_data_parallel_src_rank(), group=mpu.get_data_parallel_group())

    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    cp_rank = mpu.get_context_parallel_rank()
    src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=0, cp_rank=cp_rank)
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if torch.distributed.get_rank() == src_rank:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        gpt_model_module = _get_gpt_model(models[i])
        assert len(gpt_model_module.decoder.layers) == num_layers_per_model

    def _broadcast_tensor(tensor, name) -> torch.Tensor:
        """broadcast tensor from rank0 across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        if torch.distributed.get_rank() == src_rank:
            if name in state_dict:
                weight = state_dict[name]
                tensor_shape = weight.shape
            else:
                tensor_shape = None
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not in state_dict, skip load")
            return

        if tensor is None:
            tensor = torch.empty(
                tensor_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        if torch.distributed.get_rank() == src_rank:
            tensor.data.copy_(weight)
        dist.broadcast(tensor, src=src_rank, group=mp_group)

    def _broadcast_tp_shard_tensor_vocab(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == src_rank:
            if name in state_dict:
                full_weight = state_dict[name]

                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == src_rank:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=src_rank, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == src_rank:
            if name in state_dict:
                full_weight = state_dict[name]
                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == src_rank:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=src_rank, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == src_rank:
            gate_weight = state_dict[gate_name]
            up_weight = state_dict[up_name]
            new_gate_up_weight = torch.empty(config.intermediate_size * 2, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                intermediate_size_tp = config.intermediate_size // tp_size
                gate_weight_tp = gate_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                up_weight_tp = up_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                new_gate_up_weight[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)].copy_(torch.cat([gate_weight_tp, up_weight_tp], dim=0))

            tensor_chunk = torch.chunk(new_gate_up_weight, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank() == src_rank:} tensor {gate_name, up_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == src_rank:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=src_rank, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, bias=False) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == src_rank:
            assert q_name in state_dict and k_name in state_dict and v_name in state_dict
            full_weight_q = state_dict[q_name]
            full_weight_k = state_dict[k_name]
            full_weight_v = state_dict[v_name]

            hidden_size_per_head = getattr(config, "head_dim", config.hidden_size // config.num_attention_heads)

            if config.num_key_value_heads >= tp_size:
                q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                sizes = [total_size * tp_size]
                if not bias:
                    sizes.append(config.hidden_size)
                new_weight_qkv = torch.empty(*sizes, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    k_part = full_weight_k[i * kv_size_tp : (i + 1) * kv_size_tp]
                    v_part = full_weight_v[i * kv_size_tp : (i + 1) * kv_size_tp]
                    num_query_groups_per_partition = models[0].config.num_query_groups // tp_size
                    new_weight_qkv_this_tp = new_weight_qkv[i * total_size : (i + 1) * total_size]
                    q_part_per_head = torch.chunk(q_part, num_query_groups_per_partition, dim=0)
                    k_part_per_head = torch.chunk(k_part, num_query_groups_per_partition, dim=0)
                    v_part_per_head = torch.chunk(v_part, num_query_groups_per_partition, dim=0)
                    total_size_per_head = total_size // num_query_groups_per_partition
                    for j in range(num_query_groups_per_partition):
                        new_weight_qkv_this_tp[j * total_size_per_head : (j + 1) * total_size_per_head].copy_(torch.cat([q_part_per_head[j], k_part_per_head[j], v_part_per_head[j]], dim=0))

            else:
                q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                sizes = [total_size * tp_size]
                if not bias:
                    sizes.append(config.hidden_size)
                new_weight_qkv = torch.empty(*sizes, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    start_idx = i * config.num_key_value_heads // tp_size * hidden_size_per_head
                    end_idx = (i * config.num_key_value_heads // tp_size + 1) * hidden_size_per_head
                    k_part = full_weight_k[start_idx:end_idx]
                    v_part = full_weight_v[start_idx:end_idx]
                    new_weight_qkv_this_tp = new_weight_qkv[i * total_size : (i + 1) * total_size]
                    q_part_per_head = torch.chunk(q_part, config.num_attention_heads, dim=0)
                    k_part_per_head = torch.chunk(k_part, config.num_attention_heads, dim=0)
                    v_part_per_head = torch.chunk(v_part, config.num_attention_heads, dim=0)
                    total_size_per_head = total_size // config.num_attention_heads
                    for j in range(config.num_attention_heads):
                        new_weight_qkv_this_tp[j * total_size_per_head : (j + 1) * total_size_per_head].copy_(torch.cat([q_part_per_head[j], k_part_per_head[j], v_part_per_head[j]], dim=0))

            tensor_chunk = torch.chunk(new_weight_qkv, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name, k_name, v_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {q_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == src_rank:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=src_rank, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    if dp_rank == 0:
        # Embeddings
        # -------------------
        print_rank_0("loading embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        embed_tokens_weight = None
        if pp_rank == 0:
            embed_tokens_weight = gpt_model_module.embedding.word_embeddings.weight
        _broadcast_tp_shard_tensor_vocab(embed_tokens_weight, "model.embed_tokens.weight")

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)

        for layer in range(config.num_hidden_layers):
            print_rank_0(f"loading layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            dst_pp_rank, dst_virtual_pp_rank, dst_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[dst_virtual_pp_rank])
            sync_layer = gpt_model_module.decoder.layers[dst_layer_idx]

            _broadcast_tensor(
                sync_layer.self_attention.linear_qkv.layer_norm_weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.input_layernorm.weight",
            )
     
            if f"{layer_name}.self_attn.q_norm.weight" in state_dict:
                _broadcast_tensor(
                    sync_layer.self_attention.q_layernorm.weight if dst_pp_rank == pp_rank else None,
                    f"{layer_name}.self_attn.q_norm.weight",
                )
                _broadcast_tensor(
                    sync_layer.self_attention.k_layernorm.weight if dst_pp_rank == pp_rank else None,
                    f"{layer_name}.self_attn.k_norm.weight",
                )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attention.linear_qkv.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
            )
            if f"{layer_name}.self_attn.q_proj.bias" in state_dict:
                _broadcast_tp_shard_tensor_qkv(
                    sync_layer.self_attention.linear_qkv.bias if dst_pp_rank == pp_rank else None,
                    f"{layer_name}.self_attn.q_proj.bias",
                    f"{layer_name}.self_attn.k_proj.bias",
                    f"{layer_name}.self_attn.v_proj.bias",
                    bias=True,
                )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attention.linear_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.o_proj.weight",
                chunk_dim=1,
            )
            _broadcast_tensor(
                sync_layer.mlp.linear_fc1.layer_norm_weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.post_attention_layernorm.weight",
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.linear_fc1.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.linear_fc2.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.down_proj.weight",
                chunk_dim=1,
            )
        # Final Layernorm
        # -------------------
        print_rank_0("loading final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.decoder.final_layernorm, "weight", None),
            "model.norm.weight",
        )

        print_rank_0("loading lm_head...")
        lm_head_weight = None
        if pp_rank + 1 == pp_size:
            lm_head_weight = gpt_model_module.output_layer.weight

        if is_value_model:
            # if torch.distributed.get_rank() == src_rank:
            if "lm_head.weight" in state_dict and state_dict["lm_head.weight"].shape[0] == 1:
                _broadcast_tensor(lm_head_weight, "lm_head.weight")
            elif "reward_head.weight" in state_dict and state_dict["reward_head.weight"].shape[0] == 1:
                _broadcast_tensor(lm_head_weight, "reward_head.weight")
                print_rank_0("load lm_head from value_head weight")
            else:
                _broadcast_tensor(None, "lm_head.weight")
                print_rank_0("fail to match lm_head in value_model")
            # else:

            #     _broadcast_tensor(lm_head_weight, "lm_head.weight")

        else:
            _broadcast_tp_shard_tensor(lm_head_weight, "lm_head.weight")
    dist.barrier()
    # Broadcast weights inside data parallel groups
    for wrapped_model in wrapped_models:
        broadcast_params(wrapped_model)
    pass
    torch.cuda.empty_cache()
    print_rank_0(f"loading megatron ckpt done, time elapsed {time.time() - start_time}s")


==> sharp/models/mcore/model_forward.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright Amazon.com, Inc. or its affiliates. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from verl.utils.megatron_utils import unwrap_model

from .util import postprocess_packed_seqs, preprocess_packed_seqs, recover_left_padding, remove_left_padding


def gptmodel_forward(
    model,
    input_ids,
    attention_mask,
    position_ids,
    sequence_parallel,
    value_model=False,
    pack_seqs=True,
    logits_processor=None,
    logits_processor_args: dict = None,
    **kwargs,
):
    """Default forward pass for GPT models with optional sequence packing."""
    pre_process = unwrap_model(model).pre_process
    post_process = unwrap_model(model).post_process
    if pack_seqs:
        batch_size, seq_len = attention_mask.shape[:2]
        input_ids_rmpad, packed_seq_params = preprocess_packed_seqs(input_ids, attention_mask, pre_process=pre_process)
        input_ids_rmpad = input_ids_rmpad.contiguous()
        output_orig = model(
            input_ids=input_ids_rmpad,
            attention_mask=None,
            position_ids=position_ids,
            packed_seq_params=packed_seq_params,
        )
        if post_process and logits_processor is not None:
            args = {k: preprocess_packed_seqs(v, attention_mask, pre_process=True)[0] for k, v in logits_processor_args.items()}
            output_dict = logits_processor(output_orig, **args)
            output = {k: postprocess_packed_seqs(v, packed_seq_params, attention_mask, batch_size, seq_len, post_process=post_process) for k, v in output_dict.items()}
        else:
            output = postprocess_packed_seqs(output_orig, packed_seq_params, attention_mask, batch_size, seq_len, post_process=post_process)
    else:
        assert logits_processor is None, "logits_processor is not supported for non-packed sequence"
        batch_size, sequence_length = attention_mask.shape
        new_input_ids, new_attention_mask, new_position_ids = remove_left_padding(input_ids, attention_mask, position_ids, sequence_parallel, pre_process=pre_process)
        output = model(input_ids=new_input_ids, attention_mask=new_attention_mask, position_ids=new_position_ids)
        output = recover_left_padding(output, new_attention_mask, attention_mask, sequence_length, post_process=post_process)
    if value_model and post_process:
        output = output[..., 0]
    return output


def gptmodel_forward_qwen2_5_vl(
    model,
    input_ids,
    attention_mask,
    position_ids,
    sequence_parallel,
    value_model=False,
    pack_seqs=True,
    multi_modal_inputs=None,
    logits_processor=None,
    logits_processor_args: dict = None,
    **kwargs,
):
    from megatron.core import parallel_state as mpu

    assert mpu.get_context_parallel_world_size() == 1, "qwen2_5_vl's context parallel is not accurate yet"
    pre_process = unwrap_model(model).pre_process
    post_process = unwrap_model(model).post_process
    if pack_seqs:
        batch_size, seq_len = attention_mask.shape[:2]
        input_ids_rmpad, packed_seq_params = preprocess_packed_seqs(input_ids, attention_mask, pre_process=True)
        input_ids_rmpad = input_ids_rmpad.contiguous()
        output_orig = model(
            input_ids=input_ids_rmpad,
            attention_mask=None,
            position_ids=position_ids,
            packed_seq_params=packed_seq_params,
            pixel_values=multi_modal_inputs["pixel_values"].to(input_ids.device),
            image_grid_thw=multi_modal_inputs["image_grid_thw"].to(input_ids.device),
        )

        if post_process and logits_processor is not None:
            args = {k: preprocess_packed_seqs(v, attention_mask, pre_process=True)[0] for k, v in logits_processor_args.items()}
            output_dict = logits_processor(output_orig, **args)
            output = {k: postprocess_packed_seqs(v, packed_seq_params, attention_mask, batch_size, seq_len, post_process=post_process) for k, v in output_dict.items()}
        else:
            output = postprocess_packed_seqs(output_orig, packed_seq_params, attention_mask, batch_size, seq_len, post_process=post_process)
    else:
        batch_size, sequence_length = attention_mask.shape
        new_input_ids, new_attention_mask, new_position_ids = remove_left_padding(input_ids, attention_mask, position_ids, sequence_parallel, pre_process=pre_process)
        output = model(
            input_ids=new_input_ids,
            position_ids=new_position_ids,
            attention_mask=new_attention_mask,
            pixel_values=multi_modal_inputs["pixel_values"].to(input_ids.device),
            image_grid_thw=multi_modal_inputs["image_grid_thw"].to(input_ids.device),
        )
        output = recover_left_padding(output, new_attention_mask, attention_mask, sequence_length, post_process=post_process)
    if value_model and post_process:
        output = output[..., 0]
    return output


==> sharp/models/mcore/model_initializer.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright Amazon.com, Inc. or its affiliates. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# use mcore transformer config to initialize the model
from abc import ABC, abstractmethod

from megatron.core.models.gpt.gpt_layer_specs import get_gpt_decoder_block_spec, get_gpt_mtp_block_spec
from megatron.core.models.gpt.gpt_model import GPTModel

from .config_converter import PretrainedConfig, TransformerConfig


class BaseModelInitializer(ABC):
    """Base class for model initializers."""

    def __init__(self, tfconfig: TransformerConfig, hf_config: PretrainedConfig):
        self.tfconfig = tfconfig
        self.hf_config = hf_config

    @abstractmethod
    def get_transformer_layer_spec(self):
        """Get the transformer layer specification.
        https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/models/gpt/gpt_layer_specs.py"""
        pass

    def get_rope_scaling_args(self) -> dict:
        """Get rope scaling args."""
        rope_scaling_args = {}
        if "rope_scaling" in self.hf_config:
            if self.hf_config.rope_scaling is not None:
                # assert self.hf_config.rope_scaling["type"] == "linear", "only linear scaling is supported for now"
                rope_scaling_args["seq_len_interpolation_factor"] = self.hf_config.rope_scaling["factor"]
        return rope_scaling_args

    def initialize(
        self,
        pre_process: bool = True,
        post_process: bool = True,
        share_embeddings_and_output_weights: bool = False,
        value: bool = False,
        **extra_kwargs,
    ) -> GPTModel:
        """Initialize a GPT model with the given configuration.
        https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/models/gpt/gpt_model.py

        Args:
            pre_process (bool): include embedding layer.
            post_process (bool): including an output layer.
            share_embeddings_and_output_weights (bool): input embeddings and output logit weights are shared.
            value (bool): add an extra linear layer for classification or regression.

        Returns:
            GPTModel: An initialized GPT model instance
        """
        transformer_layer_spec = self.get_transformer_layer_spec()
        rope_scaling_args = self.get_rope_scaling_args()
        mtp_block_spec = extra_kwargs.get("mtp_block_spec", None)
        model = GPTModel(
            config=self.tfconfig,
            transformer_layer_spec=transformer_layer_spec,
            vocab_size=self.hf_config.vocab_size,
            max_sequence_length=self.hf_config.max_position_embeddings,
            pre_process=pre_process,
            post_process=post_process,
            share_embeddings_and_output_weights=share_embeddings_and_output_weights,
            position_embedding_type="rope",
            rotary_base=self.hf_config.rope_theta,
            **rope_scaling_args,
            mtp_block_spec=mtp_block_spec,
        )

        if post_process and value:
            from verl.models.llama.megatron.layers.parallel_linear import LinearForLastLayer

            model.output_layer = LinearForLastLayer(input_size=self.tfconfig.hidden_size, output_size=1, config=self.tfconfig)

        return model


class DenseModel(BaseModelInitializer):
    """Initializer for dense models like Llama and Qwen2."""

    def get_transformer_layer_spec(self):
        assert self.tfconfig.normalization == "RMSNorm", "only RMSNorm is supported for now"
        return get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)


class Qwen2MoEModel(BaseModelInitializer):
    """Initializer for Qwen2 MoE models."""

    def get_transformer_layer_spec(self):
        assert self.tfconfig.normalization == "RMSNorm", "only RMSNorm is supported for now"
        transformer_layer_spec = get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)

        # Patch layer spec for shared experts
        for i in range(len(transformer_layer_spec.layer_specs)):
            transformer_layer_spec.layer_specs[i].submodules.mlp.submodules.shared_experts.params["gate"] = True

        return transformer_layer_spec

    def initialize(self, **kwargs):
        # Qwen default freeze_moe_router: true
        model = super().initialize(**kwargs)
        freeze_moe_router = kwargs.get("freeze_moe_router", True)
        if freeze_moe_router:
            for layer in model.decoder.layers:
                layer.mlp.router.weight.requires_grad = False
        return model


class MixtralModel(BaseModelInitializer):
    """Initializer for Mixtral models."""

    def get_transformer_layer_spec(self):
        assert self.tfconfig.normalization == "RMSNorm", "only RMSNorm is supported for now"
        transformer_layer_spec = get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)
        return transformer_layer_spec

    def initialize(self, **kwargs):
        model = super().initialize(**kwargs)
        freeze_moe_router = kwargs.get("freeze_moe_router", False)
        if freeze_moe_router:
            for layer in model.decoder.layers:
                layer.mlp.router.weight.requires_grad = False
        return model


class Qwen3MoEModel(BaseModelInitializer):
    """Initializer for Qwen3 MoE models."""

    def get_transformer_layer_spec(self):
        assert self.tfconfig.normalization == "RMSNorm", "only RMSNorm is supported for now"
        transformer_layer_spec = get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)
        return transformer_layer_spec

    def initialize(self, **kwargs):
        # Qwen default freeze_moe_router: true
        model = super().initialize(**kwargs)
        freeze_moe_router = kwargs.get("freeze_moe_router", True)
        if freeze_moe_router:
            for layer in model.decoder.layers:
                layer.mlp.router.weight.requires_grad = False
        return model


class DeepseekV3Model(BaseModelInitializer):
    """Initializer for DeepseekV3 models."""

    def get_transformer_layer_spec(self):
        transformer_layer_spec = get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)
        return transformer_layer_spec

    def get_rope_scaling_args(self) -> dict:
        """Get rope scaling args."""
        rope_scaling_args = {}
        return rope_scaling_args

    def initialize(
        self,
        **kwargs,
    ):
        freeze_moe_router = kwargs.get("freeze_moe_router", True)
        if freeze_moe_router:
            self.tfconfig.moe_router_load_balancing_type = "none"
        # MTP
        if self.tfconfig.mtp_num_layers is not None:
            transformer_layer_spec = self.get_transformer_layer_spec()
            mtp_block_spec = get_gpt_mtp_block_spec(self.tfconfig, transformer_layer_spec, use_transformer_engine=True)
            kwargs["mtp_block_spec"] = mtp_block_spec

        model = super().initialize(**kwargs)
        if freeze_moe_router:
            for layer in model.decoder.layers:
                if hasattr(layer.mlp, "router"):
                    layer.mlp.router.weight.requires_grad = False
        return model


class Qwen25VLModel(BaseModelInitializer):
    """Initializer for Qwen2.5 VL models."""

    def get_transformer_layer_spec(self):
        transformer_layer_spec = get_gpt_decoder_block_spec(self.tfconfig, use_transformer_engine=True)
        return transformer_layer_spec

    def initialize(
        self,
        pre_process=None,
        post_process=None,
        share_embeddings_and_output_weights=False,
        value=False,
        **extra_kwargs,
    ):
        tfconfig = self.tfconfig
        hf_config = self.hf_config
        # Qwen2_5_VLForConditionalGeneration
        from copy import deepcopy

        transformer_layer_spec = self.get_transformer_layer_spec()

        from megatron.core.extensions.transformer_engine import TEColumnParallelLinear, TERowParallelLinear
        from megatron.core.models.gpt.moe_module_specs import MLPSubmodules
        from megatron.core.models.vision.vit_layer_specs import get_vit_layer_with_transformer_engine_spec

        from .qwen2_5_vl import Qwen2_5VLModel, get_vision_model_config, get_vision_projection_config

        vision_transformer_config = get_vision_model_config(deepcopy(tfconfig))
        vision_transformer_config.pipeline_model_parallel_size = 1
        vision_transformer_config.first_pipeline_num_layers = None

        vision_projection_config = get_vision_projection_config(deepcopy(tfconfig), vision_transformer_config.hidden_size, spatial_merge_size=hf_config.vision_config.spatial_merge_size)
        vision_projection_layer_spec = MLPSubmodules(
            linear_fc1=TEColumnParallelLinear,
            linear_fc2=TERowParallelLinear,
        )
        vision_transformer_layer_spec = get_vit_layer_with_transformer_engine_spec()

        qwen25_vl_model = Qwen2_5VLModel(
            language_transformer_config=tfconfig,
            language_transformer_layer_spec=transformer_layer_spec,
            language_vocab_size=hf_config.vocab_size,
            language_max_sequence_length=hf_config.max_position_embeddings,
            vision_transformer_config=vision_transformer_config,
            vision_transformer_layer_spec=vision_transformer_layer_spec,
            vision_projection_config=vision_projection_config,
            vision_projection_layer_spec=vision_projection_layer_spec,
            vision_projection_type="mlp",
            language_rotary_base=hf_config.rope_theta,
            pre_process=pre_process,
            post_process=post_process,
            add_decoder=True,
            add_encoder=True,
            parallel_output=True,
            language_share_embeddings_and_output_weights=share_embeddings_and_output_weights,
        )

        if post_process and value:
            from verl.models.llama.megatron.layers.parallel_linear import LinearForLastLayer

            qwen25_vl_model.language_model.output_layer = LinearForLastLayer(input_size=tfconfig.hidden_size, output_size=1, config=tfconfig)

        return qwen25_vl_model


==> sharp/models/mcore/patch_v012.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# there is some bug in mcore 0.12, so we need to patch it
# 1. `get_query_key_value_tensors` in `multi_latent_attention.py` works wrong when packed_seq_params is not None


def apply_patch():
    import torch
    from megatron.core.transformer.multi_latent_attention import MLASelfAttention, apply_rotary_pos_emb, deprecate_inference_params, gather_from_sequence_parallel_region, gather_from_tensor_model_parallel_region, scatter_to_sequence_parallel_region
    from megatron.core import parallel_state, tensor_parallel

    def patch_get_query_key_value_tensors(
        self,
        hidden_states,
        key_value_states=None,
        position_ids=None,
        packed_seq_params=None,
        inference_context=None,
        *,
        inference_params=None,
    ):
        """
        Derives `query`, `key` and `value` tensors from `hidden_states`.
        """
        # s = sequence length, b = batch size, h = hidden size, n = num attention heads
        # Attention heads [s, b, n*h]
        assert hidden_states.ndim == 3, f"hidden_states should be 3D, [s, b, n*h], got {hidden_states.ndim}D"

        inference_context = deprecate_inference_params(inference_context, inference_params)

        # =========================================
        # Prepare RoPE and seqlen related params
        # =========================================
        rotary_seq_len = self.rotary_pos_emb.get_rotary_seq_len(inference_context, None, hidden_states, self.config, packed_seq_params)

        # rotary_pos_emb:[s, b, 1, 64]
        mscale = 1.0
        if self.config.rope_type == "rope":
            packed_seq = packed_seq_params is not None and packed_seq_params.qkv_format == "thd"
            rotary_pos_emb = self.rotary_pos_emb(rotary_seq_len, packed_seq=packed_seq)
        else:
            rotary_pos_emb, mscale = self.rotary_pos_emb(rotary_seq_len)

        # =========================================
        # QKV down projection and layernorm
        # =========================================
        if self.config.q_lora_rank is not None:
            # if linear_q_down_proj is ColumnParallelLinear:
            #     q_compressed: [s, b, q_lora_rank / TP]
            # elif linear_q_down_proj is Linear:
            #     q_compressed: [s / TP, b, q_lora_rank]
            q_compressed, _ = self.linear_q_down_proj(hidden_states)

            # When output is sharded (ColumnParallelLinear), two things are needed to be
            # identical to a normal Linear.
            #   1. Manually gather output to restore output dim q_lora_rank;
            #   2. Scatter sequence back to s / TP if sequence-parallel since it was
            #      gathered by ColumnParallelLinear.
            if q_compressed.size(-1) != self.config.q_lora_rank:
                q_compressed = gather_from_tensor_model_parallel_region(q_compressed)
                if self.config.sequence_parallel:
                    q_compressed = scatter_to_sequence_parallel_region(q_compressed)

            q_compressed = self.q_layernorm(q_compressed)
        else:
            q_compressed = hidden_states

        # if linear_kv_down_proj is ColumnParallelLinear:
        #     kv_combined: [s, b, (kv_lora_rank + qk_pos_emb_head_dim) / TP]
        # elif linear_kv_down_proj is Linear:
        #     kv_combined: [s / TP, b, (kv_lora_rank + qk_pos_emb_head_dim)]
        kv_combined, _ = self.linear_kv_down_proj(hidden_states)
        if kv_combined.size(-1) != self.config.kv_lora_rank + self.config.qk_pos_emb_head_dim:
            # kv_combined: [s, b, (kv_lora_rank + qk_pos_emb_head_dim)]
            kv_combined = gather_from_tensor_model_parallel_region(kv_combined)
            # kv_compressed:[s, b, kv_lora_rank], k_pos_emb: [s, b, qk_pos_emb_head_dim]
            kv_compressed, k_pos_emb = torch.split(kv_combined, [self.config.kv_lora_rank, self.config.qk_pos_emb_head_dim], dim=-1)
            if self.config.sequence_parallel:
                # kv_compressed:[s / TP, b, kv_lora_rank]
                kv_compressed = scatter_to_sequence_parallel_region(kv_compressed)
        else:
            # kv_compressed:[s / TP, b, kv_lora_rank], k_pos_emb: [s / TP, b, qk_pos_emb_head_dim]
            kv_compressed, k_pos_emb = torch.split(kv_combined, [self.config.kv_lora_rank, self.config.qk_pos_emb_head_dim], dim=-1)
            if parallel_state.get_tensor_model_parallel_world_size() > 1:
                # k_pos_emb: [s, b, qk_pos_emb_head_dim]
                k_pos_emb = gather_from_sequence_parallel_region(k_pos_emb)

        kv_compressed = self.kv_layernorm(kv_compressed)

        # =========================================
        # QKV up projection and RoPE apply
        # =========================================
        def qkv_up_proj_and_rope_apply(q_compressed, kv_compressed, k_pos_emb, rotary_pos_emb):
            if self.config.q_lora_rank is not None:
                q, _ = self.linear_q_up_proj(q_compressed)
            else:
                # hidden_states:[s, b, 2048], q: [s, b, n * 192]
                q, _ = self.linear_q_proj(q_compressed)

            q_len, bsz, _ = q.size()

            # q: [s, b, n, 192]
            q = q.view(q_len, bsz, self.num_attention_heads_per_partition, self.q_head_dim)

            # kv: [s, b, 2048]
            kv, _ = self.linear_kv_up_proj(kv_compressed)

            # kv: [s, b, n, 256]
            kv = kv.view(
                q_len,
                bsz,
                self.num_attention_heads_per_partition,
                self.config.qk_head_dim + self.config.v_head_dim,
            )

            if inference_context is not None:
                # add offset to the sequence start for inference
                sequence_start = inference_context.sequence_len_offset
                sequence_end = sequence_start + q_len
                rotary_pos_emb = rotary_pos_emb[sequence_start:sequence_end]
            else:
                # Shorten rotary_pos_emb to the sequence length when inference_params
                # is not provided. This makes sure we can run forward directly with
                # any sequence length. During training, the sequence length is always
                # the full rotary_pos_emb length.
                rotary_pos_emb = rotary_pos_emb[0:q_len]

            # [s, b, 64] -> [s, b, 1, 64]
            k_pos_emb = torch.unsqueeze(k_pos_emb, 2)

            # q: [s, b, n, 128], q_pos_emb: [s, b, n, 64]
            q_no_pe, q_pos_emb = torch.split(q, [self.config.qk_head_dim, self.config.qk_pos_emb_head_dim], dim=-1)

            # k_no_pe: [s, b, n, 128], value: [s, b, n, 128]
            k_no_pe, value = torch.split(kv, [self.config.qk_head_dim, self.config.v_head_dim], dim=-1)

            if packed_seq_params is not None:
                cu_seqlens_q = packed_seq_params.cu_seqlens_q
                cu_seqlens_kv = packed_seq_params.cu_seqlens_kv
                q_pos_emb = q_pos_emb.squeeze(1)
                k_pos_emb = k_pos_emb.squeeze(1)
                q_no_pe = q_no_pe.squeeze(1)
                k_no_pe = k_no_pe.squeeze(1)
                value = value.squeeze(1)
            else:
                cu_seqlens_q = cu_seqlens_kv = None

            # q_pos_emb: [s, b, n, 64], k_pos_emb:[s, b, 1, 64]
            q_pos_emb = apply_rotary_pos_emb(
                q_pos_emb,
                rotary_pos_emb,
                config=self.config,
                cu_seqlens=cu_seqlens_q,
                mscale=mscale,
            )
            k_pos_emb = apply_rotary_pos_emb(
                k_pos_emb,
                rotary_pos_emb,
                config=self.config,
                cu_seqlens=cu_seqlens_kv,
                mscale=mscale,
            )

            # query: [s, b, n, 192]
            query = torch.cat([q_no_pe, q_pos_emb], dim=-1)
            if packed_seq_params is not None:
                k_pos_emb = k_pos_emb.expand(-1, self.num_attention_heads_per_partition, -1)
                key = torch.cat([k_no_pe, k_pos_emb], dim=-1)
            else:
                # key: [s, b, n, 192]
                k_pos_emb = k_pos_emb.expand(-1, -1, self.num_attention_heads_per_partition, -1)
                key = torch.cat([k_no_pe, k_pos_emb], dim=-1)

            query = query.contiguous()
            key = key.contiguous()
            value = value.contiguous()
            return query, key, value

        if self.recompute_up_proj:
            self.qkv_up_checkpoint = tensor_parallel.CheckpointWithoutOutput()
            query, key, value = self.qkv_up_checkpoint.checkpoint(qkv_up_proj_and_rope_apply, q_compressed, kv_compressed, k_pos_emb, rotary_pos_emb)
        else:
            query, key, value = qkv_up_proj_and_rope_apply(q_compressed, kv_compressed, k_pos_emb, rotary_pos_emb)

        return query, key, value

    MLASelfAttention.get_query_key_value_tensors = patch_get_query_key_value_tensors


==> sharp/models/mcore/qwen2_5_vl/__init__.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


from .model import Qwen2_5VLModel
from .vision_config import get_vision_model_config, get_vision_projection_config

__all__ = ["Qwen2_5VLModel", "get_vision_model_config", "get_vision_projection_config"]


==> sharp/models/mcore/qwen2_5_vl/attention.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from megatron.core.transformer.attention import *

from .rope_utils import apply_rotary_pos_emb_absolute


class Qwen2_5VLSelfAttention(SelfAttention):
    """
    Overrides the SelfAttention class, the difference is that qwen2_5_vl uses apply_rotary_pos_emb_absolute instead of apply_rotary_pos_emb
    """

    def forward(
        self,
        hidden_states: Tensor,
        attention_mask: Tensor,
        key_value_states: Optional[Tensor] = None,
        inference_context: Optional[BaseInferenceContext] = None,
        rotary_pos_emb: Optional[Union[Tensor, Tuple[Tensor, Tensor]]] = None,
        rotary_pos_cos: Optional[Tensor] = None,
        rotary_pos_sin: Optional[Tensor] = None,
        attention_bias: Optional[Tensor] = None,
        packed_seq_params: Optional[PackedSeqParams] = None,
        sequence_len_offset: Optional[int] = None,
        *,
        inference_params: Optional[BaseInferenceContext] = None,
    ) -> Tuple[Tensor, Tensor]:
        """
        Perform a forward pass through the attention module.

        Args:
            hidden_states (Tensor): Hidden states.
            attention_mask (Tensor): Attention mask.
            key_value_states (Optional[Tensor]): Key/value states (for cross attention).
            inference_context (Optional[BaseInferenceContext]): Inference context that manages
                KV cache.
            rotary_pos_emb (Optional[Union[Tensor, Tuple[Tensor, Tensor]]]): Rotary
                embedding tensor(s).
            rotary_pos_cos (Optional[Tensor]): Rotary embedding cosine.
            rotary_pos_sin (Optional[Tensor]): Rotary embedding sine.
            attention_bias (Optional[Tensor]): Attention bias.
            packed_seq_params (Optional[PackedSeqparams]): Parameters used for THD format.
            sequence_len_offset (Optional[int]): Sequence length offset used for
                inference CUDA graphs.

        Return:
            (Tuple[Tensor, Tensor]) Attention output and bias.

        """

        inference_context = deprecate_inference_params(inference_context, inference_params)

        if inference_context and inference_context.is_dynamic_batching():
            assert flash_decode_and_prefill_kernel is not None, "Internal use only: install package `nvidia_chunked_flash_attn`."

        # hidden_states: [sq, b, h]
        if self.config.flash_decode and not self.training and inference_context is not None:
            rotary_pos_emb = None
        else:
            assert rotary_pos_cos is None and rotary_pos_sin is None

        # For self attention we just duplicate the rotary_pos_emb if it isn't already
        if rotary_pos_emb is not None and not isinstance(rotary_pos_emb, tuple):
            rotary_pos_emb = (rotary_pos_emb,) * 2

        # =====================
        # Query, Key, and Value
        # =====================
        # Get the query, key and value tensors based on the type of attention -
        # self or cross attn.
        query, key, value = self.get_query_key_value_tensors(hidden_states, key_value_states)

        # ===================================================
        # Adjust key, value, and rotary_pos_emb for inference
        # ===================================================

        # This branch only runs in the decode phase of flash decoding and returns after the linear
        # projection. This conditional is not used in the prefill phase or non-flash-decoding cases.
        if self.config.flash_decode and inference_context is not None and inference_context.is_decode_only() and not self.training and rotary_pos_cos is not None:
            assert self.layer_number in inference_context.key_value_memory_dict
            assert inference_context.sequence_len_offset is not None
            inference_key_memory, inference_value_memory = inference_context.key_value_memory_dict[self.layer_number]
            output = self.flash_decode(
                sequence_len_offset=sequence_len_offset,
                query_layer=query,
                key_layer=key,
                value_layer=value,
                inference_key_memory=inference_key_memory,
                inference_value_memory=inference_value_memory,
                rotary_cos=rotary_pos_cos,
                rotary_sin=rotary_pos_sin,
            )
            out = output.transpose(0, 1).contiguous()
            context_layer = out.view(out.size(0), out.size(1), -1)
            output, bias = self.linear_proj(context_layer)
            return output, bias

        query, key, value, rotary_pos_emb, attn_mask_type = self._adjust_key_value_for_inference(
            inference_context,
            query,
            key,
            value,
            rotary_pos_emb,
            rotary_pos_cos,
            rotary_pos_sin,
            sequence_len_offset,
        )

        if packed_seq_params is not None:
            query = query.squeeze(1)
            key = key.squeeze(1)
            value = value.squeeze(1)

        # ================================================
        # relative positional embedding (rotary embedding)
        # ================================================
        if rotary_pos_emb is not None and not self.config.flash_decode:
            q_pos_emb, k_pos_emb = rotary_pos_emb

            if packed_seq_params is not None:
                if packed_seq_params.cu_seqlens_q_padded is not None:
                    cu_seqlens_q = packed_seq_params.cu_seqlens_q_padded
                else:
                    cu_seqlens_q = packed_seq_params.cu_seqlens_q
                if packed_seq_params.cu_seqlens_kv_padded is not None:
                    cu_seqlens_kv = packed_seq_params.cu_seqlens_kv_padded
                else:
                    cu_seqlens_kv = packed_seq_params.cu_seqlens_kv
            else:
                cu_seqlens_q = cu_seqlens_kv = None

            if q_pos_emb is not None:
                # TODO VIJAY: simplify
                if inference_context is None or inference_context.is_static_batching():
                    query = apply_rotary_pos_emb_absolute(query, q_pos_emb, config=self.config, cu_seqlens=cu_seqlens_q)
                else:
                    query = inference_context.apply_rotary_emb_query(query, q_pos_emb, self.config, cu_seqlens_q)
            if k_pos_emb is not None:
                key = apply_rotary_pos_emb_absolute(key, k_pos_emb, config=self.config, cu_seqlens=cu_seqlens_kv)

            # TODO, can apply positional embedding to value_layer so it has
            # absolute positional embedding.
            # otherwise, only relative positional embedding takes effect
            # value_layer = apply_rotary_pos_emb(value_layer, k_pos_emb)

        # ==================================
        # core attention computation
        # ==================================

        if self.checkpoint_core_attention and self.training:
            core_attn_out = self._checkpointed_attention_forward(
                query,
                key,
                value,
                attention_mask,
                attn_mask_type=attn_mask_type,
                attention_bias=attention_bias,
                packed_seq_params=packed_seq_params,
            )
        else:
            if inference_context is None or inference_context.is_static_batching():
                # Static batching attention kernel.
                core_attn_out = self.core_attention(
                    query,
                    key,
                    value,
                    attention_mask,
                    attn_mask_type=attn_mask_type,
                    attention_bias=attention_bias,
                    packed_seq_params=packed_seq_params,
                )

            else:
                # Dynamic batching attention kernel.
                q, k, v = (query, key, value)
                cu_query_lengths, max_seqlen_q = inference_context.cu_query_lengths()
                cu_kv_lengths, max_seqlen_k = inference_context.cu_kv_lengths()

                core_attn_out = self.flash_decode_and_prefill(q, k, v, max_seqlen_q, max_seqlen_k, cu_query_lengths, cu_kv_lengths)
                core_attn_out = core_attn_out.squeeze(0).unsqueeze(1)
                core_attn_out = rearrange(core_attn_out, "s b h d -> s b (h d)")

        if packed_seq_params is not None and packed_seq_params.qkv_format == "thd":
            # reshape to same output shape as unpacked case
            # (t, np, hn) -> (t, b=1, h=np*hn)
            # t is the pack size = sum (sq_i)
            # note that batch is a dummy dimension in the packed case
            core_attn_out = core_attn_out.reshape(core_attn_out.size(0), 1, -1)

        # =================
        # Output. [sq, b, h]
        # =================

        output, bias = self.linear_proj(core_attn_out)

        return output, bias


==> sharp/models/mcore/qwen2_5_vl/model.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


import logging

import torch
from megatron.core import InferenceParams, tensor_parallel
from megatron.core.models.gpt.gpt_model import GPTModel

# from .transformer_config import Qwen2VLTransformerConfig
from megatron.core.packed_seq_params import PackedSeqParams
from megatron.core.transformer import MegatronModule
from megatron.core.transformer.spec_utils import ModuleSpec
from megatron.core.transformer.transformer_config import TransformerConfig

from .attention import Qwen2_5VLSelfAttention
from .vision_model import Qwen2_5VisionModel


# Note: This is under development and may be missing features.
class Qwen2_5VLModel(MegatronModule):
    """Qwen2.5VL multi-modal model.

    Args:
        language_transformer_config (TransformerConfig): Transformer config for the language model.
        language_transformer_layer_spec (ModuleSpec): Specifies module to use for transformer layers of the language model.
        language_vocab_size (int): Language model vocabulary size.
        language_max_sequence_length (int): Language model maximum sequence length. This is used for positional embedding.
        vision_transformer_config (TransformerConfig): Transformer config for the vision model.
        vision_transformer_layer_spec (ModuleSpec): Specifies module to use for transformer layers of the vision model.
        vision_projection_config (TransformerConfig): Config for the projection from vision model outputs to language model inputs.
        vision_projection_layer_spec (ModuleSpec): Specifies the module to use for the vision projection.
        vision_projection_type (str): Type of the vision projection to use. Default is a 2-layer MLP.
        parallel_output (bool): Do not gather the outputs, keep them split across tensor parallel ranks. This is typically True for training and False for inference.
        language_rotary_percent (float): Percent of rotary dimension to use for rotary position embeddings in the language model. Defaults to 1.0.
        pre_process (bool): Include the embedding layer in the gpt decoder (used with pipeline parallelism). Defaults to True.
        post_process (bool): Include an output layer and a layernorm in the gpt decoder (used with pipeline parallelism). Defaults to True.
        add_encoder (bool): Construct the encoder module (used with pipeline parallelism). Defaults to True. When we use pipelining, the encoder
            will live on only a subset of the pipeline stages (specifically, only the first stage).
        add_decoder (bool): Construct the decoder module (used with pipeline parallelism). Defaults to True. When we use pipelining, the decoder
            will live on only a subset of the pipeline stages (specifically, every stage after the first one).
        img_h (int): The height of each image that the ViT will see.
        img_w (int): The width of each image that the ViT will see.
        patch_dim (int): The size of each patch side.
        img_embedding_idx (int): Index in the language_embeddings tensor where image_embeddings should be inserted. Defaults to 0.
    """

    def __init__(
        self,
        language_transformer_config: TransformerConfig,
        language_transformer_layer_spec: ModuleSpec,
        language_vocab_size: int,
        language_max_sequence_length: int,
        vision_transformer_config: TransformerConfig,
        vision_transformer_layer_spec: ModuleSpec,
        vision_projection_config: TransformerConfig,
        vision_projection_layer_spec: ModuleSpec,
        vision_projection_type: str = "mlp",
        parallel_output: bool = True,
        language_rotary_percent: float = 1.0,
        pre_process: bool = True,
        post_process: bool = True,
        add_encoder: bool = True,
        add_decoder: bool = True,
        language_rotary_base: int = 10000,
        fp16_lm_cross_entropy: bool = False,
        language_share_embeddings_and_output_weights: bool = False,
        image_token_id: int = 151655,
        video_token_id: int = 151656,
    ) -> None:
        super().__init__(config=language_transformer_config)

        # patch self_attention to use qwen2_5_vl attention
        vision_transformer_layer_spec.submodules.self_attention.module = Qwen2_5VLSelfAttention
        for layer_spec in language_transformer_layer_spec.layer_specs:
            layer_spec.submodules.self_attention.module = Qwen2_5VLSelfAttention

        logging.getLogger(__name__).warning("Qwen2VL model is under development and may be missing features.")

        self.pre_process = pre_process
        self.post_process = post_process
        self.add_encoder = add_encoder
        self.add_decoder = add_decoder

        self.encoder_hidden_state = None
        self.vision_model = None
        self.vision_projection = None
        self.language_model = None
        self.image_token_id = image_token_id
        self.video_token_id = video_token_id

        self.square_merge_size = vision_projection_config.ffn_hidden_size // vision_transformer_config.hidden_size

        # This attribute is needed to check if an all-reduce is required
        # on the word embeddings inside `finalize_model_grads._allreduce_word_embedding_grads`.
        self.share_embeddings_and_output_weights = False
        if self.pre_process:
            self.vision_model = Qwen2_5VisionModel(vision_transformer_config, vision_transformer_layer_spec, vision_projection_config, vision_projection_layer_spec, projection_type=vision_projection_type, pre_process=True, post_process=True)

        self.language_model = GPTModel(
            config=language_transformer_config,
            transformer_layer_spec=language_transformer_layer_spec,
            vocab_size=language_vocab_size,
            max_sequence_length=language_max_sequence_length,
            parallel_output=parallel_output,
            position_embedding_type="mrope",
            rotary_percent=language_rotary_percent,
            pre_process=self.pre_process,
            post_process=self.post_process,
            rotary_base=language_rotary_base,
            fp16_lm_cross_entropy=fp16_lm_cross_entropy,
            share_embeddings_and_output_weights=language_share_embeddings_and_output_weights,
            scatter_embedding_sequence_parallel=False,
        )

        self.share_embeddings_and_output_weights = self.language_model.share_embeddings_and_output_weights

    def shared_embedding_or_output_weight(self):
        """This is a convenience method to surface the language model's word embeddings, which is
        necessary for `finalize_model_grads._allreduce_word_embedding_grads`."""
        if self.add_decoder:
            return self.language_model.shared_embedding_or_output_weight()
        return None

    def set_input_tensor(self, input_tensor) -> None:
        # This is usually handled in schedules.py but some inference code still
        # gives us non-lists or None
        if not isinstance(input_tensor, list):
            input_tensor = [input_tensor]
        assert len(input_tensor) == 1, "input_tensor should only be length 1 for Qwen2VL"

        if self.pre_process:
            self.encoder_hidden_state = input_tensor[0]
        else:
            self.language_model.set_input_tensor(input_tensor[0])

    def freeze(self, freeze_language_model: bool, freeze_vision_model: bool, freeze_vision_projection: bool):
        """Freeze model modules.

        Make specific modules non-trainable by setting requires_grad to False for the module's parameters.

        Args:
            freeze_language_model (bool): Freeze the language model module.
            freeze_vision_model (bool): Freeze the vision model module.
            freeze_vision_projection (bool): Freeze the vision projection module.
        """
        modules = []
        if freeze_language_model and self.language_model is not None:
            modules.append(self.language_model)
        if freeze_vision_model and self.vision_model is not None:
            modules.append(self.vision_model)
        if freeze_vision_projection and self.vision_projection is not None:
            modules.append(self.vision_projection)

        for module in modules:
            for param in module.parameters():
                param.requires_grad = False

    def forward(
        self,
        input_ids: torch.Tensor,
        position_ids: torch.Tensor,
        attention_mask: torch.Tensor = None,
        labels: torch.Tensor = None,
        inference_params: InferenceParams = None,
        packed_seq_params: PackedSeqParams = None,
        extra_block_kwargs: dict = None,
        pixel_values: torch.Tensor = None,
        pixel_values_videos: torch.Tensor = None,
        image_grid_thw: torch.Tensor = None,
        video_grid_thw: torch.Tensor = None,
    ) -> torch.Tensor:
        """Forward function of the Qwen2VL model.

        Args:
            image_data (torch.Tensor): input image of shape [total_thw_size, n_features].
            input_ids (torch.Tensor): input text ids [batch, text_seq_len].
            position_ids (torch.Tensor): input text position ids [batch, text_seq_len].
            attention_mask (torch.Tensor): attention mask for the language model [batch, 1, combined_seq_len, combined_seq_len].
            labels (torch.Tensor): Optional target text labels [batch, combined_seq_len].
            inference_params (InferenceParams): Inference-time parameters including KV cache.

            video_start_index:
                0 -- all video
                len(video_seq) -- all image
                others -- mixture
            *_input_mask: should not be None in the first PP stage
        Returns:
            output (torch.Tensor): Loss of shape [b, s] if labels are provided, otherwise logits of shape [b, s, vocab_size].
        """
        video_start_index = 0
        vision_grid_thw = None
        vision_data = None
        if image_grid_thw is not None:
            image_mask = input_ids == self.image_token_id
            vision_grid_thw = image_grid_thw
            vision_data = pixel_values
            video_start_index = image_mask.sum().item()
        if video_grid_thw is not None:
            video_mask = input_ids == self.video_token_id
            vision_grid_thw = torch.cat([vision_grid_thw, video_grid_thw], dim=0)
            vision_data = torch.cat([vision_data, pixel_values_videos], dim=0)
            video_start_index = image_mask.sum().item() + video_mask.sum().item()
        use_inference_kv_cache = inference_params is not None and "image_tokens_count" in inference_params.key_value_memory_dict
        use_inference_kv_cache = inference_params is not None and "image_tokens_count" in inference_params.key_value_memory_dict
        if use_inference_kv_cache:
            raise NotImplementedError()

        if self.pre_process:
            vision_embeds = None
            if vision_grid_thw is not None and vision_grid_thw.shape[0] > 0:
                vision_embeds = self.vision_model(
                    vision_data=vision_data,  # If None, vision model should use intermediate outputs (EPP > 1)
                    grid_thw=vision_grid_thw,  # should provided in each EPP stage
                )

            # If running inference, the language model KV cache will be updated for image token positions.
            # Here we store the image tokens sequence length, which can be used as an offset to the KV cache later.
            if inference_params is not None:
                raise NotImplementedError()
                # inference_params.key_value_memory_dict["image_tokens_count"] = (
                #     vision_embeddings.shape[0]
                # )

            # If running inference, we can skip image token computation if they were computed already earlier for this sample.
            if use_inference_kv_cache:
                language_embeddings: torch.Tensor = self.language_model.embedding(
                    input_ids=input_ids,
                    position_ids=None,  # NOTE: disable
                )  # [text_seq_len, b, h_language]
                # NOTE: why not cat here? is it the combined embeddings useless?
                combined_embeddings = language_embeddings
            elif vision_embeds is not None:
                if video_start_index == 0:
                    image_embeds = None
                    video_embeds = vision_embeds
                elif video_start_index == vision_embeds.shape[0]:
                    image_embeds = vision_embeds
                    video_embeds = None
                elif 0 < video_start_index < vision_embeds.shape[0]:
                    image_embeds = vision_embeds[:video_start_index]
                    video_embeds = vision_embeds[video_start_index:]
                else:
                    raise ValueError(f"Expect video token start index in range [0, {vision_embeds.shape[0]}], but got {video_start_index}")

                combined_embeddings = self.language_model.embedding(
                    input_ids=input_ids,
                    position_ids=None,  # NOTE: disable
                )  # [text_seq_len, b, h_language]

                if image_embeds is not None or video_embeds is not None:
                    combined_embeddings = combined_embeddings.transpose(0, 1).contiguous()
                    if image_embeds is not None:
                        image_mask = (input_ids == self.image_token_id).contiguous()
                        if image_mask.sum() > 0:
                            combined_embeddings = combined_embeddings.clone()
                            combined_embeddings[image_mask] = image_embeds.to(dtype=combined_embeddings.dtype, device=combined_embeddings.device)
                    if video_embeds is not None:
                        video_mask = (input_ids == self.video_token_id).contiguous()
                        if video_mask.sum() > 0:
                            combined_embeddings = combined_embeddings.clone()
                            combined_embeddings[video_mask] = video_embeds.to(dtype=combined_embeddings.dtype, device=combined_embeddings.device)
                    combined_embeddings = combined_embeddings.transpose(0, 1).contiguous()

            else:
                combined_embeddings = self.language_model.embedding(
                    input_ids=input_ids,
                    position_ids=None,  # NOTE: disable
                )  # [text_seq_len, b, h_language]
            if self.config.sequence_parallel:
                combined_embeddings = tensor_parallel.scatter_to_sequence_parallel_region(combined_embeddings)
                combined_embeddings = combined_embeddings.contiguous()
        else:
            combined_embeddings = None
        from .rope_utils import get_rope_index

        position_ids, _ = get_rope_index(input_ids, image_grid_thw=image_grid_thw, video_grid_thw=video_grid_thw, attention_mask=attention_mask)

        output = self.language_model(
            input_ids=None,
            position_ids=position_ids,  # None in encoder
            attention_mask=attention_mask,  # None in encoder
            decoder_input=combined_embeddings,  # only not None in the first decoder PP stage
            labels=labels,  # only not None in the last decoder PP stage
            # inference_params=inference_params,  # currently always None
            packed_seq_params=packed_seq_params,  # currently always None
            **(extra_block_kwargs or {}),
        )

        return output


==> sharp/models/mcore/qwen2_5_vl/rope_utils.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


from __future__ import annotations

import logging
from typing import Optional

import torch
from megatron.core.models.common.embeddings.rope_utils import *
from megatron.core.models.common.embeddings.rope_utils import _apply_rotary_pos_emb_bshd
from torch import Tensor

logger = logging.getLogger(__name__)


# Slightly modified from Qwen2VLForConditionalGeneration.get_rope_index
def get_rope_index(
    input_ids: Optional[torch.LongTensor] = None,
    image_grid_thw: Optional[torch.LongTensor] = None,
    video_grid_thw: Optional[torch.LongTensor] = None,
    second_per_grid_ts: Optional[torch.Tensor] = None,
    attention_mask: Optional[torch.Tensor] = None,
):
    """
    Calculate the 3D rope index based on image and video's temporal, height and width in LLM.

    Explanation:
        Each embedding sequence contains vision embedding and text embedding or just contains text embedding.

        For pure text embedding sequence, the rotary position embedding has no difference with modern LLMs.
        Examples:
            input_ids: [T T T T T], here T is for text.
            temporal position_ids: [0, 1, 2, 3, 4]
            height position_ids: [0, 1, 2, 3, 4]
            width position_ids: [0, 1, 2, 3, 4]

        For vision and text embedding sequence, we calculate 3D rotary position embedding for vision part
        and 1D rotary position embedding for text part.
        Examples:
            Temporal (Time): 3 patches, representing different segments of the video in time.
            Height: 2 patches, dividing each frame vertically.
            Width: 2 patches, dividing each frame horizontally.
            We also have some important parameters:
            fps (Frames Per Second): The video's frame rate, set to 1. This means one frame is processed each second.
            tokens_per_second: This is a crucial parameter. It dictates how many "time-steps" or "temporal tokens" are conceptually packed into a one-second interval of the video.
                               In this case, we have 25 tokens per second. So each second of the video will be represented with 25 separate time points. It essentially defines the temporal granularity.
            temporal_patch_size: The number of frames that compose one temporal patch. Here, it's 2 frames.
            interval: The step size for the temporal position IDs, calculated as tokens_per_second * temporal_patch_size / fps. In this case, 25 * 2 / 1 = 50. This means that each temporal patch will be have a difference of 50 in the temporal position IDs.
            input_ids: [V V V V V V V V V V V V T T T T T], here V is for vision.
            vision temporal position_ids: [0, 0, 0, 0, 50, 50, 50, 50, 100, 100, 100, 100]
            vision height position_ids: [0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1]
            vision width position_ids: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
            text temporal position_ids: [101, 102, 103, 104, 105]
            text height position_ids: [101, 102, 103, 104, 105]
            text width position_ids: [101, 102, 103, 104, 105]
            Here we calculate the text start position_ids as the max vision position_ids plus 1.

    Args:
        input_ids (`torch.LongTensor` of shape `(batch_size, sequence_length)`):
            Indices of input sequence tokens in the vocabulary. Padding will be ignored by default should you provide
            it.
        image_grid_thw (`torch.LongTensor` of shape `(num_images, 3)`, *optional*):
            The temporal, height and width of feature shape of each image in LLM.
        video_grid_thw (`torch.LongTensor` of shape `(num_videos, 3)`, *optional*):
            The temporal, height and width of feature shape of each video in LLM.
        second_per_grid_ts (`torch.Tensor` of shape `(num_videos)`, *optional*):
            The time interval (in seconds) for each grid along the temporal dimension in the 3D position IDs.
        attention_mask (`torch.Tensor` of shape `(batch_size, sequence_length)`, *optional*):
            Mask to avoid performing attention on padding token indices. Mask values selected in `[0, 1]`:

            - 1 for tokens that are **not masked**,
            - 0 for tokens that are **masked**.

    Returns:
        position_ids (`torch.LongTensor` of shape `(3, batch_size, sequence_length)`)
        mrope_position_deltas (`torch.Tensor` of shape `(batch_size)`)
    """
    spatial_merge_size = 2
    tokens_per_second = 2
    image_token_id = 151655
    video_token_id = 151656
    vision_start_token_id = 151652
    mrope_position_deltas = []
    if input_ids is not None and (image_grid_thw is not None or video_grid_thw is not None):
        total_input_ids = input_ids
        if attention_mask is None:
            attention_mask = torch.ones_like(total_input_ids)
        position_ids = torch.ones(
            3,
            input_ids.shape[0],
            input_ids.shape[1],
            dtype=input_ids.dtype,
            device=input_ids.device,
        )
        image_index, video_index = 0, 0
        attention_mask = attention_mask.to(total_input_ids.device)
        for i, input_ids in enumerate(total_input_ids):
            input_ids = input_ids[attention_mask[i] == 1]
            image_nums, video_nums = 0, 0
            vision_start_indices = torch.argwhere(input_ids == vision_start_token_id).squeeze(1)
            vision_tokens = input_ids[vision_start_indices + 1]
            image_nums = (vision_tokens == image_token_id).sum()
            video_nums = (vision_tokens == video_token_id).sum()
            input_tokens = input_ids.tolist()
            llm_pos_ids_list: list = []
            st = 0
            remain_images, remain_videos = image_nums, video_nums
            for _ in range(image_nums + video_nums):
                if image_token_id in input_tokens and remain_images > 0:
                    ed_image = input_tokens.index(image_token_id, st)
                else:
                    ed_image = len(input_tokens) + 1
                if video_token_id in input_tokens and remain_videos > 0:
                    ed_video = input_tokens.index(video_token_id, st)
                else:
                    ed_video = len(input_tokens) + 1
                if ed_image < ed_video:
                    t, h, w = (
                        image_grid_thw[image_index][0],
                        image_grid_thw[image_index][1],
                        image_grid_thw[image_index][2],
                    )
                    second_per_grid_t = 0
                    image_index += 1
                    remain_images -= 1
                    ed = ed_image

                else:
                    t, h, w = (
                        video_grid_thw[video_index][0],
                        video_grid_thw[video_index][1],
                        video_grid_thw[video_index][2],
                    )
                    if second_per_grid_ts is not None:
                        second_per_grid_t = second_per_grid_ts[video_index]
                    else:
                        second_per_grid_t = 1.0
                    video_index += 1
                    remain_videos -= 1
                    ed = ed_video
                llm_grid_t, llm_grid_h, llm_grid_w = (
                    t.item(),
                    h.item() // spatial_merge_size,
                    w.item() // spatial_merge_size,
                )
                text_len = ed - st

                st_idx = llm_pos_ids_list[-1].max() + 1 if len(llm_pos_ids_list) > 0 else 0
                llm_pos_ids_list.append(torch.arange(text_len).view(1, -1).expand(3, -1) + st_idx)

                range_tensor = torch.arange(llm_grid_t).view(-1, 1)
                expanded_range = range_tensor.expand(-1, llm_grid_h * llm_grid_w)

                time_tensor = expanded_range * second_per_grid_t * tokens_per_second

                time_tensor_long = time_tensor.long()
                t_index = time_tensor_long.flatten()

                h_index = torch.arange(llm_grid_h).view(1, -1, 1).expand(llm_grid_t, -1, llm_grid_w).flatten()
                w_index = torch.arange(llm_grid_w).view(1, 1, -1).expand(llm_grid_t, llm_grid_h, -1).flatten()
                llm_pos_ids_list.append(torch.stack([t_index, h_index, w_index]) + text_len + st_idx)
                st = ed + llm_grid_t * llm_grid_h * llm_grid_w

            if st < len(input_tokens):
                st_idx = llm_pos_ids_list[-1].max() + 1 if len(llm_pos_ids_list) > 0 else 0
                text_len = len(input_tokens) - st
                llm_pos_ids_list.append(torch.arange(text_len).view(1, -1).expand(3, -1) + st_idx)

            llm_positions = torch.cat(llm_pos_ids_list, dim=1).reshape(3, -1)
            position_ids[..., i, attention_mask[i] == 1] = llm_positions.to(position_ids.device)
            mrope_position_deltas.append(llm_positions.max() + 1 - len(total_input_ids[i]))
        mrope_position_deltas = torch.tensor(mrope_position_deltas, device=input_ids.device).unsqueeze(1)
        return position_ids, mrope_position_deltas
    else:
        if attention_mask is not None:
            position_ids = attention_mask.long().cumsum(-1) - 1
            position_ids.masked_fill_(attention_mask == 0, 1)
            position_ids = position_ids.unsqueeze(0).expand(3, -1, -1).to(attention_mask.device)
            max_position_ids = position_ids.max(0, keepdim=False)[0].max(-1, keepdim=True)[0]
            mrope_position_deltas = max_position_ids + 1 - attention_mask.shape[-1]
        else:
            position_ids = torch.arange(input_ids.shape[1], device=input_ids.device).view(1, 1, -1).expand(3, input_ids.shape[0], -1)
            mrope_position_deltas = torch.zeros(
                [input_ids.shape[0], 1],
                device=input_ids.device,
                dtype=input_ids.dtype,
            )

        return position_ids, mrope_position_deltas


def apply_rotary_pos_emb_thd_absolute(t: Tensor, cu_seqlens: Tensor, freqs: Tensor, rotary_interleaved: bool = False) -> Tensor:
    """A baseline implementation of applying RoPE for `thd` format.

    Args:
        t (Tensor): Input tensor T is of shape [t, h, d]
        cu_seqlens(Tensor):  Cumulative sum of sequence lengths in a batch for `t`,
        with shape [b + 1] and dtype torch.int32.
        freqs (Tensor): Rotary Positional embedding tensor freq is of shape [max_s, 1, 1, d]

    Returns:
        Tensor: Shape [t, h, d]. The input tensor after applying RoPE.
    """
    return _apply_rotary_pos_emb_bshd(t[:, None], freqs, rotary_interleaved=rotary_interleaved).squeeze(1)


def apply_rotary_pos_emb_absolute(
    t: Tensor,
    freqs: Tensor,
    config: TransformerConfig,
    cu_seqlens: Optional[Tensor] = None,
):
    """
    Reroute to the appropriate apply_rotary_pos_emb function depending on
    bshd (conventional) / thd (packed seq) format

    In Qwen2-VL, the shape of freqs is (seq_length, bs, 1, 2 * dim) instead of [max_seqlen, 1, 1, 2 * dim]
    """

    if config.apply_rope_fusion:
        if cu_seqlens is None:
            # NOTE: TE backends do not support mRoPE in bshd format when bs > 1
            if freqs.shape[1] > 1:
                return _apply_rotary_pos_emb_bshd(t, freqs, rotary_interleaved=config.rotary_interleaved)
            else:
                return fused_apply_rotary_pos_emb(t, freqs)
        else:
            # NOTE: as expected, thd format can use bshd
            return fused_apply_rotary_pos_emb(t[:, None], freqs).squeeze(1)
    else:
        if cu_seqlens is None:
            return _apply_rotary_pos_emb_bshd(t, freqs, rotary_interleaved=config.rotary_interleaved)
        else:
            return apply_rotary_pos_emb_thd_absolute(t, cu_seqlens, freqs, rotary_interleaved=config.rotary_interleaved)


==> sharp/models/mcore/qwen2_5_vl/vision_config.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import torch
from megatron.core import parallel_state
from megatron.core.transformer import TransformerConfig


def get_vision_model_config(config: TransformerConfig) -> TransformerConfig:
    # Given a Transformer Config from decoder, build vision encoder config
    # diff: out_hidden_size & intermediate_size

    # mlp: hidden_size -> intermediate_size -> embed_dim, silu
    # NOTE: here we provide a workaround to solve the wrong layer amount when VPP of decoder is on
    if config.num_layers in [28, 36]:
        config.ffn_hidden_size = 3420
    else:
        config.ffn_hidden_size = 3456

    if parallel_state.get_virtual_pipeline_model_parallel_world_size() is not None:
        config.num_layers = 32 * parallel_state.get_virtual_pipeline_model_parallel_world_size()  # depth
    else:
        config.num_layers = 32  # depth
    config.num_attention_heads = 16  # num_heads
    config.add_bias_linear = True  # all nn.Linear has bias (MLP, attn)
    config.add_qkv_bias = True  # qkv_proj in attn has bias
    config.hidden_size = 1280  # hidden_size
    config.hidden_dropout = 0.0
    config.attention_dropout = 0.0

    # config.gated_linear_unit = False # no gated
    # config.activation_func = quick_gelu # hidden_act
    config.kv_channels = config.hidden_size // config.num_attention_heads
    config.num_query_groups = config.num_attention_heads  # no GQA
    config.layernorm_zero_centered_gamma = False  # False
    config.apply_query_key_layer_scaling = False  # factor=math.sqrt(head_dim)
    config.bias_activation_fusion = False  # no swiglu, set false
    config.bias_dropout_fusion = False  # no dropout, set false
    config.attention_softmax_in_fp32 = True  # use True
    # config.normalization = 'LayerNorm' # use RMSNorm
    config.seq_length = 1

    config.tp_comm_overlap = False
    config.sequence_parallel = False
    config.temporal_patch_size = 2
    config.patch_size = 14
    config.in_channels = 3
    config.spatial_merge_size = 2

    config.fullatt_block_indexes = [7, 15, 23, 31]
    config._qwen2_5_vl_window_size = 112
    return config


def get_vision_projection_config(config: TransformerConfig, embed_dim: int, spatial_merge_size: int) -> TransformerConfig:
    # merger:
    # context_dim = hidden_size * merge_size**2
    # out_hidden_size = hidden_size
    # context_dim -> context_dim -> out_hidden_size
    # MLP:
    # input_size -> ffn_hidden_size -> hidden_size
    # spec: LN -> Linear(bias=True) -> GELU -> Linear(bias=True)
    config.gated_linear_unit = False
    config.bias_activation_fusion = False
    config.add_bias_linear = True
    config.ffn_hidden_size = embed_dim * (spatial_merge_size**2)
    config.activation_func = torch.nn.functional.gelu
    config.tp_comm_overlap = False
    config.sequence_parallel = False
    return config


==> sharp/models/mcore/qwen2_5_vl/vision_model.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Optional

import torch
from megatron.core import InferenceParams
from megatron.core.models.common.vision_module.vision_module import VisionModule
from megatron.core.models.vision.multimodal_projector import MultimodalProjector
from megatron.core.packed_seq_params import PackedSeqParams
from megatron.core.transformer.enums import ModelType
from megatron.core.transformer.spec_utils import ModuleSpec
from megatron.core.transformer.transformer_config import TransformerConfig
from torch import nn
from torch.nn import functional as F

from .vision_transformer_block import Qwen2_5VisionTransformerBlock as TransformerBlock


# copied from https://github.com/huggingface/transformers/blob/main/src/transformers/models/qwen2_vl/modeling_qwen2_vl.py
class PatchEmbed(nn.Module):
    def __init__(
        self,
        patch_size: int = 14,
        temporal_patch_size: int = 2,
        in_channels: int = 3,
        embed_dim: int = 1152,
    ) -> None:
        super().__init__()
        self.patch_size = patch_size
        self.temporal_patch_size = temporal_patch_size
        self.in_channels = in_channels
        self.embed_dim = embed_dim

        kernel_size = [temporal_patch_size, patch_size, patch_size]
        self.proj = nn.Conv3d(in_channels, embed_dim, kernel_size=kernel_size, stride=kernel_size, bias=False)

    def forward(self, hidden_states: torch.Tensor) -> torch.Tensor:
        target_dtype = self.proj.weight.dtype
        hidden_states = hidden_states.view(-1, self.in_channels, self.temporal_patch_size, self.patch_size, self.patch_size)
        hidden_states = self.proj(hidden_states.to(dtype=target_dtype)).view(-1, self.embed_dim)
        return hidden_states


# copied from https://github.com/huggingface/transformers/blob/main/src/transformers/models/qwen2_vl/modeling_qwen2_vl.py
class VisionRotaryEmbedding(nn.Module):
    def __init__(self, dim: int, theta: float = 10000.0) -> None:
        super().__init__()
        inv_freq = 1.0 / (theta ** (torch.arange(0, dim, 2, dtype=torch.float) / dim))
        self.register_buffer("inv_freq", inv_freq, persistent=False)

    def forward(self, seqlen: int) -> torch.Tensor:
        seq = torch.arange(seqlen, device=self.inv_freq.device, dtype=self.inv_freq.dtype)
        freqs = torch.outer(seq, self.inv_freq)
        return freqs.float()


class Qwen2_5VisionModel(VisionModule):
    """Qwen2.5 ViT vision model.

    Args:
        transformer_config (TransformerConfig): Transformer config.
        transformer_layer_spec (ModuleSpec): Specifies module to use for transformer layers.
        ln_pre_impl (ModuleSpec or type): Specifies the layer norm type to use for ln_pre.
        add_class_token (bool, optional): Include a class token. Defaults to True.
        class_token_len (int): Class token length. Defaults to 1 but 8 may be faster.
        patch_dim (int): Image patch size.
        img_h (int): Input image height.
        img_w (int): Input image width.
    """

    def __init__(self, transformer_config: TransformerConfig, transformer_layer_spec: ModuleSpec, projection_config: TransformerConfig, projection_layer_spec: ModuleSpec, projection_type: str = "mlp", pre_process: bool = True, post_process: bool = False) -> None:
        super().__init__(config=transformer_config)

        self.spatial_merge_size = transformer_config.spatial_merge_size

        embed_dim = transformer_config.hidden_size
        num_heads = transformer_config.num_attention_heads
        temporal_patch_size = transformer_config.temporal_patch_size
        patch_size = transformer_config.patch_size
        in_channels = transformer_config.in_channels

        self.patch_size = transformer_config.patch_size
        self.fullatt_block_indexes = transformer_config.fullatt_block_indexes
        self.window_size = transformer_config._qwen2_5_vl_window_size
        self.spatial_merge_unit = self.spatial_merge_size * self.spatial_merge_size

        self.max_sequence_length = transformer_config.seq_length
        self.patch_embed = PatchEmbed(
            patch_size=patch_size,
            temporal_patch_size=temporal_patch_size,
            in_channels=in_channels,
            embed_dim=embed_dim,
        )

        head_dim = embed_dim // num_heads
        self.rotary_pos_emb = VisionRotaryEmbedding(head_dim // 2)

        self.model_type = ModelType.encoder_or_decoder
        self.pre_process = pre_process
        self.post_process = post_process

        # Transformer layers.
        # TODO: Follow-up changes will make pre and post_process configurable. They are needed for supporting pipeline parallelism.
        # NOTE: a final layer norm and/or linear layer present in some implementations are omitted here.
        self.decoder = TransformerBlock(config=transformer_config, spec=transformer_layer_spec, pre_process=self.pre_process, post_process=self.post_process, post_layer_norm=True)

        self.merge_hidden_size = projection_config.ffn_hidden_size
        self.square_merge_size = self.merge_hidden_size // embed_dim

        if self.post_process:
            self.projection = MultimodalProjector(projection_config, projection_layer_spec, projection_type, projection_config.ffn_hidden_size)
        else:
            self.projection = None

        self.input_tensor = None

    def set_input_tensor(self, input_tensor: torch.Tensor) -> None:
        """Sets input tensor to the model.

        Args:
            input_tensor (Tensor): Sets the input tensor for the model.
        """
        if self.pre_process:  # always True
            self.input_tensor = input_tensor
        else:
            raise NotImplementedError()

    def rot_pos_emb(self, grid_thw):
        pos_ids = []
        for t, h, w in grid_thw:
            hpos_ids = torch.arange(h).unsqueeze(1).expand(-1, w)
            hpos_ids = hpos_ids.reshape(
                h // self.spatial_merge_size,
                self.spatial_merge_size,
                w // self.spatial_merge_size,
                self.spatial_merge_size,
            )
            hpos_ids = hpos_ids.permute(0, 2, 1, 3)
            hpos_ids = hpos_ids.flatten()

            wpos_ids = torch.arange(w).unsqueeze(0).expand(h, -1)
            wpos_ids = wpos_ids.reshape(
                h // self.spatial_merge_size,
                self.spatial_merge_size,
                w // self.spatial_merge_size,
                self.spatial_merge_size,
            )
            wpos_ids = wpos_ids.permute(0, 2, 1, 3)
            wpos_ids = wpos_ids.flatten()
            pos_ids.append(torch.stack([hpos_ids, wpos_ids], dim=-1).repeat(t, 1))
        pos_ids = torch.cat(pos_ids, dim=0).to(grid_thw.device)
        max_grid_size = grid_thw[:, 1:].max()
        rotary_pos_emb_full = self.rotary_pos_emb(max_grid_size).to(grid_thw.device)
        rotary_pos_emb = rotary_pos_emb_full[pos_ids].flatten(1)
        return rotary_pos_emb

    def get_window_index(self, grid_thw):
        window_index: list = []
        cu_window_seqlens: list = [0]
        window_index_id = 0
        vit_merger_window_size = self.window_size // self.spatial_merge_size // self.patch_size

        for grid_t, grid_h, grid_w in grid_thw:
            llm_grid_h, llm_grid_w = (
                grid_h // self.spatial_merge_size,
                grid_w // self.spatial_merge_size,
            )
            index = torch.arange(grid_t * llm_grid_h * llm_grid_w).reshape(grid_t, llm_grid_h, llm_grid_w)
            pad_h = vit_merger_window_size - llm_grid_h % vit_merger_window_size
            pad_w = vit_merger_window_size - llm_grid_w % vit_merger_window_size
            num_windows_h = (llm_grid_h + pad_h) // vit_merger_window_size
            num_windows_w = (llm_grid_w + pad_w) // vit_merger_window_size
            index_padded = F.pad(index, (0, pad_w, 0, pad_h), "constant", -100)
            index_padded = index_padded.reshape(
                grid_t,
                num_windows_h,
                vit_merger_window_size,
                num_windows_w,
                vit_merger_window_size,
            )
            index_padded = index_padded.permute(0, 1, 3, 2, 4).reshape(
                grid_t,
                num_windows_h * num_windows_w,
                vit_merger_window_size,
                vit_merger_window_size,
            )
            seqlens = (index_padded != -100).sum([2, 3]).reshape(-1)
            index_padded = index_padded.reshape(-1)
            index_new = index_padded[index_padded != -100]
            window_index.append(index_new + window_index_id)
            cu_seqlens_tmp = seqlens.cumsum(0) * self.spatial_merge_unit + cu_window_seqlens[-1]
            cu_window_seqlens.extend(cu_seqlens_tmp.tolist())
            window_index_id += (grid_t * llm_grid_h * llm_grid_w).item()
        window_index = torch.cat(window_index, dim=0)

        return window_index, cu_window_seqlens

    def forward(
        self,
        vision_data: Optional[torch.Tensor],
        grid_thw: torch.Tensor,
        inference_params: Optional[InferenceParams] = None,
        extra_block_kwargs: dict = None,
    ) -> torch.Tensor:
        """Forward function of the Qwen2 Vision Model. This function passes the input tensors
        through the embedding layer and then the transformer.

        Args:
            x (torch.Tensor): input image/video data of shape [n_tokens, n_dims]
            grid_thw (torch.Tensor): the size tensor indicates grid size of each image/frame
            packed_seq_params (PackedSeqParams): parameters to build attention mask in the backend

        Returns:
            x (torch.Tensor): output after final transformer block of shape [b, s, h].
        """
        assert grid_thw is not None
        assert self.input_tensor is None
        assert inference_params is None

        # Rotary positional embeddings (embedding is None for PP intermediate devices)
        vision_data = self.patch_embed(vision_data)
        window_index, cu_window_seqlens = self.get_window_index(grid_thw)
        cu_window_seqlens = torch.tensor(
            cu_window_seqlens,
            device=vision_data.device,
            dtype=torch.int32,
        )
        cu_window_seqlens = torch.unique_consecutive(cu_window_seqlens)

        seq_len, _ = vision_data.size()
        vision_data = vision_data.reshape(seq_len // self.spatial_merge_unit, self.spatial_merge_unit, -1)
        vision_data = vision_data[window_index, :, :]
        vision_data = vision_data.reshape(seq_len, 1, -1)

        rotary_pos_emb = self.rot_pos_emb(grid_thw)
        rotary_pos_emb = rotary_pos_emb.reshape(seq_len // self.spatial_merge_unit, self.spatial_merge_unit, -1)
        rotary_pos_emb = rotary_pos_emb[window_index, :, :]
        rotary_pos_emb = rotary_pos_emb.reshape(seq_len, 1, 1, -1).repeat(1, 1, 1, 2)

        hidden_states = self.decoder(
            hidden_states=vision_data,
            attention_mask=None,
            inference_params=inference_params,
            rotary_pos_emb=rotary_pos_emb,
            packed_seq_params=self.build_packed_seq_params(None, cu_window_seqlens),
            packed_seq_params_full=self.build_packed_seq_params(grid_thw),
            fullatt_block_indexes=self.fullatt_block_indexes,
            **(extra_block_kwargs or {}),
        )

        hidden_states = self.projection(hidden_states.view(-1, self.merge_hidden_size))
        reverse_indices = torch.argsort(window_index)
        return hidden_states[reverse_indices, :]

    def build_packed_seq_params(
        self,
        grid_thw: Optional[torch.Tensor],
        cu_seqlens: Optional[torch.Tensor] = None,
    ) -> PackedSeqParams:
        # NOTE: each frame is a sequence (rather than each grid)
        if grid_thw is not None:
            seqlens = torch.repeat_interleave(grid_thw[:, 1] * grid_thw[:, 2], grid_thw[:, 0])
            cu_seqlens = seqlens.cumsum(dim=0)
            cu_seqlens = F.pad(cu_seqlens, (1, 0), value=0).int()
        else:
            seqlens = cu_seqlens[1:] - cu_seqlens[:-1]

        max_seqlen_q = seqlens.max()
        return PackedSeqParams(cu_seqlens_q=cu_seqlens, cu_seqlens_kv=cu_seqlens, qkv_format="thd", max_seqlen_q=max_seqlen_q, max_seqlen_kv=max_seqlen_q)


==> sharp/models/mcore/qwen2_5_vl/vision_transformer_block.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright (c) 2024 Alibaba PAI Team.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


from megatron.core.transformer.transformer_block import *


class Qwen2_5VisionTransformerBlock(TransformerBlock):
    def _checkpointed_forward(self, hidden_states: Tensor, attention_mask: Tensor, context: Tensor, context_mask: Tensor, rotary_pos_emb: Tensor, attention_bias: Tensor, packed_seq_params: PackedSeqParams, packed_seq_params_full: PackedSeqParams, fullatt_block_indexes):
        """Forward method with activation checkpointing."""

        def custom(start: int, end: int):
            def custom_forward(hidden_states, attention_mask, context, context_mask, rotary_pos_emb):
                for index in range(start, end):
                    if index in fullatt_block_indexes:
                        packed_seq_params_now = packed_seq_params_full
                    else:
                        packed_seq_params_now = packed_seq_params
                    layer = self._get_layer(index)
                    hidden_states, context = layer(
                        hidden_states=hidden_states,
                        attention_mask=attention_mask,
                        context=context,
                        context_mask=context_mask,
                        rotary_pos_emb=rotary_pos_emb,
                        attention_bias=attention_bias,
                        inference_context=None,
                        packed_seq_params=packed_seq_params_now,
                    )
                return hidden_states, context

            return custom_forward

        def checkpoint_handler(forward_func):
            """Determines whether to use the `te_checkpoint` or `tensor_parallel.checkpoint`"""
            if self.config.fp8:
                return te_checkpoint(
                    forward_func,
                    self.config.distribute_saved_activations,
                    tensor_parallel.random.get_cuda_rng_tracker,
                    parallel_state.get_tensor_model_parallel_group(),
                    hidden_states,
                    attention_mask,
                    context,
                    context_mask,
                    rotary_pos_emb,
                )
            else:
                return tensor_parallel.checkpoint(
                    forward_func,
                    self.config.distribute_saved_activations,
                    hidden_states,
                    attention_mask,
                    context,
                    context_mask,
                    rotary_pos_emb,
                )

        if self.config.recompute_method == "uniform":
            # Uniformly divide the total number of Transformer layers and checkpoint
            # the input activation of each divided chunk.
            # A method to further reduce memory usage reducing checkpoints.
            layer_idx = 0
            while layer_idx < self.num_layers_per_pipeline_rank:
                hidden_states, context = checkpoint_handler(custom(layer_idx, layer_idx + self.config.recompute_num_layers))

                layer_idx += self.config.recompute_num_layers

        elif self.config.recompute_method == "block":
            # Checkpoint the input activation of only a set number of individual
            # Transformer layers and skip the rest.
            # A method fully use the device memory removing redundant re-computation.
            recompute_skip_num_layers = 0
            for layer_idx in range(self.num_layers_per_pipeline_rank):
                # Skip recomputation when input grad computation is not needed.
                # Need to have at least one input tensor with gradient computation
                # for re-enterant autograd engine.
                if self.config.fp8 and not hidden_states.requires_grad:
                    recompute_skip_num_layers += 1
                if layer_idx >= recompute_skip_num_layers and layer_idx < self.config.recompute_num_layers + recompute_skip_num_layers:
                    hidden_states, context = checkpoint_handler(custom(layer_idx, layer_idx + 1))
                else:
                    hidden_states, context = custom(layer_idx, layer_idx + 1)(hidden_states, attention_mask, context, context_mask, rotary_pos_emb)
        else:
            raise ValueError("Invalid activation recompute method.")

        return hidden_states

    def forward(
        self,
        hidden_states: Union[Tensor, WrappedTensor],
        attention_mask: Optional[Tensor],
        context: Optional[Tensor] = None,
        context_mask: Optional[Tensor] = None,
        rotary_pos_emb: Optional[Tensor] = None,
        rotary_pos_cos: Optional[Tensor] = None,
        rotary_pos_sin: Optional[Tensor] = None,
        attention_bias: Optional[Tensor] = None,
        inference_context: Optional[BaseInferenceContext] = None,
        packed_seq_params: Optional[PackedSeqParams] = None,
        sequence_len_offset: Optional[Tensor] = None,
        packed_seq_params_full: PackedSeqParams = None,
        fullatt_block_indexes=None,
        *,
        inference_params: Optional[BaseInferenceContext] = None,
    ):
        """
        Perform the forward pass through the transformer block.

        This method handles the core computation of the transformer, including
        self-attention, optional cross-attention, and feed-forward operations.

        Args:
            hidden_states (Union[Tensor, WrappedTensor]): Input tensor of shape [s, b, h]
                where s is the sequence length, b is the batch size, and h is the hidden size.
                Can be passed as a WrappedTensor during inference to avoid an obsolete
                reference in the calling function.
            attention_mask (Tensor): Boolean tensor of shape [1, 1, s, s] for masking
                self-attention.
            context (Tensor, optional): Context tensor for cross-attention.
            context_mask (Tensor, optional): Mask for cross-attention context
            rotary_pos_emb (Tensor, optional): Rotary positional embeddings.
            attention_bias (Tensor): Bias tensor for Q * K.T of shape in shape broadcastable
                to [b, num_head, sq, skv], e.g. [1, 1, sq, skv].
                Used as an alternative to apply attention mask for TE cuDNN attention.
            inference_context (BaseInferenceContext, optional): Parameters for inference-time
                optimizations.
            packed_seq_params (PackedSeqParams, optional): Parameters for packed sequence
                processing.

        Returns:
            Union[Tensor, Tuple[Tensor, Tensor]]: The output hidden states tensor of shape
            [s, b, h], and optionally the updated context tensor if cross-attention is used.
        """

        inference_context = deprecate_inference_params(inference_context, inference_params)

        # Delete the obsolete reference to the initial input tensor if necessary
        if isinstance(hidden_states, WrappedTensor):
            hidden_states = hidden_states.unwrap()

        if not self.pre_process:
            # See set_input_tensor()
            hidden_states = self.input_tensor

        # Update the inference parameters with the current batch size in case it is variable
        if inference_context and not self.training:
            inference_context.current_batch_size = hidden_states.size(1)

        # Viewless tensor.
        # - We only need to create a viewless tensor in the case of micro batch
        #   size (mbs) == 1, since in this case, 'hidden_states.transpose()'
        #   above creates a view tensor, and '.contiguous()' is a pass-through.
        #   For mbs >= 2, '.contiguous()' creates a new tensor, eliminating
        #   the need to make it viewless.
        #
        #   However, we don't explicitly check mbs == 1 here because
        #   make_viewless_tensor() has negligible overhead when its input
        #   is already viewless.
        #
        # - For the 'else' case above, calling make_viewless_tensor() here is
        #   likely redundant, since p2p_communication.py (likely originator)
        #   already creates viewless tensors. That said, make_viewless_tensor()
        #   is called here to be future-proof and corner-case-proof.
        hidden_states = make_viewless_tensor(inp=hidden_states, requires_grad=True, keep_graph=True)

        if self.config.sequence_parallel:
            rng_context = tensor_parallel.get_cuda_rng_tracker().fork()
        else:
            rng_context = nullcontext()

        # If fp8_recipe is delayed, wrap the entire pass with get_fp8_context(),
        # otherwise do nothing extra at the outer level
        # if we are using other fp8 recipes, then the context manager enter&exit are free
        # we can wrap fp8_context within the for loop over layers, so that we can fine-grained
        # control which layer will be fp8 or bf16
        use_outer_fp8_context = self.config.fp8 and self.config.fp8_recipe == Fp8Recipe.delayed
        use_inner_fp8_context = self.config.fp8 and self.config.fp8_recipe != Fp8Recipe.delayed
        outer_fp8_context = get_fp8_context(self.config) if use_outer_fp8_context else nullcontext()

        with rng_context, outer_fp8_context:
            # Forward pass.
            if self.config.recompute_granularity == "full" and self.training:
                hidden_states = self._checkpointed_forward(
                    hidden_states=hidden_states,
                    attention_mask=attention_mask,
                    context=context,
                    context_mask=context_mask,
                    rotary_pos_emb=rotary_pos_emb,
                    attention_bias=attention_bias,
                    packed_seq_params=packed_seq_params,
                    packed_seq_params_full=packed_seq_params_full,
                    fullatt_block_indexes=fullatt_block_indexes,
                )
            else:
                for l_no, layer in enumerate(self.layers):
                    inner_fp8_context = get_fp8_context(self.config, layer.layer_number - 1) if use_inner_fp8_context else nullcontext()
                    if l_no in fullatt_block_indexes:
                        packed_seq_params_now = packed_seq_params_full
                    else:
                        packed_seq_params_now = packed_seq_params
                    with self.offload_context, inner_fp8_context:
                        hidden_states, context = layer(
                            hidden_states=hidden_states,
                            attention_mask=attention_mask,
                            context=context,
                            context_mask=context_mask,
                            rotary_pos_emb=rotary_pos_emb,
                            rotary_pos_cos=rotary_pos_cos,
                            rotary_pos_sin=rotary_pos_sin,
                            attention_bias=attention_bias,
                            inference_context=inference_context,
                            packed_seq_params=packed_seq_params_now,
                            sequence_len_offset=sequence_len_offset,
                        )

                    if torch.is_grad_enabled() and self.config.cpu_offloading and self.group_prefetch_offload_commit_async is not None:
                        hidden_states = self.group_prefetch_offload_commit_async(hidden_states)

        # Final layer norm.
        if self.final_layernorm is not None:
            hidden_states = self.final_layernorm(hidden_states)
            # TENorm produces a "viewed" tensor. This will result in schedule.py's
            # deallocate_output_tensor() throwing an error, so a viewless tensor is
            # created to prevent this.
            hidden_states = make_viewless_tensor(inp=hidden_states, requires_grad=True, keep_graph=True)

        return hidden_states


==> sharp/models/mcore/registry.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Registry module for model architecture components.
"""

from enum import Enum
from typing import Callable, Dict, Type

import torch
import torch.nn as nn

from .config_converter import (
    PretrainedConfig,
    TransformerConfig,
    hf_to_mcore_config_dense,
    hf_to_mcore_config_dpskv3,
    hf_to_mcore_config_llama4,
    hf_to_mcore_config_mixtral,
    hf_to_mcore_config_qwen2_5_vl,
    hf_to_mcore_config_qwen2moe,
    hf_to_mcore_config_qwen3moe,
)
from .model_forward import (
    gptmodel_forward,
    gptmodel_forward_qwen2_5_vl,
)
from .model_initializer import (
    BaseModelInitializer,
    DeepseekV3Model,
    DenseModel,
    MixtralModel,
    Qwen2MoEModel,
    Qwen3MoEModel,
    Qwen25VLModel,
)
from .weight_converter import (
    McoreToHFWeightConverterDense,
    McoreToHFWeightConverterDpskv3,
    McoreToHFWeightConverterMixtral,
    McoreToHFWeightConverterQwen2_5_VL,
    McoreToHFWeightConverterQwen2Moe,
    McoreToHFWeightConverterQwen3Moe,
)


class SupportedModel(Enum):
    LLAMA = "LlamaForCausalLM"  # tested
    QWEN2 = "Qwen2ForCausalLM"  # tested
    QWEN2_MOE = "Qwen2MoeForCausalLM"  # pending
    DEEPSEEK_V3 = "DeepseekV3ForCausalLM"  # not tested
    MIXTRAL = "MixtralForCausalLM"  # tested
    QWEN2_5_VL = "Qwen2_5_VLForConditionalGeneration"  # not supported
    LLAMA4 = "Llama4ForConditionalGeneration"  # not tested
    QWEN3 = "Qwen3ForCausalLM"  # tested
    QWEN3_MOE = "Qwen3MoeForCausalLM"  # not tested


# Registry for model configuration converters
MODEL_CONFIG_CONVERTER_REGISTRY: Dict[SupportedModel, Callable[[PretrainedConfig, torch.dtype], TransformerConfig]] = {
    SupportedModel.LLAMA: hf_to_mcore_config_dense,
    SupportedModel.QWEN2: hf_to_mcore_config_dense,
    SupportedModel.QWEN2_MOE: hf_to_mcore_config_qwen2moe,
    SupportedModel.DEEPSEEK_V3: hf_to_mcore_config_dpskv3,
    SupportedModel.MIXTRAL: hf_to_mcore_config_mixtral,
    SupportedModel.QWEN2_5_VL: hf_to_mcore_config_qwen2_5_vl,
    SupportedModel.LLAMA4: hf_to_mcore_config_llama4,
    SupportedModel.QWEN3: hf_to_mcore_config_dense,
    SupportedModel.QWEN3_MOE: hf_to_mcore_config_qwen3moe,
    SupportedModel.QWEN2_5_VL: hf_to_mcore_config_qwen2_5_vl,
}

# Registry for model initializers
MODEL_INITIALIZER_REGISTRY: Dict[SupportedModel, Type[BaseModelInitializer]] = {
    SupportedModel.LLAMA: DenseModel,
    SupportedModel.QWEN2: DenseModel,
    SupportedModel.QWEN2_MOE: Qwen2MoEModel,
    SupportedModel.MIXTRAL: MixtralModel,
    SupportedModel.DEEPSEEK_V3: DeepseekV3Model,
    SupportedModel.QWEN2_5_VL: Qwen25VLModel,
    SupportedModel.LLAMA4: DenseModel,
    SupportedModel.QWEN3: DenseModel,
    SupportedModel.QWEN3_MOE: Qwen3MoEModel,
    SupportedModel.QWEN2_5_VL: Qwen25VLModel,
}

# Registry for model forward functions
MODEL_FORWARD_REGISTRY: Dict[SupportedModel, Callable] = {
    SupportedModel.LLAMA: gptmodel_forward,
    SupportedModel.QWEN2: gptmodel_forward,
    SupportedModel.QWEN2_MOE: gptmodel_forward,
    SupportedModel.MIXTRAL: gptmodel_forward,
    SupportedModel.DEEPSEEK_V3: gptmodel_forward,
    SupportedModel.QWEN2_5_VL: gptmodel_forward,
    SupportedModel.LLAMA4: gptmodel_forward,
    SupportedModel.QWEN3: gptmodel_forward,
    SupportedModel.QWEN3_MOE: gptmodel_forward,
    SupportedModel.QWEN2_5_VL: gptmodel_forward_qwen2_5_vl,
    SupportedModel.DEEPSEEK_V3: gptmodel_forward,
}

# Registry for model weight converters
MODEL_WEIGHT_CONVERTER_REGISTRY: Dict[SupportedModel, Type] = {
    SupportedModel.LLAMA: McoreToHFWeightConverterDense,
    SupportedModel.QWEN2: McoreToHFWeightConverterDense,
    SupportedModel.QWEN2_MOE: McoreToHFWeightConverterQwen2Moe,
    SupportedModel.MIXTRAL: McoreToHFWeightConverterMixtral,
    SupportedModel.DEEPSEEK_V3: McoreToHFWeightConverterDpskv3,
    SupportedModel.QWEN3: McoreToHFWeightConverterDense,
    SupportedModel.QWEN3_MOE: McoreToHFWeightConverterQwen3Moe,
    SupportedModel.QWEN2_5_VL: McoreToHFWeightConverterQwen2_5_VL,
}


def get_supported_model(model_type: str) -> SupportedModel:
    try:
        return SupportedModel(model_type)
    except ValueError as err:
        supported_models = [e.value for e in SupportedModel]
        raise NotImplementedError(f"Model Type: {model_type} not supported. Supported models: {supported_models}") from err


def hf_to_mcore_config(hf_config: PretrainedConfig, dtype: torch.dtype, **override_transformer_config_kwargs) -> TransformerConfig:
    assert len(hf_config.architectures) == 1, "Only one architecture is supported for now"
    model = get_supported_model(hf_config.architectures[0])
    return MODEL_CONFIG_CONVERTER_REGISTRY[model](hf_config, dtype, **override_transformer_config_kwargs)


def init_mcore_model(
    tfconfig: TransformerConfig,
    hf_config: PretrainedConfig,
    pre_process: bool = True,
    post_process: bool = None,
    *,
    share_embeddings_and_output_weights: bool = False,
    value: bool = False,
    **extra_kwargs,  # may be used for vlm and moe
) -> nn.Module:
    """
    Initialize a Mcore model.

    Args:
        tfconfig: The transformer config.
        hf_config: The HuggingFace config.
        pre_process: Optional pre-processing function.
        post_process: Optional post-processing function.
        share_embeddings_and_output_weights: Whether to share embeddings and output weights.
        value: Whether to use value.
        **extra_kwargs: Additional keyword arguments.

    Returns:
        The initialized model.
    """
    assert len(hf_config.architectures) == 1, "Only one architecture is supported for now"
    model = get_supported_model(hf_config.architectures[0])
    initializer_cls = MODEL_INITIALIZER_REGISTRY[model]
    initializer = initializer_cls(tfconfig, hf_config)
    return initializer.initialize(pre_process=pre_process, post_process=post_process, share_embeddings_and_output_weights=share_embeddings_and_output_weights, value=value, **extra_kwargs)


def get_mcore_forward_fn(hf_config: PretrainedConfig) -> Callable:
    """
    Get the forward function for given model architecture.
    """
    assert len(hf_config.architectures) == 1, "Only one architecture is supported for now"
    model = get_supported_model(hf_config.architectures[0])
    return MODEL_FORWARD_REGISTRY[model]


def get_mcore_weight_converter(hf_config: PretrainedConfig, dtype: torch.dtype) -> Callable:
    """
    Get the weight converter for given model architecture.
    """
    assert len(hf_config.architectures) == 1, "Only one architecture is supported for now"
    model = get_supported_model(hf_config.architectures[0])
    tfconfig = hf_to_mcore_config(hf_config, dtype)
    return MODEL_WEIGHT_CONVERTER_REGISTRY[model](hf_config, tfconfig)


==> sharp/models/mcore/saver.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist
from megatron.core import mpu
from megatron.core.distributed import DistributedDataParallel as LocalDDP
from megatron.core.transformer.module import Float16Module
from torch.nn.parallel import DistributedDataParallel as torchDDP

from verl.utils.megatron_utils import print_rank_0, unwrap_model


def _megatron_calc_global_rank(tp_rank: int = 0, dp_rank: int = 0, pp_rank: int = 0, cp_rank: int = 0, ep_rank: int = 0):
    """Calculate global rank with support for CP/EP parallelism"""

    # Get parallel sizes for each dimension
    tp_size = mpu.get_tensor_model_parallel_world_size()
    dp_size = mpu.get_data_parallel_world_size()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    cp_size = mpu.get_context_parallel_world_size()
    # ep_size = mpu.get_expert_model_parallel_world_size()

    # Verify total GPU count matches (must be consistent with parallel_state.py)
    total_size = tp_size * dp_size * pp_size * cp_size
    assert total_size == torch.distributed.get_world_size(), f"{tp_size}x{dp_size}x{pp_size}x{cp_size} != {torch.distributed.get_world_size()}"

    # Core calculation logic (corresponds to RankGenerator order parameter)
    # Assumes default order is "tp-cp-ep-dp-pp"
    return ((pp_rank * dp_size + dp_rank) * cp_size + cp_rank) * tp_size + tp_rank


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def merge_megatron_ckpt_gptmodel(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    """Merge sharded parameters of a Megatron module into a merged checkpoint.

    Args:
        wrapped_models (list of megatron.core.distributed.DistributedDataParallel):
            The local DDP wrapped megatron modules.
        config (str or None):
            HF config for model
        dtype: model params type
        is_value_model: if model is value model
        tie_word_embeddings: tie_word_embeddings
    Returns:
        state_dict (dict):
            The merged state_dict in rank 0, and an empty dictionary in other ranks.
    """
    start_time = time.time()

    def _get_gpt_model(model):
        return model

    dp_rank = mpu.get_data_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    cp_rank = mpu.get_context_parallel_rank()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if dist.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        assert len(models[i].decoder.layers) == num_layers_per_model, "len model layers {} not equal to num_layers_per_model {}".format(len(models[i].decoder.layers), num_layers_per_model)

    state_dict = dict()

    def _get_cpu_tensor(tensor: torch.Tensor):
        if tensor is None:
            return None
        if tensor.device == torch.device("cpu"):
            return tensor.detach().clone()
        return tensor.detach().cpu()

    def _broadcast_tensor(tensor, name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)

        if torch.distributed.get_rank() == src_rank:
            if tensor is None:
                weight = None
                tensor_shape = None
            else:
                weight = tensor
                tensor_shape = weight.shape
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not exist, skip collect")
            return

        if weight is None:
            weight = torch.empty(
                tensor_shape,
                dtype=dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )

        dist.broadcast(weight, src=src_rank, group=mp_group)

        if torch.distributed.get_rank() == 0:
            state_dict[name] = _get_cpu_tensor(weight)

    def _broadcast_tp_shard_tensor(tensor, name, src_pp_rank, concat_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        # tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=concat_dim)
            if mutate_func is not None:
                full_tensor = mutate_func(full_tensor)
            state_dict[name] = full_tensor

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        # tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            intermediate_size_tp = config.intermediate_size // tp_size
            gate_weight_list = []
            up_weight_list = []
            for i in range(tp_size):
                gate_up_weight_tp = full_tensor[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)]
                gate_weight_tp = gate_up_weight_tp[:intermediate_size_tp]
                up_weight_tp = gate_up_weight_tp[intermediate_size_tp:]
                gate_weight_list.append(gate_weight_tp)
                up_weight_list.append(up_weight_tp)

            state_dict[gate_name] = torch.cat(gate_weight_list, dim=0)
            state_dict[up_name] = torch.cat(up_weight_list, dim=0)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, src_pp_rank):
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        # tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank, cp_rank=cp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            q_weight_list = []
            k_weight_list = []
            v_weight_list = []
            hidden_size_per_head = getattr(config, "head_dim", config.hidden_size // config.num_attention_heads)

            if config.num_key_value_heads >= tp_size:
                q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    num_query_groups_per_partition = wrapped_models[0].config.num_query_groups // tp_size
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_size_chunk = q_size_tp // num_query_groups_per_partition
                    kv_size_chunk = kv_size_tp // num_query_groups_per_partition
                    for qkv_part_chunk in qkv_part.chunk(num_query_groups_per_partition):
                        q_part = qkv_part_chunk[:q_size_chunk]
                        k_part = qkv_part_chunk[q_size_chunk : q_size_chunk + kv_size_chunk]
                        v_part = qkv_part_chunk[q_size_chunk + kv_size_chunk :]
                        q_weight_list.append(q_part)
                        k_weight_list.append(k_part)
                        v_weight_list.append(v_part)
            else:
                q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    num_query_groups_per_partition = wrapped_models[0].config.num_query_groups // tp_size
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_size_chunk = q_size_tp // num_query_groups_per_partition
                    kv_size_chunk = kv_size_tp // num_query_groups_per_partition
                    for qkv_part_chunk in qkv_part.chunk(num_query_groups_per_partition):
                        q_part = qkv_part_chunk[:q_size_chunk]
                        k_part = qkv_part_chunk[q_size_chunk : q_size_chunk + kv_size_chunk]
                        v_part = qkv_part_chunk[q_size_chunk + kv_size_chunk :]
                        q_weight_list.append(q_part)
                        if i * config.num_key_value_heads % tp_size == 0:
                            k_weight_list.append(k_part)
                            v_weight_list.append(v_part)

            state_dict[q_name] = torch.cat(q_weight_list, dim=0)
            state_dict[k_name] = torch.cat(k_weight_list, dim=0)
            state_dict[v_name] = torch.cat(v_weight_list, dim=0)

    # empty cache before collecting weights
    torch.cuda.empty_cache()
    # Embeddings
    # -------------------
    if dp_rank == 0 and cp_rank == 0:  # models are identical across cp ranks
        # Embeddings
        # -------------------
        print_rank_0("collecting embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        _broadcast_tp_shard_tensor(
            gpt_model_module.embedding.word_embeddings.weight if pp_rank == 0 else None,
            "model.embed_tokens.weight",
            src_pp_rank=0,
        )

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)
        for layer in range(config.num_hidden_layers):
            print_rank_0(f"collecting layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            src_pp_rank, src_virtual_pp_rank, src_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[src_virtual_pp_rank])
            sync_layer = gpt_model_module.decoder.layers[src_layer_idx]

            _broadcast_tensor(
                sync_layer.self_attention.linear_qkv.layer_norm_weight,
                f"{layer_name}.input_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            if gpt_model_module.config.qk_layernorm:
                _broadcast_tensor(
                    sync_layer.self_attention.q_layernorm.weight,
                    f"{layer_name}.self_attn.q_norm.weight",
                    src_pp_rank=src_pp_rank,
                )
                _broadcast_tensor(
                    sync_layer.self_attention.k_layernorm.weight,
                    f"{layer_name}.self_attn.k_norm.weight",
                    src_pp_rank=src_pp_rank,
                )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attention.linear_qkv.weight,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            if gpt_model_module.config.add_qkv_bias:
                _broadcast_tp_shard_tensor_qkv(
                    sync_layer.self_attention.linear_qkv.bias,
                    f"{layer_name}.self_attn.q_proj.bias",
                    f"{layer_name}.self_attn.k_proj.bias",
                    f"{layer_name}.self_attn.v_proj.bias",
                    src_pp_rank=src_pp_rank,
                )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attention.linear_proj.weight,
                f"{layer_name}.self_attn.o_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tensor(
                sync_layer.mlp.linear_fc1.layer_norm_weight,
                f"{layer_name}.post_attention_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.linear_fc1.weight,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.linear_fc2.weight,
                f"{layer_name}.mlp.down_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

        # Final Layernorm
        # -------------------
        print_rank_0("collecting final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.decoder.final_layernorm, "weight", None),
            "model.norm.weight",
            src_pp_rank=pp_size - 1,
        )

        if tie_word_embeddings:
            print_rank_0("tie word embedding skip load lm_head...")
        else:
            print_rank_0("collecting lm_head...")

            if is_value_model:
                lm_head_weight = None
                if pp_rank == pp_size - 1:
                    lm_head_weight = getattr(gpt_model_module.output_layer, "weight", None)
                _broadcast_tensor(lm_head_weight, "lm_head.weight", src_pp_rank=pp_size - 1)

            else:
                _broadcast_tp_shard_tensor(
                    getattr(gpt_model_module.output_layer, "weight", None) if pp_rank == pp_size - 1 else None,
                    "lm_head.weight",
                    src_pp_rank=pp_size - 1,
                )

    dist.barrier()
    torch.cuda.empty_cache()
    if torch.distributed.get_rank() == 0:
        for k, v in state_dict.items():
            if dtype != v.dtype:
                state_dict[k] = v.to(dtype)

    print_rank_0(f"merge megatron ckpt done, time elapsed {time.time() - start_time}s")
    return state_dict


def merge_megatron_ckpt_gptmodel_qwen_moe(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    raise NotImplementedError("merge_megatron_ckpt_gptmodel_qwen_moe is not implemented")


def merge_megatron_ckpt_gptmodel_qwen2_5_vl(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    raise NotImplementedError("merge_megatron_ckpt_gptmodel_qwen2_5_vl is not implemented")


def merge_megatron_ckpt_gptmodel_dpskv3(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    raise NotImplementedError("merge_megatron_ckpt_gptmodel_dpskv3 is not implemented")


def merge_megatron_ckpt_gptmodel_mixtral(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    raise NotImplementedError("merge_megatron_ckpt_gptmodel_mixtral is not implemented")


==> sharp/models/mcore/util.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import torch
from megatron.core import parallel_state as mpu
from megatron.core.packed_seq_params import PackedSeqParams


def preprocess_packed_seqs(input_ids: torch.Tensor, attention_mask: torch.Tensor, pre_process: bool = True) -> tuple[torch.Tensor, PackedSeqParams]:
    """
    Preprocess packed sequences
    CP splits sequence into CP*2 chunks, and each GPU gets 2 chunks (GPU0 gets first and last chunks, GPU1 gets second and second last chunks, and so on), this is for load balancing with causal masking.
    See https://github.com/NVIDIA/TransformerEngine/issues/1368
    """
    batch_size = input_ids.shape[0]

    seqlens_in_batch = attention_mask.sum(dim=-1, dtype=torch.int32)
    tp_size = mpu.get_tensor_model_parallel_world_size()
    cp_size = mpu.get_context_parallel_world_size()
    cp_rank = mpu.get_context_parallel_rank()
    align_size = tp_size * cp_size * 2 if cp_size > 1 else tp_size

    pad_size = (align_size - seqlens_in_batch % align_size) % align_size
    seqlens_in_batch_padded = seqlens_in_batch + pad_size
    cu_seqlens = torch.zeros(batch_size + 1, dtype=torch.int32, device=input_ids.device)
    cu_seqlens[1:] = torch.cumsum(seqlens_in_batch, dim=0)
    cu_seqlens_padded = torch.zeros(batch_size + 1, dtype=torch.int32, device=input_ids.device)
    cu_seqlens_padded[1:] = torch.cumsum(seqlens_in_batch_padded, dim=0)
    max_seqlen_in_batch = seqlens_in_batch_padded.max().item()

    shape = list(input_ids.shape[1:])
    shape[0] = seqlens_in_batch_padded.sum().item() // cp_size
    if pre_process:
        input_ids_rmpad = torch.zeros(shape, dtype=input_ids.dtype, device=input_ids.device)
        for i in range(batch_size):
            if cp_size <= 1:
                seqlen = seqlens_in_batch[i]
                input_ids_rmpad[cu_seqlens_padded[i] : cu_seqlens_padded[i] + seqlen] = input_ids[i, attention_mask[i]]
                continue
            seqlen = seqlens_in_batch_padded[i] // cp_size
            half_seqlen = seqlen // 2
            start_idx = cu_seqlens_padded[i] // cp_size
            # split to 2 chunks
            d = input_ids[i, attention_mask[i]]
            input_ids_rmpad[start_idx : start_idx + half_seqlen] = d[half_seqlen * cp_rank : half_seqlen * (cp_rank + 1)]

            remain_start = seqlens_in_batch_padded[i] - half_seqlen * (cp_rank + 1)
            remain_end = seqlens_in_batch_padded[i] - half_seqlen * cp_rank
            remain_end = min(remain_end, d.shape[0])
            remain_len = remain_end - remain_start
            if remain_len > 0:
                input_ids_rmpad[start_idx + half_seqlen : start_idx + half_seqlen + remain_len] = d[remain_start:remain_end]

    packed_seq_params = PackedSeqParams(
        qkv_format="thd",
        cu_seqlens_q=cu_seqlens_padded,
        max_seqlen_q=max_seqlen_in_batch,
        cu_seqlens_kv=cu_seqlens_padded,
        max_seqlen_kv=max_seqlen_in_batch,
        cu_seqlens_q_padded=cu_seqlens_padded,
        cu_seqlens_kv_padded=cu_seqlens_padded,
    )
    if pre_process:
        return input_ids_rmpad.unsqueeze(0), packed_seq_params
    else:
        return input_ids, packed_seq_params


def postprocess_packed_seqs(
    output: torch.Tensor,
    packed_seq_params: PackedSeqParams,
    attention_mask: torch.Tensor,
    batch_size: int,
    seq_len: int,
    post_process: bool = True,
) -> torch.Tensor:
    """
    Postprocess packed sequences
    """
    if not post_process:
        return output
    shape = [batch_size, seq_len] + list(output.shape[2:])  # 1,packed, dim -> batch_size, seq_len, dim
    output_new = torch.zeros(shape, dtype=output.dtype, device=output.device)

    cp_size = mpu.get_context_parallel_world_size()
    # all gather output across context parallel group
    if cp_size > 1:
        # output shape: [1, packed_len, hidden_dim]
        # need to gather across cp group and concatenate in sequence dimension
        output_list = [torch.empty_like(output) for _ in range(cp_size)]
        torch.distributed.all_gather(output_list, output.detach(), group=mpu.get_context_parallel_group())
        output_list[mpu.get_context_parallel_rank()] = output
    else:
        output_list = [output]
    for i in range(batch_size):
        if cp_size <= 1:
            s = attention_mask[i].sum().item()
            output_new[i, attention_mask[i]] = output[0][packed_seq_params.cu_seqlens_q_padded[i] : packed_seq_params.cu_seqlens_q_padded[i] + s]
            continue
        s_len_padded_chunk = (packed_seq_params.cu_seqlens_q_padded[i + 1] - packed_seq_params.cu_seqlens_q_padded[i]) // cp_size
        half_seqlen = s_len_padded_chunk // 2
        s_len = attention_mask[i].sum().item()
        s_len_padded = s_len_padded_chunk * cp_size
        tmp = torch.empty(s_len_padded, *output.shape[2:], device=output.device)
        for j in range(cp_size):
            o = output_list[j][0]
            # split to 2 chunks
            packed_start_idx = packed_seq_params.cu_seqlens_q_padded[i] // cp_size
            o0, o1 = (
                o[packed_start_idx : packed_start_idx + half_seqlen],
                o[packed_start_idx + half_seqlen : packed_start_idx + s_len_padded_chunk],
            )
            tmp[j * half_seqlen : (j + 1) * half_seqlen] = o0
            tmp[s_len_padded - (j + 1) * half_seqlen : s_len_padded - j * half_seqlen] = o1
        output_new[i, attention_mask[i]] = tmp[:s_len]

    return output_new


def remove_left_padding(
    input_ids: torch.Tensor,
    attention_mask: torch.Tensor,
    position_ids: torch.Tensor,
    sequence_parallel: bool = False,
    pre_process: bool = True,
):
    """
    Remove left padding from input_ids, attention_mask and position_ids
    return new_input_ids, new_attention_mask, new_position_ids
    """
    assert attention_mask.ndim == 2
    assert position_ids.ndim == 2
    cp_size = mpu.get_context_parallel_world_size()
    assert cp_size == 1, "Context parallel size without seq_pack is not supported"
    batch_size = input_ids.shape[0]
    shape = list(input_ids.shape)  # batch_size, seq_len,...
    seq_lens = attention_mask.sum(dim=1)
    seq_len = seq_lens.max().item()
    if sequence_parallel:
        sp_world_size = mpu.get_tensor_model_parallel_world_size()
        pad_size = (sp_world_size - seq_len % sp_world_size) % sp_world_size
        seq_len = seq_len + pad_size
    shape[1] = seq_len
    if pre_process:
        new_input_ids = torch.zeros(dtype=input_ids.dtype, device=input_ids.device, size=shape)
    new_attention_mask = torch.zeros(dtype=attention_mask.dtype, device=attention_mask.device, size=(batch_size, seq_len))
    new_position_ids = torch.zeros(dtype=position_ids.dtype, device=position_ids.device, size=(batch_size, seq_len))
    for i in range(batch_size):
        if pre_process:
            new_input_ids[i, : seq_lens[i]] = input_ids[i, attention_mask[i]]
        new_attention_mask[i, : seq_lens[i]] = attention_mask[i, attention_mask[i]]
        new_position_ids[i, : seq_lens[i]] = position_ids[i, attention_mask[i]]
    if pre_process:
        return new_input_ids, new_attention_mask, new_position_ids
    else:
        return input_ids, new_attention_mask, new_position_ids


def recover_left_padding(
    result,
    attention_mask: torch.Tensor,
    original_attention_mask: torch.Tensor,
    origin_seqlen: int,
    post_process: bool = True,
):
    """
    Recover left padding from result
    return result
    """
    if not post_process:
        return result
    shape = list(result.shape)
    batch_size = shape[0]
    shape[1] = origin_seqlen
    new_result = torch.zeros(dtype=result.dtype, device=result.device, size=shape)
    for i in range(batch_size):
        new_result[i, original_attention_mask[i]] = result[i, attention_mask[i]]
    return new_result


==> sharp/models/mcore/weight_converter.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2025, NVIDIA CORPORATION. All rights reserved.
# Copyright Amazon.com, Inc. or its affiliates. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# online convert mcore weight to pure huggingface weight, no any fusion
# including format conversion and name mapping
# not including resharding
import torch
from megatron.core.transformer import TransformerConfig
from transformers import PretrainedConfig


class McoreToHFWeightConverterBase:
    def __init__(self, hf_config: PretrainedConfig, mcore_config: TransformerConfig):
        self.hf_config = hf_config
        self.mcore_config = mcore_config

    def convert_param(self, name: str, params_one_group: list[torch.Tensor]) -> torch.Tensor:
        raise NotImplementedError


class McoreToHFWeightConverterDense(McoreToHFWeightConverterBase):
    def _convert_attention_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # 'decoder.layers.0.self_attention.linear_proj.weight'
        # 'decoder.layers.0.self_attention.linear_qkv.layer_norm_weight'
        # 'decoder.layers.0.self_attention.linear_qkv.weight'
        # 'decoder.layers.0.self_attention.linear_qkv.bias'
        layer_number = name.split(".")[2]
        convert_names = []
        if "self_attention.linear_qkv.bias" in name or "self_attention.linear_qkv.weight" in name:
            param_type = name.split(".")[-1]
            assert param_type == "bias" or param_type == "weight"
            convert_names.append(f"model.layers.{layer_number}.self_attn.q_proj.{param_type}")
            convert_names.append(f"model.layers.{layer_number}.self_attn.k_proj.{param_type}")
            convert_names.append(f"model.layers.{layer_number}.self_attn.v_proj.{param_type}")
            assert len(params) == 3
        elif "self_attention.linear_proj.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.self_attn.o_proj.weight")
            assert len(params) == 1
        elif "self_attention.linear_qkv.layer_norm_weight" in name:
            convert_names.append(f"model.layers.{layer_number}.input_layernorm.weight")
            assert len(params) == 1
        elif "self_attention.q_layernorm.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.self_attn.q_norm.weight")
            assert len(params) == 1
        elif "self_attention.k_layernorm.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.self_attn.k_norm.weight")
            assert len(params) == 1
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params

    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # 'decoder.layers.0.mlp.linear_fc1.layer_norm_weight'
        # 'decoder.layers.0.mlp.linear_fc1.weight'
        # 'decoder.layers.0.mlp.linear_fc2.weight'
        layer_number = name.split(".")[2]
        convert_names = []
        if "mlp.linear_fc1.weight" in name:
            # split gate_proj and up_proj
            convert_names.append(f"model.layers.{layer_number}.mlp.gate_proj.weight")
            convert_names.append(f"model.layers.{layer_number}.mlp.up_proj.weight")
            assert len(params) == 2
        elif "mlp.linear_fc1.layer_norm_weight" in name:
            convert_names.append(f"model.layers.{layer_number}.post_attention_layernorm.weight")
            assert len(params) == 1
        elif "mlp.linear_fc2.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.mlp.down_proj.weight")
            assert len(params) == 1
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params

    def convert_param(self, name: str, params_one_group: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        direct_name_mapping = {
            "embedding.word_embeddings.weight": "model.embed_tokens.weight",
            "decoder.final_layernorm.weight": "model.norm.weight",
            "output_layer.weight": "lm_head.weight",
        }
        if name in direct_name_mapping:
            return [direct_name_mapping[name]], [params_one_group[0]]

        if "self_attention" in name:
            return self._convert_attention_param(name, params_one_group)
        elif "mlp" in name:
            return self._convert_mlp_param(name, params_one_group)
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")


class McoreToHFWeightConverterQwen2Moe(McoreToHFWeightConverterDense):
    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # 'decoder.layers.0.pre_mlp_layernorm.weight',
        # 'decoder.layers.0.mlp.router.weight',
        # 'decoder.layers.0.mlp.shared_experts.gate_weight',
        # 'decoder.layers.0.mlp.shared_experts.linear_fc1.weight',
        # 'decoder.layers.0.mlp.shared_experts.linear_fc2.weight'
        # moe1
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight0',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight1',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight2',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight3',
        # moe2
        # 'decoder.layers.0.mlp.experts.linear_fc2.weight0',
        # 'decoder.layers.0.mlp.experts.linear_fc2.weight1',
        layer_number = name.split(".")[2]
        convert_names = []
        if "pre_mlp_layernorm" in name:
            convert_names.append(f"model.layers.{layer_number}.post_attention_layernorm.weight")
            assert len(params) == 1
        elif "mlp.router.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.mlp.gate.weight")
            assert len(params) == 1
        elif "shared_experts.gate_weight" in name:
            convert_names.append(f"model.layers.{layer_number}.mlp.shared_expert_gate.weight")
            assert len(params) == 1
        elif "shared_experts.linear_fc1.weight" in name:  # split gate_proj and up_proj
            convert_names.append(f"model.layers.{layer_number}.mlp.shared_expert.gate_proj.weight")
            convert_names.append(f"model.layers.{layer_number}.mlp.shared_expert.up_proj.weight")
            assert len(params) == 2
        elif "shared_experts.linear_fc2.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.mlp.shared_expert.down_proj.weight")
            assert len(params) == 1
        elif "mlp.experts.linear_fc1" in name:  # split gate_proj and up_proj
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.gate_proj.weight")
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.up_proj.weight")
            assert len(params) == 2
        elif "mlp.experts.linear_fc2" in name:
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.down_proj.weight")
            assert len(params) == 1
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params


class McoreToHFWeightConverterQwen2_5_VL(McoreToHFWeightConverterDense):
    def convert_param(self, name: str, params_one_group: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        direct_name_mapping = {
            "language_model.embedding.word_embeddings.weight": "model.embed_tokens.weight",
            "language_model.decoder.final_layernorm.weight": "model.norm.weight",
            "language_model.output_layer.weight": "lm_head.weight",
            "vision_model.patch_embed.proj.weight": "visual.patch_embed.proj.weight",
            "vision_model.decoder.final_layernorm.weight": "visual.merger.ln_q.weight",
            "vision_model.projection.encoder.linear_fc1.weight": "visual.merger.mlp.0.weight",
            "vision_model.projection.encoder.linear_fc1.bias": "visual.merger.mlp.0.bias",
            "vision_model.projection.encoder.linear_fc2.weight": "visual.merger.mlp.2.weight",
            "vision_model.projection.encoder.linear_fc2.bias": "visual.merger.mlp.2.bias",
        }
        if name in direct_name_mapping:
            return [direct_name_mapping[name]], [params_one_group[0]]

        if "self_attention" in name:
            return self._convert_attention_param(name, params_one_group)
        elif "mlp" in name:
            return self._convert_mlp_param(name, params_one_group)
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")

    def _convert_attention_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        model_type, _, _, layer_number = name.split(".")[:4]

        convert_names = []
        if model_type == "language_model":
            name_map_after_layer = {
                "self_attention.linear_qkv.bias": ["self_attn.q_proj.bias", "self_attn.k_proj.bias", "self_attn.v_proj.bias"],
                "self_attention.linear_qkv.weight": ["self_attn.q_proj.weight", "self_attn.k_proj.weight", "self_attn.v_proj.weight"],
                "self_attention.linear_proj.weight": "self_attn.o_proj.weight",
                "self_attention.linear_qkv.layer_norm_weight": "input_layernorm.weight",
            }
            name_after_layer = ".".join(name.split(".")[-3:])
            mapped_name = name_map_after_layer.get(name_after_layer)
            if isinstance(mapped_name, list):
                assert len(params) == len(mapped_name)
                for one in mapped_name:
                    convert_names.append(f"model.layers.{layer_number}.{one}")
            else:
                assert len(params) == 1
                convert_names.append(f"model.layers.{layer_number}.{mapped_name}")
        elif model_type == "vision_model":
            name_map_after_layer = {"self_attention.linear_proj.weight": "attn.proj.weight", "self_attention.linear_proj.bias": "attn.proj.bias", "self_attention.linear_qkv.layer_norm_weight": "norm1.weight"}
            name_after_layer = ".".join(name.split(".")[-3:])
            mapped_name = name_map_after_layer.get(name_after_layer, None)
            if mapped_name is None:
                assert "linear_qkv" in name_after_layer
                assert len(params) == 3
                new_param = torch.cat(params, dim=0)
                params = [new_param]
                if "bias" in name_after_layer:
                    convert_names.append(f"visual.blocks.{layer_number}.attn.qkv.bias")
                else:
                    convert_names.append(f"visual.blocks.{layer_number}.attn.qkv.weight")
            else:
                assert len(params) == 1
                convert_names.append(f"visual.blocks.{layer_number}.{mapped_name}")
        else:
            raise NotImplementedError(f"Unsupported model type: {model_type}")
        return convert_names, params

    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        model_type, _, _, layer_number = name.split(".")[:4]

        convert_names = []
        if model_type == "language_model":
            name_map_after_layer = {
                "mlp.linear_fc1.weight": ["mlp.gate_proj.weight", "mlp.up_proj.weight"],
                "mlp.linear_fc1.bias": ["mlp.gate_proj.bias", "mlp.up_proj.bias"],
                "mlp.linear_fc2.weight": "mlp.down_proj.weight",
                "mlp.linear_fc2.bias": "mlp.down_proj.bias",
                "mlp.linear_fc1.layer_norm_weight": "post_attention_layernorm.weight",
            }
            name_after_layer = ".".join(name.split(".")[-3:])
            mapped_name = name_map_after_layer.get(name_after_layer)
            if isinstance(mapped_name, list):
                assert len(params) == len(mapped_name)
                for one in mapped_name:
                    convert_names.append(f"model.layers.{layer_number}.{one}")
            else:
                assert len(params) == 1
                convert_names.append(f"model.layers.{layer_number}.{mapped_name}")

        elif model_type == "vision_model":
            name_map_after_layer = {
                "mlp.linear_fc1.weight": ["mlp.gate_proj.weight", "mlp.up_proj.weight"],
                "mlp.linear_fc1.bias": ["mlp.gate_proj.bias", "mlp.up_proj.bias"],
                "mlp.linear_fc2.weight": "mlp.down_proj.weight",
                "mlp.linear_fc2.bias": "mlp.down_proj.bias",
                "mlp.linear_fc1.layer_norm_weight": "norm2.weight",
            }
            name_after_layer = ".".join(name.split(".")[-3:])
            mapped_name = name_map_after_layer.get(name_after_layer)
            if isinstance(mapped_name, list):
                assert len(params) == len(mapped_name)
                for one in mapped_name:
                    convert_names.append(f"visual.blocks.{layer_number}.{one}")
            else:
                assert len(params) == 1
                convert_names.append(f"visual.blocks.{layer_number}.{mapped_name}")
        else:
            raise NotImplementedError(f"Unsupported model type: {model_type}")
        return convert_names, params


class McoreToHFWeightConverterDpskv3(McoreToHFWeightConverterBase):
    def _convert_attention_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # mcore
        # 'decoder.layers.0.input_layernorm.weight'
        # 'decoder.layers.0.self_attention.linear_proj.weight'
        # 'decoder.layers.0.self_attention.linear_q_proj.weight'
        # 'decoder.layers.0.self_attention.linear_kv_down_proj.weight'
        # 'decoder.layers.0.self_attention.linear_kv_up_proj.layer_norm_weight'
        # 'decoder.layers.0.self_attention.linear_kv_up_proj.weight'
        # 'decoder.layers.0.self_attention.linear_q_down_proj.weight'
        # 'decoder.layers.0.self_attention.linear_q_up_proj.weight'
        # 'decoder.layers.0.self_attention.linear_q_up_proj.layer_norm_weight'
        # hf
        # 'model.layers.0.input_layernorm.weight'
        # 'model.layers.0.self_attn.o_proj.weight'
        # 'model.layers.0.self_attn.q_proj.weight'
        # 'model.layers.0.self_attn.kv_a_proj_with_mqa.weight'
        # 'model.layers.0.self_attn.kv_a_layernorm.weight'
        # 'model.layers.0.self_attn.kv_b_proj.weight'
        # 'model.layers.0.self_attn.q_a_proj.weight'
        # 'model.layers.0.self_attn.q_b_proj.weight'
        # 'model.layers.0.self_attn.q_a_layernorm.weight'
        name_map_after_layer = {
            "input_layernorm.weight": "input_layernorm.weight",
            "self_attention.linear_proj.weight": "self_attn.o_proj.weight",
            "self_attention.linear_q_proj.weight": "self_attn.q_proj.weight",
            "self_attention.linear_kv_down_proj.weight": "self_attn.kv_a_proj_with_mqa.weight",
            "self_attention.linear_kv_up_proj.layer_norm_weight": "self_attn.kv_a_layernorm.weight",
            "self_attention.linear_kv_up_proj.weight": "self_attn.kv_b_proj.weight",
            "self_attention.linear_q_down_proj.weight": "self_attn.q_a_proj.weight",
            "self_attention.linear_q_up_proj.weight": "self_attn.q_b_proj.weight",
            "self_attention.linear_q_up_proj.layer_norm_weight": "self_attn.q_a_layernorm.weight",
        }
        assert len(params) == 1
        convert_names = []
        layer_number = name.split(".")[2]
        name_after_layer = name.split(f".{layer_number}.")[1]
        convert_names.append(f"model.layers.{layer_number}.{name_map_after_layer[name_after_layer]}")
        return convert_names, params

    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # mcore dense
        # 'decoder.layers.0.mlp.linear_fc1.layer_norm_weight'
        # 'decoder.layers.0.mlp.linear_fc2.weight'
        # 'decoder.layers.0.mlp.linear_fc1.weight'
        #       ---
        # 'decoder.layers.1.mlp.shared_experts.linear_fc1.weight'
        #       ---
        # 'decoder.layers.1.mlp.shared_experts.linear_fc2.weight'
        # hf dense
        # 'model.layers.0.post_attention_layernorm.weight'
        # 'model.layers.0.mlp.down_proj.weight'
        # 'model.layers.0.mlp.gate_proj.weight'
        # 'model.layers.0.mlp.up_proj.weight'
        # 'model.layers.1.mlp.shared_experts.gate_proj.weight'
        # 'model.layers.1.mlp.shared_experts.up_proj.weight'
        # 'model.layers.1.mlp.shared_experts.down_proj.weight'

        # mcore moe
        # 'decoder.layers.1.pre_mlp_layernorm.weight'
        # 'decoder.layers.1.mlp.router.weight'
        # 'decoder.layers.1.mlp.router.expert_bias'
        # 'decoder.layers.1.mlp.experts.linear_fc1.weight0'
        #       ---
        # 'decoder.layers.1.mlp.experts.linear_fc2.weight0'
        # hf moe
        # 'model.layers.1.post_attention_layernorm.weight'
        # 'model.layers.1.mlp.gate.weight'
        # 'model.layers.1.mlp.gate.e_score_correction_bias'
        # 'model.layers.1.mlp.experts.0.gate_proj.weight'
        # 'model.layers.1.mlp.experts.0.up_proj.weight'
        # 'model.layers.1.mlp.experts.0.down_proj.weight'

        name_map_after_layer = {
            "mlp.linear_fc1.layer_norm_weight": "post_attention_layernorm.weight",
            "mlp.linear_fc2.weight": "mlp.down_proj.weight",
            "mlp.shared_experts.linear_fc2.weight": "mlp.shared_experts.down_proj.weight",
            "mlp.linear_fc1.weight": ["mlp.gate_proj.weight", "mlp.up_proj.weight"],
            "mlp.shared_experts.linear_fc1.weight": ["mlp.shared_experts.gate_proj.weight", "mlp.shared_experts.up_proj.weight"],
            "pre_mlp_layernorm.weight": "post_attention_layernorm.weight",
            "mlp.router.weight": "mlp.gate.weight",
            "mlp.router.expert_bias": "mlp.gate.e_score_correction_bias",
        }
        convert_names = []
        layer_number = name.split(".")[2]
        name_after_layer = name.split(f".{layer_number}.")[1]
        if name_after_layer in name_map_after_layer:
            mapped_name = name_map_after_layer[name_after_layer]
            if isinstance(mapped_name, list):
                assert len(params) == len(mapped_name)
                for one in mapped_name:
                    convert_names.append(f"model.layers.{layer_number}.{one}")
            else:
                assert len(params) == 1
                convert_names.append(f"model.layers.{layer_number}.{mapped_name}")
        else:
            if "mlp.experts.linear_fc1.weight" in name:
                expert_id = name.split("weight")[-1]
                convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.gate_proj.weight")
                convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.up_proj.weight")
                assert len(params) == 2
            elif "mlp.experts.linear_fc2.weight" in name:
                expert_id = name.split("weight")[-1]
                convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.down_proj.weight")
                assert len(params) == 1
            else:
                raise NotImplementedError(f"Unsupported parameter name: {name}")

        return convert_names, params

    def _convert_mtp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        assert self.mcore_config.mtp_num_layers == 1, "only support one mtp layer for now"
        assert self.mcore_config.num_layers == 61, "only support 61 layers for now"
        direct_name_mapping = {"mtp.layers.0.enorm.weight": "model.layers.61.enorm.weight", "mtp.layers.0.hnorm.weight": "model.layers.61.hnorm.weight", "mtp.layers.0.eh_proj.weight": "model.layers.61.eh_proj.weight", "mtp.layers.0.final_layernorm.weight": "model.layers.61.shared_head.norm.weight"}
        if name in direct_name_mapping:
            return [direct_name_mapping[name]], [params[0]]
        assert "mtp.layers.0.transformer_layer" in name, "only support transformer layer for now"
        # use proxy name to convert
        proxy_name = name.replace("mtp.layers.0.transformer_layer", "decoder.layers.61")
        if "self_attention" in proxy_name or "input_layernorm.weight" in proxy_name:
            convert_names, params = self._convert_attention_param(proxy_name, params)
        elif "mlp" in proxy_name:
            convert_names, params = self._convert_mlp_param(proxy_name, params)
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params

    def convert_param(self, name: str, params_one_group: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        direct_name_mapping = {
            "embedding.word_embeddings.weight": "model.embed_tokens.weight",
            "decoder.final_layernorm.weight": "model.norm.weight",
            "output_layer.weight": "lm_head.weight",
        }
        if name in direct_name_mapping:
            return [direct_name_mapping[name]], [params_one_group[0]]
        if "mtp" in name:
            return self._convert_mtp_param(name, params_one_group)
        elif "self_attention" in name or "input_layernorm.weight" in name:
            return self._convert_attention_param(name, params_one_group)
        elif "mlp" in name:
            return self._convert_mlp_param(name, params_one_group)
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")


class McoreToHFWeightConverterMixtral(McoreToHFWeightConverterDense):
    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # decoder.layers.0.mlp.router.weight
        # decoder.layers.0.mlp.experts.linear_fc1.weight0 - weight7
        # decoder.layers.0.mlp.experts.linear_fc2.weight0 - weight7

        layer_number = name.split(".")[2]
        convert_names = []
        if "pre_mlp_layernorm" in name:
            convert_names.append(f"model.layers.{layer_number}.post_attention_layernorm.weight")
        elif "mlp.router.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.block_sparse_moe.gate.weight")
        elif "mlp.experts.linear_fc1.weight" in name:
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.block_sparse_moe.experts.{expert_id}.w1.weight")
            convert_names.append(f"model.layers.{layer_number}.block_sparse_moe.experts.{expert_id}.w3.weight")
        elif "mlp.experts.linear_fc2.weight" in name:
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.block_sparse_moe.experts.{expert_id}.w2.weight")
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params


class McoreToHFWeightConverterQwen3Moe(McoreToHFWeightConverterDense):
    def _convert_mlp_param(self, name: str, params: list[torch.Tensor]) -> tuple[list[str], list[torch.Tensor]]:
        # qwen3 moe no share expert

        # 'decoder.layers.0.pre_mlp_layernorm.weight',
        # 'decoder.layers.0.mlp.router.weight',
        # moe1
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight0',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight1',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight2',
        # 'decoder.layers.0.mlp.experts.linear_fc1.weight3',
        # moe2
        # 'decoder.layers.0.mlp.experts.linear_fc2.weight0',
        # 'decoder.layers.0.mlp.experts.linear_fc2.weight1',
        layer_number = name.split(".")[2]
        convert_names = []
        if "pre_mlp_layernorm" in name:
            convert_names.append(f"model.layers.{layer_number}.post_attention_layernorm.weight")
            assert len(params) == 1
        elif "mlp.router.weight" in name:
            convert_names.append(f"model.layers.{layer_number}.mlp.gate.weight")
            assert len(params) == 1
        elif "mlp.experts.linear_fc1" in name:  # split gate_proj and up_proj
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.gate_proj.weight")
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.up_proj.weight")
            assert len(params) == 2
        elif "mlp.experts.linear_fc2" in name:
            expert_id = name.split("weight")[-1]
            convert_names.append(f"model.layers.{layer_number}.mlp.experts.{expert_id}.down_proj.weight")
            assert len(params) == 1
        else:
            raise NotImplementedError(f"Unsupported parameter name: {name}")
        return convert_names, params


==> sharp/models/qwen2/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/qwen2/megatron/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .modeling_qwen2_megatron import (
    ParallelQwen2ForCausalLM,
    # rmpad with megatron
    ParallelQwen2ForCausalLMRmPad,
    # rmpad with megatron and pipeline parallelism
    ParallelQwen2ForCausalLMRmPadPP,
    ParallelQwen2ForValueRmPad,
    ParallelQwen2ForValueRmPadPP,
    # original model with megatron
    ParallelQwen2Model,
)

__all__ = [
    "ParallelQwen2ForCausalLM",
    "ParallelQwen2ForCausalLMRmPad",
    "ParallelQwen2ForCausalLMRmPadPP",
    "ParallelQwen2ForValueRmPad",
    "ParallelQwen2ForValueRmPadPP",
    "ParallelQwen2Model",
]


==> sharp/models/qwen2/megatron/checkpoint_utils/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/qwen2/megatron/checkpoint_utils/qwen2_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def load_state_dict_to_megatron_qwen2(state_dict, wrapped_models, config, params_dtype, is_value_model=False, tie_word_embeddings=False):
    """Load merged state_dict to sharded Megatron module in training."""
    from megatron.core import DistributedDataParallel as LocalDDP
    from megatron.core import mpu
    from megatron.core.transformer.module import Float16Module
    from torch.nn.parallel import DistributedDataParallel as torchDDP

    from verl.utils.megatron_utils import print_rank_0, unwrap_model

    start_time = time.time()

    def _get_gpt_model(model):
        return model

    def fetch_params(module):
        for param in module.parameters():
            torch.distributed.fetch(param.data, src=mpu.get_data_parallel_src_rank(), group=mpu.get_data_parallel_group())

    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if torch.distributed.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers, f"num_layers_per_model: {num_layers_per_model} * pp_size: {pp_size} * virtual_pp_size: {virtual_pp_size} != config.num_hidden_layers: {config.num_hidden_layers}"

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        gpt_model_module = _get_gpt_model(models[i])
        assert len(gpt_model_module.model.layers) == num_layers_per_model

    def _fetch_tensor(tensor, name) -> torch.Tensor:
        """fetch tensor"""
        nonlocal state_dict
        if tensor is not None:
            tensor = tensor.data.copy_(state_dict[name], non_blocking=True)

    def _fetch_tp_shard_tensor_vocab(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """fetch tensor in tp shards"""
        nonlocal state_dict
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if name in state_dict:
            full_weight = state_dict[name]

            if mutate_func is not None:
                full_weight = mutate_func(full_weight)
            tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
            if tensor is not None:
                tensor = tensor.data.copy_(tensor_chunk[tp_rank], non_blocking=True)
        else:
            print(f"tp_shard tensor:[{name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """fetch tensor in tp shards"""
        nonlocal state_dict
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if name in state_dict:
            full_weight = state_dict[name]

            if mutate_func is not None:
                full_weight = mutate_func(full_weight)
            tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
            if tensor is not None:
                tensor = tensor.data.copy_(tensor_chunk[tp_rank], non_blocking=True)
        else:
            print(f"tp_shard tensor:[{name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor_gate_up(tensor, gate_name, up_name) -> torch.Tensor:
        """fetch gate_up tensor in tp shards"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        if gate_name in state_dict and up_name in state_dict:
            gate_weight = state_dict[gate_name]
            up_weight = state_dict[up_name]
            new_gate_up_weight = torch.empty(config.intermediate_size * 2, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                intermediate_size_tp = config.intermediate_size // tp_size
                gate_weight_tp = gate_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                up_weight_tp = up_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                new_gate_up_weight[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)].copy_(torch.cat([gate_weight_tp, up_weight_tp], dim=0))

            tensor_chunk = torch.chunk(new_gate_up_weight, tp_size, dim=0)
            if tensor is not None:
                tensor = tensor.data.copy_(tensor_chunk[tp_rank], non_blocking=True)
        else:
            print(f"tp_shard tensor:[{gate_name}, {up_name}] not in state_dict, skip loading")

    def _fetch_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, bias=False) -> torch.Tensor:
        """fetch tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()
        assert q_name in state_dict and k_name in state_dict and v_name in state_dict
        full_weight_q = state_dict[q_name]
        full_weight_k = state_dict[k_name]
        full_weight_v = state_dict[v_name]

        hidden_size_per_head = config.hidden_size // config.num_attention_heads

        if config.num_key_value_heads >= tp_size:
            q_size_tp = config.hidden_size // tp_size
            kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
            total_size = q_size_tp + 2 * kv_size_tp
            if not bias:
                new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            else:
                new_weight_qkv = torch.empty(total_size * tp_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                k_part = full_weight_k[i * kv_size_tp : (i + 1) * kv_size_tp]
                v_part = full_weight_v[i * kv_size_tp : (i + 1) * kv_size_tp]
                new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

        else:
            q_size_tp = config.hidden_size // tp_size
            kv_size_tp = hidden_size_per_head
            total_size = q_size_tp + 2 * kv_size_tp
            if not bias:
                new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            else:
                new_weight_qkv = torch.empty(total_size * tp_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                start_idx = i * config.num_key_value_heads // tp_size * hidden_size_per_head
                end_idx = (i * config.num_key_value_heads // tp_size + 1) * hidden_size_per_head
                k_part = full_weight_k[start_idx:end_idx]
                v_part = full_weight_v[start_idx:end_idx]
                new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

        tensor_chunk = torch.chunk(new_weight_qkv, tp_size, dim=0)
        if tensor is not None:
            tensor = tensor.data.copy_(tensor_chunk[tp_rank], non_blocking=True)

    # Embeddings
    # -------------------
    print_rank_0("loading embeddings...")
    gpt_model_module = _get_gpt_model(models[0])
    if pp_rank == 0:
        embed_tokens_weight = gpt_model_module.model.embed_tokens.weight
        _fetch_tp_shard_tensor_vocab(embed_tokens_weight, "model.embed_tokens.weight")

    # Transformer layers
    # -------------------
    layer_map = _megatron_calc_layer_map(config)

    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    num_layer_per_pp = config.num_hidden_layers // pp_size
    vpp_size = mpu.get_virtual_pipeline_model_parallel_world_size()

    layer_list = []
    if vpp_size is not None:
        for vpp_rank in range(vpp_size):
            num_layer_vpp_chunk = num_layer_per_pp // vpp_size
            num_layer_this_model = num_layer_vpp_chunk
            offset = vpp_rank * (config.num_hidden_layers // mpu.get_virtual_pipeline_model_parallel_world_size()) + (mpu.get_pipeline_model_parallel_rank() * num_layer_vpp_chunk)
            layer_list.extend(list(range(offset, offset + num_layer_this_model)))
    else:
        num_layer_this_model = num_layer_per_pp
        offset = pp_rank * num_layer_per_pp
        layer_list.extend(list(range(offset, offset + num_layer_this_model)))

    for layer in layer_list:
        print(f"{torch.distributed.get_rank()} loading layer #{layer}...")
        layer_name = f"model.layers.{layer}"
        dst_pp_rank, dst_virtual_pp_rank, dst_layer_idx = layer_map[layer]

        print(f"{torch.distributed.get_rank()} offset: {offset}, num_layer_this_model: {num_layer_this_model}, layer_name: {layer_name}, layer_map[layer]: {layer_map[layer]}")

        gpt_model_module = _get_gpt_model(models[dst_virtual_pp_rank])
        sync_layer = gpt_model_module.model.layers[dst_layer_idx]

        _fetch_tensor(
            sync_layer.input_layernorm.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.input_layernorm.weight",
        )

        _fetch_tp_shard_tensor_qkv(
            sync_layer.self_attn.qkv_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.self_attn.q_proj.weight",
            f"{layer_name}.self_attn.k_proj.weight",
            f"{layer_name}.self_attn.v_proj.weight",
        )

        _fetch_tp_shard_tensor_qkv(
            sync_layer.self_attn.qkv_proj.bias if dst_pp_rank == pp_rank else None,
            f"{layer_name}.self_attn.q_proj.bias",
            f"{layer_name}.self_attn.k_proj.bias",
            f"{layer_name}.self_attn.v_proj.bias",
            bias=True,
        )

        _fetch_tp_shard_tensor(
            sync_layer.self_attn.o_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.self_attn.o_proj.weight",
            chunk_dim=1,
        )

        _fetch_tensor(
            sync_layer.post_attention_layernorm.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.post_attention_layernorm.weight",
        )

        _fetch_tp_shard_tensor_gate_up(
            sync_layer.mlp.gate_up_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.mlp.gate_proj.weight",
            f"{layer_name}.mlp.up_proj.weight",
        )

        _fetch_tp_shard_tensor(
            sync_layer.mlp.down_proj.weight if dst_pp_rank == pp_rank else None,
            f"{layer_name}.mlp.down_proj.weight",
            chunk_dim=1,
        )
    # Final Layernorm
    # -------------------
    print_rank_0("loading final layernorm...")
    gpt_model_module = _get_gpt_model(models[-1])
    _fetch_tensor(
        getattr(gpt_model_module.model.norm, "weight", None),
        "model.norm.weight",
    )

    if tie_word_embeddings:
        print_rank_0("tie_word_embeddings skip load lm_head")
    else:
        print_rank_0("loading lm_head...")
        if pp_rank + 1 == pp_size:
            lm_head_weight = gpt_model_module.lm_head.weight

            if is_value_model:
                if "lm_head.weight" in state_dict and state_dict["lm_head.weight"].shape[0] == 1:
                    _fetch_tensor(lm_head_weight, "lm_head.weight")
                    print_rank_0("load lm_head from value_head weight")
                elif "reward_head.weight" in state_dict and state_dict["reward_head.weight"].shape[0] == 1:
                    _fetch_tensor(lm_head_weight, "reward_head.weight")
                    print_rank_0("load lm_head from value_head weight")
                else:
                    _fetch_tensor(None, "lm_head.weight")
                    print_rank_0("fail to match lm_head in value_model")

            else:
                _fetch_tp_shard_tensor(lm_head_weight, "lm_head.weight")

    dist.barrier()
    torch.cuda.empty_cache()
    print_rank_0(f"loading megatron ckpt done, time elapsed {time.time() - start_time}s")


==> sharp/models/qwen2/megatron/checkpoint_utils/qwen2_loader_depracated.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def load_state_dict_to_megatron_qwen2(state_dict, wrapped_models, config, params_dtype, is_value_model=False, tie_word_embeddings=False):
    """Load merged state_dict to sharded Megatron module in training."""
    from megatron.core import DistributedDataParallel as LocalDDP
    from megatron.core import mpu
    from megatron.core.transformer.module import Float16Module
    from torch.nn.parallel import DistributedDataParallel as torchDDP

    from verl.utils.megatron_utils import print_rank_0, unwrap_model

    start_time = time.time()

    def _get_gpt_model(model):
        return model

    def broadcast_params(module):
        for param in module.parameters():
            torch.distributed.broadcast(param.data, src=mpu.get_data_parallel_src_rank(), group=mpu.get_data_parallel_group())

    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if torch.distributed.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers, f"num_layers_per_model: {num_layers_per_model} * pp_size: {pp_size} * virtual_pp_size: {virtual_pp_size} != config.num_hidden_layers: {config.num_hidden_layers}"

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        gpt_model_module = _get_gpt_model(models[i])
        assert len(gpt_model_module.model.layers) == num_layers_per_model

    def _broadcast_tensor(tensor, name) -> torch.Tensor:
        """broadcast tensor from rank0 across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                weight = state_dict[name]
                tensor_shape = weight.shape
            else:
                tensor_shape = None
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not in state_dict, skip load")
            return

        if tensor is None:
            tensor = torch.empty(
                tensor_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        if torch.distributed.get_rank() == 0:
            tensor.data.copy_(weight)
        dist.broadcast(tensor, src=0, group=mp_group)

    def _broadcast_tp_shard_tensor_vocab(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                full_weight = state_dict[name]

                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor(tensor, name, chunk_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            if name in state_dict:
                full_weight = state_dict[name]
                if mutate_func is not None:
                    full_weight = mutate_func(full_weight)
                tensor_chunk = torch.chunk(full_weight, tp_size, dim=chunk_dim)
                chunk_shape = tensor_chunk[0].shape
            else:
                chunk_shape = None
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            gate_weight = state_dict[gate_name]
            up_weight = state_dict[up_name]
            new_gate_up_weight = torch.empty(config.intermediate_size * 2, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
            for i in range(tp_size):
                intermediate_size_tp = config.intermediate_size // tp_size
                gate_weight_tp = gate_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                up_weight_tp = up_weight[i * intermediate_size_tp : (i + 1) * intermediate_size_tp]
                new_gate_up_weight[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)].copy_(torch.cat([gate_weight_tp, up_weight_tp], dim=0))

            tensor_chunk = torch.chunk(new_gate_up_weight, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank() == 0:} tensor {gate_name, up_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, bias=False) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_rank = mpu.get_tensor_model_parallel_rank()
        tp_size = mpu.get_tensor_model_parallel_world_size()

        if torch.distributed.get_rank() == 0:
            assert q_name in state_dict and k_name in state_dict and v_name in state_dict
            full_weight_q = state_dict[q_name]
            full_weight_k = state_dict[k_name]
            full_weight_v = state_dict[v_name]

            hidden_size_per_head = config.hidden_size // config.num_attention_heads

            if config.num_key_value_heads >= tp_size:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                if not bias:
                    new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
                else:
                    new_weight_qkv = torch.empty(total_size * tp_size, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    k_part = full_weight_k[i * kv_size_tp : (i + 1) * kv_size_tp]
                    v_part = full_weight_v[i * kv_size_tp : (i + 1) * kv_size_tp]
                    new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

            else:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                if not bias:
                    new_weight_qkv = torch.empty(total_size * tp_size, config.hidden_size, dtype=params_dtype, device=torch.cuda.current_device())
                else:
                    new_weight_qkv = torch.empty(total_size * tp_size, dtype=params_dtype, device=torch.cuda.current_device())
                for i in range(tp_size):
                    q_part = full_weight_q[i * q_size_tp : (i + 1) * q_size_tp]
                    start_idx = i * config.num_key_value_heads // tp_size * hidden_size_per_head
                    end_idx = (i * config.num_key_value_heads // tp_size + 1) * hidden_size_per_head
                    k_part = full_weight_k[start_idx:end_idx]
                    v_part = full_weight_v[start_idx:end_idx]
                    new_weight_qkv[i * total_size : (i + 1) * total_size].copy_(torch.cat([q_part, k_part, v_part], dim=0))

            tensor_chunk = torch.chunk(new_weight_qkv, tp_size, dim=0)
            chunk_shape = tensor_chunk[0].shape
        else:
            chunk_shape = None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=0, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name, k_name, v_name}] not in state_dict, skip loading")
            return

        if tensor is None:
            sync_tensor = torch.empty(
                chunk_shape,
                dtype=params_dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )
        else:
            assert tensor.shape == chunk_shape, f"rank #{torch.distributed.get_rank()} tensor {q_name} shape {tensor.shape} != {chunk_shape}"
            sync_tensor = torch.empty_like(tensor, device=torch.cuda.current_device(), requires_grad=False)

        for i in range(tp_size):
            if torch.distributed.get_rank() == 0:
                sync_tensor.data.copy_(tensor_chunk[i])
            dist.broadcast(sync_tensor, src=0, group=mp_group)
            if (i == tp_rank) and (tensor is not None):
                tensor.data.copy_(sync_tensor)

    if dp_rank == 0:
        # Embeddings
        # -------------------
        print_rank_0("loading embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        embed_tokens_weight = None
        if pp_rank == 0:
            embed_tokens_weight = gpt_model_module.model.embed_tokens.weight
        _broadcast_tp_shard_tensor_vocab(embed_tokens_weight, "model.embed_tokens.weight")

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)

        for layer in range(config.num_hidden_layers):
            print_rank_0(f"loading layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            dst_pp_rank, dst_virtual_pp_rank, dst_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[dst_virtual_pp_rank])
            sync_layer = gpt_model_module.model.layers[dst_layer_idx]

            _broadcast_tensor(
                sync_layer.input_layernorm.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.input_layernorm.weight",
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.bias if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.q_proj.bias",
                f"{layer_name}.self_attn.k_proj.bias",
                f"{layer_name}.self_attn.v_proj.bias",
                bias=True,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attn.o_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.self_attn.o_proj.weight",
                chunk_dim=1,
            )

            _broadcast_tensor(
                sync_layer.post_attention_layernorm.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.post_attention_layernorm.weight",
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.gate_up_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.down_proj.weight if dst_pp_rank == pp_rank else None,
                f"{layer_name}.mlp.down_proj.weight",
                chunk_dim=1,
            )
        # Final Layernorm
        # -------------------
        print_rank_0("loading final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.model.norm, "weight", None),
            "model.norm.weight",
        )

        if tie_word_embeddings:
            print_rank_0("tie_word_embeddings skip load lm_head")
        else:
            print_rank_0("loading lm_head...")
            lm_head_weight = None
            if pp_rank + 1 == pp_size:
                lm_head_weight = gpt_model_module.lm_head.weight

            if is_value_model:
                if "lm_head.weight" in state_dict and state_dict["lm_head.weight"].shape[0] == 1:
                    _broadcast_tensor(lm_head_weight, "lm_head.weight")
                    print_rank_0("load lm_head from value_head weight")
                elif "reward_head.weight" in state_dict and state_dict["reward_head.weight"].shape[0] == 1:
                    _broadcast_tensor(lm_head_weight, "reward_head.weight")
                    print_rank_0("load lm_head from value_head weight")
                else:
                    _broadcast_tensor(None, "lm_head.weight")
                    print_rank_0("fail to match lm_head in value_model")

            else:
                _broadcast_tp_shard_tensor(lm_head_weight, "lm_head.weight")

    dist.barrier()
    # Broadcast weights inside data parallel groups
    for wrapped_model in wrapped_models:
        broadcast_params(wrapped_model)

    torch.cuda.empty_cache()
    print_rank_0(f"loading megatron ckpt done, time elapsed {time.time() - start_time}s")


==> sharp/models/qwen2/megatron/checkpoint_utils/qwen2_saver.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time

import torch
import torch.distributed as dist
from megatron.core import mpu
from megatron.core.distributed import DistributedDataParallel as LocalDDP
from megatron.core.transformer.module import Float16Module
from torch.nn.parallel import DistributedDataParallel as torchDDP

from verl.utils.megatron_utils import print_rank_0, unwrap_model


def _megatron_calc_global_rank(tp_rank: int = 0, dp_rank: int = 0, pp_rank: int = 0):
    """given TP,DP,PP rank to get the global rank."""

    tp_size = mpu.get_tensor_model_parallel_world_size()
    dp_size = mpu.get_data_parallel_world_size()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    assert tp_size * dp_size * pp_size == torch.distributed.get_world_size(), f"{tp_size} x {dp_size} x {pp_size} != {torch.distributed.get_world_size()}"
    # We only support TP-DP-PP grouping, for correctness when resharding
    return (pp_rank * dp_size + dp_rank) * tp_size + tp_rank


def _megatron_calc_layer_map(config):
    """Calculate the mapping of global layer_idx to local layer_idx
    Returns:
        layer_map (Dict: int -> tuple(int, int, int)):
            mapping from the global layer index to
            a tuple of (pp_rank, virtual_pp_rank, layer_idx inside model)
    """
    from megatron.core import mpu

    pp_size = mpu.get_pipeline_model_parallel_world_size()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1

    layer_map = dict()
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    for pp_rank_idx in range(pp_size):
        for virtual_pp_rank_idx in range(virtual_pp_size):
            layer_offset = virtual_pp_rank_idx * (config.num_hidden_layers // virtual_pp_size) + pp_rank_idx * num_layers_per_model
            for layer_idx in range(num_layers_per_model):
                layer_map[layer_offset + layer_idx] = (
                    pp_rank_idx,
                    virtual_pp_rank_idx,
                    layer_idx,
                )
    return layer_map


def merge_megatron_ckpt_qwen2(wrapped_models, config, dtype, is_value_model=False, tie_word_embeddings=False):
    """Merge sharded parameters of a Megatron module into a merged checkpoint.

    Args:
        wrapped_models (list of megatron.core.distributed.DistributedDataParallel):
            The local DDP wrapped megatron modules.
        config (str or None):
            HF config for model
        dtype: model params type
        is_value_model: if model is value model
        tie_word_embeddings: tie_word_embeddings
    Returns:
        state_dict (dict):
            The merged state_dict in rank 0, and an empty dictionary in other ranks.
    """
    start_time = time.time()

    def _get_gpt_model(model):
        return model

    dp_rank = mpu.get_data_parallel_rank()
    pp_size = mpu.get_pipeline_model_parallel_world_size()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    virtual_pp_size = mpu.get_virtual_pipeline_model_parallel_world_size() or 1
    mp_group = mpu.get_model_parallel_group()

    if dist.get_rank() == 0:
        assert mp_group.rank() == 0, f"mp_rank:[{mp_group.rank}] != 0 on rank #0"
        assert pp_rank == 0, f"pp_rank:[{pp_rank}] != 0 on rank #0"
        assert dp_rank == 0, f"dp_rank:[{dp_rank}] != 0 on rank #0"

    if not isinstance(wrapped_models, (list, tuple)):
        wrapped_models = list(wrapped_models)

    assert len(wrapped_models) == virtual_pp_size
    num_layers_per_model = config.num_hidden_layers // pp_size // virtual_pp_size
    assert num_layers_per_model * pp_size * virtual_pp_size == config.num_hidden_layers

    models = [None] * len(wrapped_models)

    for i, wrapped_model in enumerate(wrapped_models):
        models[i] = unwrap_model(wrapped_model, (torchDDP, LocalDDP, Float16Module))
        assert len(models[i].model.layers) == num_layers_per_model, "len model layers {} not equal to num_layers_per_model {}".format(len(models[i].model.layers), num_layers_per_model)

    state_dict = dict()

    def _get_cpu_tensor(tensor: torch.Tensor):
        if tensor is None:
            return None
        if tensor.device == torch.device("cpu"):
            return tensor.detach().clone()
        return tensor.detach().cpu()

    def _broadcast_tensor(tensor, name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        if torch.distributed.get_rank() == src_rank:
            if tensor is None:
                weight = None
                tensor_shape = None
            else:
                weight = tensor
                tensor_shape = weight.shape
        else:
            weight = None
            tensor_shape = None

        obj_list = [tensor_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        tensor_shape = obj_list[0]

        if tensor_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tensor:[{name}] not exist, skip collect")
            return

        if weight is None:
            weight = torch.empty(
                tensor_shape,
                dtype=dtype,
                device=torch.cuda.current_device(),
                requires_grad=False,
            )

        dist.broadcast(weight, src=src_rank, group=mp_group)

        if torch.distributed.get_rank() == 0:
            state_dict[name] = _get_cpu_tensor(weight)

    def _broadcast_tp_shard_tensor(tensor, name, src_pp_rank, concat_dim=0, mutate_func=None) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=concat_dim)
            if mutate_func is not None:
                full_tensor = mutate_func(full_tensor)
            state_dict[name] = full_tensor

    def _broadcast_tp_shard_tensor_gate_up(tensor, gate_name, up_name, src_pp_rank) -> torch.Tensor:
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{gate_name, up_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            intermediate_size_tp = config.intermediate_size // tp_size
            gate_weight_list = []
            up_weight_list = []
            for i in range(tp_size):
                gate_up_weight_tp = full_tensor[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)]
                gate_weight_tp = gate_up_weight_tp[:intermediate_size_tp]
                up_weight_tp = gate_up_weight_tp[intermediate_size_tp:]
                gate_weight_list.append(gate_weight_tp)
                up_weight_list.append(up_weight_tp)

            state_dict[gate_name] = torch.cat(gate_weight_list, dim=0)
            state_dict[up_name] = torch.cat(up_weight_list, dim=0)

    def _broadcast_tp_shard_tensor_qkv(tensor, q_name, k_name, v_name, src_pp_rank):
        """broadcast tensor in tp shards across mp_group"""
        nonlocal state_dict
        nonlocal mp_group
        tp_size = mpu.get_tensor_model_parallel_world_size()
        src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=src_pp_rank)

        chunk_shape = tensor.shape if torch.distributed.get_rank() == src_rank else None

        obj_list = [chunk_shape]
        dist.broadcast_object_list(obj_list, src=src_rank, group=mp_group)
        chunk_shape = obj_list[0]
        if chunk_shape is None:
            # all or none ranks in the mp_group should reach here
            print_rank_0(f"tp_shard tensor:[{q_name}] not exist, skip collecting")
            return

        buffer_tensor = torch.empty(
            chunk_shape,
            dtype=dtype,
            device=torch.cuda.current_device(),
            requires_grad=False,
        )

        chunk_tensors = [None] * tp_size

        for i in range(tp_size):
            cur_src_rank = _megatron_calc_global_rank(tp_rank=i, dp_rank=0, pp_rank=src_pp_rank)
            sync_tensor = tensor if torch.distributed.get_rank() == cur_src_rank else buffer_tensor
            dist.broadcast(sync_tensor, src=cur_src_rank, group=mp_group)

            if torch.distributed.get_rank() == 0:
                chunk_tensors[i] = _get_cpu_tensor(sync_tensor)

        if torch.distributed.get_rank() == 0:
            full_tensor = torch.concat(chunk_tensors, dim=0)
            q_weight_list = []
            k_weight_list = []
            v_weight_list = []
            hidden_size_per_head = config.hidden_size // config.num_attention_heads

            if config.num_key_value_heads >= tp_size:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_part = qkv_part[:q_size_tp]
                    k_part = qkv_part[q_size_tp : q_size_tp + kv_size_tp]
                    v_part = qkv_part[q_size_tp + kv_size_tp : total_size]
                    q_weight_list.append(q_part)
                    k_weight_list.append(k_part)
                    v_weight_list.append(v_part)
            else:
                q_size_tp = config.hidden_size // tp_size
                kv_size_tp = hidden_size_per_head
                total_size = q_size_tp + 2 * kv_size_tp
                for i in range(tp_size):
                    qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                    q_part = qkv_part[:q_size_tp]
                    k_part = qkv_part[q_size_tp : q_size_tp + kv_size_tp]
                    v_part = qkv_part[q_size_tp + kv_size_tp : total_size]
                    q_weight_list.append(q_part)
                    if i * config.num_key_value_heads % tp_size == 0:
                        k_weight_list.append(k_part)
                        v_weight_list.append(v_part)

            state_dict[q_name] = torch.cat(q_weight_list, dim=0)
            state_dict[k_name] = torch.cat(k_weight_list, dim=0)
            state_dict[v_name] = torch.cat(v_weight_list, dim=0)

    # empty cache before collecting weights
    torch.cuda.empty_cache()
    # Embeddings
    # -------------------
    if dp_rank == 0:
        # Embeddings
        # -------------------
        print_rank_0("collecting embeddings...")
        gpt_model_module = _get_gpt_model(models[0])
        _broadcast_tp_shard_tensor(
            gpt_model_module.model.embed_tokens.weight if pp_rank == 0 else None,
            "model.embed_tokens.weight",
            src_pp_rank=0,
        )

        # Transformer layers
        # -------------------
        layer_map = _megatron_calc_layer_map(config)
        for layer in range(config.num_hidden_layers):
            print_rank_0(f"collecting layer #{layer}...")
            layer_name = f"model.layers.{layer}"
            src_pp_rank, src_virtual_pp_rank, src_layer_idx = layer_map[layer]

            gpt_model_module = _get_gpt_model(models[src_virtual_pp_rank])
            sync_layer = gpt_model_module.model.layers[src_layer_idx]

            _broadcast_tensor(
                sync_layer.input_layernorm.weight,
                f"{layer_name}.input_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.weight,
                f"{layer_name}.self_attn.q_proj.weight",
                f"{layer_name}.self_attn.k_proj.weight",
                f"{layer_name}.self_attn.v_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_qkv(
                sync_layer.self_attn.qkv_proj.bias,
                f"{layer_name}.self_attn.q_proj.bias",
                f"{layer_name}.self_attn.k_proj.bias",
                f"{layer_name}.self_attn.v_proj.bias",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.self_attn.o_proj.weight,
                f"{layer_name}.self_attn.o_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tensor(
                sync_layer.post_attention_layernorm.weight,
                f"{layer_name}.post_attention_layernorm.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor_gate_up(
                sync_layer.mlp.gate_up_proj.weight,
                f"{layer_name}.mlp.gate_proj.weight",
                f"{layer_name}.mlp.up_proj.weight",
                src_pp_rank=src_pp_rank,
            )

            _broadcast_tp_shard_tensor(
                sync_layer.mlp.down_proj.weight,
                f"{layer_name}.mlp.down_proj.weight",
                concat_dim=1,
                src_pp_rank=src_pp_rank,
            )

        # Final Layernorm
        # -------------------
        print_rank_0("collecting final layernorm...")
        gpt_model_module = _get_gpt_model(models[-1])
        _broadcast_tensor(
            getattr(gpt_model_module.model.norm, "weight", None),
            "model.norm.weight",
            src_pp_rank=pp_size - 1,
        )

        if tie_word_embeddings:
            print_rank_0("tie word embedding skip load lm_head...")
        else:
            print_rank_0("collecting lm_head...")

            if is_value_model:
                _broadcast_tensor(
                    gpt_model_module.lm_head.weight if pp_rank == pp_size - 1 else None,
                    "lm_head.weight",
                    src_pp_rank=pp_size - 1,
                )
                _broadcast_tensor(
                    gpt_model_module.reward_head.weight if pp_rank == pp_size - 1 and getattr(gpt_model_module, "reward_weight", None) is not None else None,
                    "reward_head.weight",
                    src_pp_rank=pp_size - 1,
                )

            else:
                _broadcast_tp_shard_tensor(
                    getattr(gpt_model_module.lm_head, "weight", None) if pp_rank == pp_size - 1 else None,
                    "lm_head.weight",
                    src_pp_rank=pp_size - 1,
                )

    dist.barrier()

    torch.cuda.empty_cache()
    if torch.distributed.get_rank() == 0:
        for k, v in state_dict.items():
            if dtype != v.dtype:
                state_dict[k] = v.to(dtype)

    print_rank_0(f"merge megatron ckpt done, time elapsed {time.time() - start_time}s")
    return state_dict


==> sharp/models/qwen2/megatron/layers/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .parallel_attention import ParallelQwen2Attention
from .parallel_decoder import ParallelQwen2DecoderLayer, ParallelQwen2DecoderLayerRmPad
from .parallel_mlp import ParallelQwen2MLP
from .parallel_rmsnorm import ParallelQwen2RMSNorm

__all__ = ["ParallelQwen2Attention", "ParallelQwen2DecoderLayer", "ParallelQwen2DecoderLayerRmPad", "ParallelQwen2MLP", "ParallelQwen2RMSNorm"]


==> sharp/models/qwen2/megatron/layers/parallel_attention.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import math
from typing import Optional, Tuple

import torch.nn.functional as F
from einops import rearrange
from transformers.utils import is_flash_attn_2_available

if is_flash_attn_2_available():
    from flash_attn import flash_attn_varlen_func
    from flash_attn.bert_padding import index_first_axis, pad_input, unpad_input  # noqa
import torch
from flash_attn.layers.rotary import apply_rotary_emb
from megatron.core import ModelParallelConfig, tensor_parallel
from megatron.core import parallel_state as mpu
from torch import nn
from transformers import Qwen2Config

from verl.models.qwen2.megatron.layers.parallel_linear import QKVParallelLinear
from verl.utils.megatron import tensor_parallel as tp_utils


class Qwen2RotaryEmbedding(nn.Module):
    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None):
        super().__init__()

        self.dim = dim
        self.max_position_embeddings = max_position_embeddings
        self.base = base
        inv_freq = 1.0 / (self.base ** (torch.arange(0, self.dim, 2).float().to(device) / self.dim))
        self.register_buffer("inv_freq", inv_freq, persistent=False)

        # Build here to make `torch.jit.trace` work.
        self._set_cos_sin_cache(seq_len=max_position_embeddings, device=self.inv_freq.device, dtype=torch.get_default_dtype())

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len
        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)

    def forward(self, x, seq_len=None):
        # x: [bs, num_attention_heads, seq_len, head_size]
        if seq_len > self.max_seq_len_cached:
            self._set_cos_sin_cache(seq_len=seq_len, device=x.device, dtype=x.dtype)

        return (
            self.cos_cached[:seq_len].to(dtype=x.dtype),
            self.sin_cached[:seq_len].to(dtype=x.dtype),
        )


class Qwen2LinearScalingRotaryEmbedding(Qwen2RotaryEmbedding):
    """Qwen2RotaryEmbedding extended with linear scaling. Credits to the Reddit user /u/kaiokendev"""

    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None, scaling_factor=1.0):
        self.scaling_factor = scaling_factor
        super().__init__(dim, max_position_embeddings, base, device)

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len
        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)
        t = t / self.scaling_factor

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)


class Qwen2DynamicNTKScalingRotaryEmbedding(Qwen2RotaryEmbedding):
    """Qwen2RotaryEmbedding extended with Dynamic NTK scaling. Credits to the Reddit users /u/bloc97 and /u/emozilla"""

    def __init__(self, dim, max_position_embeddings=2048, base=10000, device=None, scaling_factor=1.0):
        self.scaling_factor = scaling_factor
        super().__init__(dim, max_position_embeddings, base, device)

    def _set_cos_sin_cache(self, seq_len, device, dtype):
        self.max_seq_len_cached = seq_len

        if seq_len > self.max_position_embeddings:
            base = self.base * ((self.scaling_factor * seq_len / self.max_position_embeddings) - (self.scaling_factor - 1)) ** (self.dim / (self.dim - 2))
            inv_freq = 1.0 / (base ** (torch.arange(0, self.dim, 2).float().to(device) / self.dim))
            self.register_buffer("inv_freq", inv_freq, persistent=False)

        t = torch.arange(self.max_seq_len_cached, device=device, dtype=self.inv_freq.dtype)

        freqs = torch.einsum("i,j->ij", t, self.inv_freq)
        # Different from paper, but it uses a different permutation in order to obtain the same calculation
        emb = torch.cat((freqs, freqs), dim=-1)
        self.register_buffer("cos_cached", emb.cos().to(dtype), persistent=False)
        self.register_buffer("sin_cached", emb.sin().to(dtype), persistent=False)


def rotate_half(x):
    """Rotates half the hidden dims of the input."""
    x1 = x[..., : x.shape[-1] // 2]
    x2 = x[..., x.shape[-1] // 2 :]
    return torch.cat((-x2, x1), dim=-1)


def apply_rotary_pos_emb(q, k, cos, sin, position_ids):
    cos = cos[position_ids].unsqueeze(1)  # [bs, 1, seq_len, dim]
    sin = sin[position_ids].unsqueeze(1)  # [bs, 1, seq_len, dim]
    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)
    return q_embed, k_embed


def repeat_kv(hidden_states: torch.Tensor, n_rep: int) -> torch.Tensor:
    """
    This is the equivalent of torch.repeat_interleave(x, dim=1, repeats=n_rep). The hidden states go from (batch,
    num_key_value_heads, seqlen, head_dim) to (batch, num_attention_heads, seqlen, head_dim)
    """
    batch, num_key_value_heads, slen, head_dim = hidden_states.shape
    if n_rep == 1:
        return hidden_states
    hidden_states = hidden_states[:, :, None, :, :].expand(batch, num_key_value_heads, n_rep, slen, head_dim)
    return hidden_states.reshape(batch, num_key_value_heads * n_rep, slen, head_dim)


class ParallelQwen2Attention(nn.Module):
    """Multi-headed attention from 'Attention Is All You Need' paper"""

    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config = config
        self.megatron_config = megatron_config
        self.hidden_size = config.hidden_size
        self.num_heads = config.num_attention_heads
        self.head_dim = self.hidden_size // self.num_heads
        self.num_key_value_heads = config.num_key_value_heads
        self.num_key_value_groups = self.num_heads // self.num_key_value_heads
        self.max_position_embeddings = config.max_position_embeddings
        self.rope_theta = config.rope_theta

        # assign values after tp
        tp_size = mpu.get_tensor_model_parallel_world_size()
        assert self.num_heads % tp_size == 0, f"num_head must be divisible by tp_size. Got num_head={self.num_heads}, tp_size={tp_size}"
        assert self.num_key_value_heads % tp_size == 0, f"num_key_value_heads must be divisible by tp_size. Got num_key_value_heads={self.num_key_value_heads}, tp_size={tp_size}"

        self.num_heads_per_tp = self.num_heads // tp_size
        self.num_key_value_heads_per_tp = self.num_key_value_heads // tp_size
        self.hidden_size_per_tp = self.hidden_size // tp_size

        if (self.head_dim * self.num_heads) != self.hidden_size:
            raise ValueError(f"hidden_size must be divisible by num_heads (got `hidden_size`: {self.hidden_size} and `num_heads`: {self.num_heads}).")

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        row_kwargs = tp_utils.get_default_kwargs_for_row_parallel_linear()

        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            assert row_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, megatron_config)
            tp_utils.update_kwargs_with_config(row_kwargs, megatron_config)

        # [self.q_size, self.k_size, self.v_size]
        self.qkv_proj = QKVParallelLinear(
            input_size=self.hidden_size,
            num_heads=self.num_heads,
            num_key_value_heads=self.num_key_value_heads,
            head_dim=self.head_dim,
            # bias=config.attention_bias,
            bias=True,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

        self.q_size = self.num_heads_per_tp * self.head_dim
        self.k_size = self.num_key_value_heads_per_tp * self.head_dim
        self.v_size = self.num_key_value_heads_per_tp * self.head_dim

        self.o_proj = tensor_parallel.RowParallelLinear(
            input_size=self.num_heads * self.head_dim,
            output_size=self.hidden_size,
            # bias=config.attention_bias,
            bias=False,
            input_is_parallel=True,
            skip_bias_add=False,
            **row_kwargs,
        )

        self._init_rope()

    def _init_rope(self):
        self.rotary_emb = Qwen2RotaryEmbedding(
            self.head_dim,
            max_position_embeddings=self.max_position_embeddings,
            base=self.rope_theta,
        )

    def _shape(self, tensor: torch.Tensor, seq_len: int, bsz: int):
        return tensor.view(bsz, seq_len, self.num_heads, self.head_dim).transpose(1, 2).contiguous()

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
        bsz, q_len, _ = hidden_states.size()
        qkv = self.qkv_proj(hidden_states)[0]
        query_states, key_states, value_states = qkv.split([self.q_size, self.k_size, self.v_size], dim=-1)

        query_states = query_states.view(bsz, q_len, self.num_heads_per_tp, self.head_dim).transpose(1, 2)
        key_states = key_states.view(bsz, q_len, self.num_key_value_heads_per_tp, self.head_dim).transpose(1, 2)
        value_states = value_states.view(bsz, q_len, self.num_key_value_heads_per_tp, self.head_dim).transpose(1, 2)

        kv_seq_len = key_states.shape[-2]
        cos, sin = self.rotary_emb(value_states, seq_len=kv_seq_len)
        query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin, position_ids)

        key_states = repeat_kv(key_states, self.num_key_value_groups)
        value_states = repeat_kv(value_states, self.num_key_value_groups)

        attn_weights = torch.matmul(query_states, key_states.transpose(2, 3)) / math.sqrt(self.head_dim)

        if attn_weights.size() != (bsz, self.num_heads_per_tp, q_len, kv_seq_len):
            raise ValueError(f"Attention weights should be of size {(bsz, self.num_heads_per_tp, q_len, kv_seq_len)}, but is {attn_weights.size()}")

        if attention_mask is not None:
            if attention_mask.size() != (bsz, 1, q_len, kv_seq_len):
                raise ValueError(f"Attention mask should be of size {(bsz, 1, q_len, kv_seq_len)}, but is {attention_mask.size()}")
            attn_weights = attn_weights + attention_mask

        # upcast attention to fp32
        attn_weights = nn.functional.softmax(attn_weights, dim=-1, dtype=torch.float32).to(query_states.dtype)
        attn_output = torch.matmul(attn_weights, value_states)

        if attn_output.size() != (bsz, self.num_heads_per_tp, q_len, self.head_dim):
            raise ValueError(f"`attn_output` should be of size {(bsz, self.num_heads_per_tp, q_len, self.head_dim)}, but is {attn_output.size()}")

        attn_output = attn_output.transpose(1, 2).contiguous()
        attn_output = attn_output.reshape(bsz, q_len, self.hidden_size_per_tp)
        attn_output = self.o_proj(attn_output)[0]
        return attn_output


"""
Remove padding Attention
- Using Flash-attn 2
- Compatible with sequence parallel
"""


def apply_rotary_pos_emb_rmpad(q, k, cos, sin, position_ids, indices, sequence_length):
    batch_size = position_ids.shape[0]

    q = pad_input(q, indices, batch_size, sequence_length)  # (batch_size, seqlen, num_head, head_dim)
    k = pad_input(k, indices, batch_size, sequence_length)
    cos = cos[position_ids].unsqueeze(2)  # [bs, seq_len, 1, dim]
    sin = sin[position_ids].unsqueeze(2)  # [bs, seq_len, 1, dim]
    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)

    q_embed = index_first_axis(rearrange(q_embed, "b s ... -> (b s) ..."), indices)
    k_embed = index_first_axis(rearrange(k_embed, "b s ... -> (b s) ..."), indices)

    return q_embed, k_embed


# use flash-attn rotary embeddings with rmpad
# cos/sin shoudl be: (seq_length, rotary_dim / 2)
def apply_rotary_pos_emb_rmpad_flash(q, k, cos, sin, cu_seqlens, max_seqlen):
    q_embed = apply_rotary_emb(q, cos, sin, interleaved=False, inplace=False, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen)
    k_embed = apply_rotary_emb(k, cos, sin, interleaved=False, inplace=False, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen)
    return q_embed, k_embed


class ParallelQwen2AttentionRmPad(ParallelQwen2Attention):
    def forward(
        self,
        hidden_states: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: torch.Tensor = None,
        max_seqlen_in_batch: int = None,
    ):
        total_nnz, _, _ = hidden_states.size()  # This is the total_nnz padded after sequence parallel

        if self.megatron_config.sequence_parallel:
            total_nnz = total_nnz * mpu.get_tensor_model_parallel_world_size()

        qkv = self.qkv_proj(hidden_states)[0]
        query_states, key_states, value_states = qkv.split([self.q_size, self.k_size, self.v_size], dim=-1)  # (total_nnz, 1, hidden_size)

        if self.megatron_config.sequence_parallel:
            sequence_parallel_pad = total_nnz - cu_seqlens[-1]
            total_nnz = cu_seqlens[-1]  # total_nnz before sp padding
            query_states = query_states[:total_nnz]
            key_states = key_states[:total_nnz]
            value_states = value_states[:total_nnz]

        # Flash attention requires the input to have the shape
        # batch_size x seq_length x head_dime x hidden_dim
        # therefore we just need to keep the original shape
        query_states = query_states.view(total_nnz, self.num_heads_per_tp, self.head_dim)
        key_states = key_states.view(total_nnz, self.num_key_value_heads_per_tp, self.head_dim)
        value_states = value_states.view(total_nnz, self.num_key_value_heads_per_tp, self.head_dim)

        cos, sin = self.rotary_emb(value_states, seq_len=sequence_length)
        cos, sin = cos[:, : cos.shape[1] // 2], sin[:, : sin.shape[1] // 2]  # flash attn only needs half
        query_states, key_states = apply_rotary_pos_emb_rmpad_flash(query_states, key_states, cos, sin, cu_seqlens=cu_seqlens, max_seqlen=max_seqlen_in_batch)
        # query_states, key_states = apply_rotary_pos_emb_rmpad(query_states, key_states, cos, sin, position_ids, indices,

        # It is recommended to use dropout with FA according to the docs
        # when training.
        dropout_rate = 0.0  # if not self.training else self.attn_dropout

        # In PEFT, usually we cast the layer norms in float32 for training stability reasons
        # therefore the input hidden states gets silently casted in float32. Hence, we need
        # cast them back in float16 just to be sure everything works as expected.
        # This might slowdown training & inference so it is recommended to not cast the LayerNorms
        # in fp32. (Qwen2RMSNorm handles it correctly)
        input_dtype = query_states.dtype
        if input_dtype == torch.float32:
            query_states = query_states.to(torch.float16)
            key_states = key_states.to(torch.float16)
            value_states = value_states.to(torch.float16)

        attn_output_unpad = flash_attn_varlen_func(
            query_states,
            key_states,
            value_states,
            cu_seqlens_q=cu_seqlens,
            cu_seqlens_k=cu_seqlens,
            max_seqlen_q=max_seqlen_in_batch,
            max_seqlen_k=max_seqlen_in_batch,
            dropout_p=dropout_rate,
            softmax_scale=None,
            causal=True,
        )

        attn_output_unpad = attn_output_unpad.to(input_dtype)
        attn_output_unpad = attn_output_unpad.reshape(total_nnz, 1, self.hidden_size_per_tp).contiguous()

        # sequence parallel reduce_scatter is performed inside RowColumnParallel if enabled
        # Here we need to repad
        if self.megatron_config.sequence_parallel:
            attn_output_unpad = F.pad(attn_output_unpad, pad=(0, 0, 0, 0, 0, sequence_parallel_pad))

        attn_output_unpad = self.o_proj(attn_output_unpad)[0]
        return attn_output_unpad


==> sharp/models/qwen2/megatron/layers/parallel_decoder.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Optional, Tuple

import torch
from megatron.core import ModelParallelConfig
from torch import nn
from transformers import Qwen2Config

from verl.utils.megatron_utils import TransformerConfig, convert_config

from .parallel_attention import ParallelQwen2Attention, ParallelQwen2AttentionRmPad
from .parallel_mlp import ParallelQwen2MLP
from .parallel_rmsnorm import ParallelQwen2RMSNorm


class ParallelQwen2DecoderLayer(nn.Module):
    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig, layer_idx: int):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.layer_idx = layer_idx
        self.hidden_size = config.hidden_size
        self.self_attn = ParallelQwen2Attention(config=config, megatron_config=megatron_config)

        self.mlp = ParallelQwen2MLP(config, megatron_config=megatron_config)
        self.input_layernorm = ParallelQwen2RMSNorm(config, megatron_config)
        self.post_attention_layernorm = ParallelQwen2RMSNorm(config, megatron_config)

    def forward(
        self,
        hidden_states: torch.Tensor,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Tuple[torch.FloatTensor, Optional[Tuple[torch.FloatTensor, torch.FloatTensor]]]:
        """
        Args:
            hidden_states (`torch.FloatTensor`): input to the layer of shape `(batch, seq_len, embed_dim)`
            attention_mask (`torch.FloatTensor`, *optional*): attention mask of size
                `(batch, 1, tgt_len, src_len)` where padding elements are indicated by very large negative values.
            output_attentions (`bool`, *optional*):
                Whether or not to return the attentions tensors of all attention layers. See `attentions` under
                returned tensors for more detail.
            use_cache (`bool`, *optional*):
                If set to `True`, `past_key_values` key value states are returned and can be used to speed up decoding
                (see `past_key_values`).
            past_key_value (`Tuple(torch.FloatTensor)`, *optional*): cached past key and value projection states
        """

        residual = hidden_states

        hidden_states = self.input_layernorm(hidden_states)

        # Note: sequence parallel is hidden inside ColumnParallelLinear
        # reduce scatter is hidden inside RowParallelLinear

        # Self Attention
        hidden_states = self.self_attn(
            hidden_states=hidden_states,
            attention_mask=attention_mask,
            position_ids=position_ids,
        )

        # TODO: add sequence parallel operator reduce_scatter here

        hidden_states = residual + hidden_states

        # Fully Connected
        residual = hidden_states
        hidden_states = self.post_attention_layernorm(hidden_states)

        # TODO: add sequence parallel operator all_gather here

        hidden_states = self.mlp(hidden_states)

        # TODO: add sequence parallel operator reduce_scatter here

        hidden_states = residual + hidden_states

        outputs = hidden_states

        return outputs


class ParallelQwen2DecoderLayerRmPad(nn.Module):
    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig, layer_idx: int):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.hidden_size = config.hidden_size
        self.layer_idx = layer_idx
        self.self_attn = ParallelQwen2AttentionRmPad(config=config, megatron_config=megatron_config)

        self.mlp = ParallelQwen2MLP(config, megatron_config=megatron_config)
        self.input_layernorm = ParallelQwen2RMSNorm(config, megatron_config)
        self.post_attention_layernorm = ParallelQwen2RMSNorm(config, megatron_config)

    def forward(
        self,
        hidden_states: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Tuple[torch.FloatTensor, Optional[Tuple[torch.FloatTensor, torch.FloatTensor]]]:
        residual = hidden_states  # (total_nnz // sp, 1, hidden_size)

        hidden_states = self.input_layernorm(hidden_states)

        # Self Attention
        # (total_nnz // sp, 1, hidden_size) -> all-gather (total_nnz, 1, hidden_size)
        # -> col + row -> reduce-scatter -> (total_nnz // sp, 1, hidden_size)
        hidden_states = self.self_attn(
            hidden_states=hidden_states,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        hidden_states = residual + hidden_states

        # Fully Connected
        # shape changes same as attn
        residual = hidden_states
        hidden_states = self.post_attention_layernorm(hidden_states)
        hidden_states = self.mlp(hidden_states)
        hidden_states = residual + hidden_states

        outputs = hidden_states

        return outputs


==> sharp/models/qwen2/megatron/layers/parallel_linear.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/model_executor/layers/linear.py


from megatron.core import tensor_parallel


class QKVParallelLinear(tensor_parallel.ColumnParallelLinear):
    def __init__(
        self,
        input_size,
        num_heads,
        num_key_value_heads,
        head_dim,
        *,
        bias=True,
        gather_output=True,
        skip_bias_add=False,
        **kwargs,
    ):
        # Keep input parameters, and already restrict the head numbers
        self.input_size = input_size
        self.q_output_size = num_heads * head_dim
        self.kv_output_size = num_key_value_heads * head_dim
        self.head_dim = head_dim
        self.gather_output = gather_output
        self.skip_bias_add = skip_bias_add

        input_size = self.input_size
        output_size = (num_heads + 2 * num_key_value_heads) * self.head_dim

        super().__init__(
            input_size=input_size,
            output_size=output_size,
            bias=bias,
            gather_output=gather_output,
            skip_bias_add=skip_bias_add,
            **kwargs,
        )


class MergedColumnParallelLinear(tensor_parallel.ColumnParallelLinear):
    def __init__(
        self,
        input_size,
        gate_ouput_size,
        up_output_size,
        *,
        bias=True,
        gather_output=True,
        skip_bias_add=False,
        **kwargs,
    ):
        # Keep input parameters, and already restrict the head numbers
        self.input_size = input_size
        self.output_size = gate_ouput_size + up_output_size
        self.gather_output = gather_output
        self.skip_bias_add = skip_bias_add

        super().__init__(
            input_size=self.input_size,
            output_size=self.output_size,
            bias=bias,
            gather_output=gather_output,
            skip_bias_add=skip_bias_add,
            **kwargs,
        )


==> sharp/models/qwen2/megatron/layers/parallel_mlp.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from megatron.core import ModelParallelConfig, tensor_parallel
from megatron.core import parallel_state as mpu
from torch import nn
from transformers.activations import ACT2FN

from verl.models.qwen2.megatron.layers.parallel_linear import MergedColumnParallelLinear
from verl.utils.megatron import tensor_parallel as tp_utils


class ParallelQwen2MLP(nn.Module):
    def __init__(self, config, megatron_config: ModelParallelConfig = None) -> None:
        super().__init__()
        self.config = config
        self.hidden_size = config.hidden_size
        self.intermediate_size = config.intermediate_size
        # The weight is only [hidden_size, intermediate_size // model_parallel_world_size]

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        row_kwargs = tp_utils.get_default_kwargs_for_row_parallel_linear()

        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            assert row_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(row_kwargs, megatron_config)
            tp_utils.update_kwargs_with_config(column_kwargs, megatron_config)

        tp_size = mpu.get_tensor_model_parallel_world_size()

        self.gate_up_proj = MergedColumnParallelLinear(
            input_size=self.hidden_size,
            gate_ouput_size=self.intermediate_size,
            up_output_size=self.intermediate_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )
        self.gate_size = self.intermediate_size // tp_size

        self.down_proj = tensor_parallel.RowParallelLinear(
            input_size=self.intermediate_size,
            output_size=self.hidden_size,
            bias=False,
            input_is_parallel=True,
            skip_bias_add=False,
            **row_kwargs,
        )

        self.act_fn = ACT2FN[config.hidden_act]

    def forward(self, x):
        gate_up = self.gate_up_proj(x)[0]
        gate, up = gate_up.split(self.gate_size, dim=-1)
        return self.down_proj(self.act_fn(gate) * up)[0]


==> sharp/models/qwen2/megatron/layers/parallel_rmsnorm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import numbers

import torch
from apex.normalization.fused_layer_norm import fused_rms_norm_affine
from megatron.core import ModelParallelConfig
from torch import nn
from transformers import Qwen2Config

from verl.utils.megatron import sequence_parallel as sp_utils


class ParallelQwen2RMSNorm(nn.Module):
    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        """
        Qwen2RMSNorm is equivalent to T5LayerNorm
        """
        super().__init__()
        if isinstance(config.hidden_size, numbers.Integral):
            normalized_shape = (config.hidden_size,)
        self.normalized_shape = torch.Size(normalized_shape)
        self.weight = nn.Parameter(torch.ones(self.normalized_shape))
        self.variance_epsilon = config.rms_norm_eps

        if megatron_config.sequence_parallel:
            sp_utils.mark_parameter_as_sequence_parallel(self.weight)

    def forward(self, hidden_states):
        return fused_rms_norm_affine(
            input=hidden_states,
            weight=self.weight,
            normalized_shape=self.normalized_shape,
            eps=self.variance_epsilon,
            memory_efficient=True,
        )


==> sharp/models/qwen2/megatron/modeling_qwen2_megatron.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
#
# This code is based on EleutherAI's GPT-NeoX library and the GPT-NeoX
# and OPT implementations in this library. It has been modified from its
# original forms to accommodate minor architectural differences compared
# to GPT-NeoX and OPT used by the Meta AI team that trained the model.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""PyTorch Qwen2 model."""

from typing import Optional, Tuple, Union

import torch
import torch.utils.checkpoint
from megatron.core import ModelParallelConfig, mpu, parallel_state, tensor_parallel
from torch import nn
from transformers.modeling_outputs import BaseModelOutputWithPast
from transformers.models.qwen2.configuration_qwen2 import Qwen2Config
from transformers.models.qwen2.modeling_qwen2 import CausalLMOutputWithPast

from verl.utils.megatron import sequence_parallel as sp_utils
from verl.utils.megatron import tensor_parallel as tp_utils
from verl.utils.megatron_utils import TransformerConfig, convert_config

from .layers import ParallelQwen2DecoderLayer, ParallelQwen2DecoderLayerRmPad, ParallelQwen2RMSNorm

"""
TODO: 
1. Add weight initialization. Here we need to be careful on TP weight init.
2. Add sequence parallel
3. Load checkpoint from Qwen2 pretrained checkpoint
"""


# Copied from transformers.models.bart.modeling_bart._make_causal_mask
def _make_causal_mask(input_ids_shape: torch.Size, dtype: torch.dtype, device: torch.device):
    """
    Make causal mask used for bi-directional self-attention.
    """
    bsz, tgt_len = input_ids_shape
    mask = torch.full((tgt_len, tgt_len), torch.finfo(dtype).min, device=device)
    mask_cond = torch.arange(mask.size(-1), device=device)
    mask.masked_fill_(mask_cond < (mask_cond + 1).view(mask.size(-1), 1), 0)
    mask = mask.to(dtype)
    return mask[None, None, :, :].expand(bsz, 1, tgt_len, tgt_len)


# Copied from transformers.models.bart.modeling_bart._expand_mask
def _expand_mask(mask: torch.Tensor, dtype: torch.dtype, tgt_len: Optional[int] = None):
    """
    Expands attention_mask from `[bsz, seq_len]` to `[bsz, 1, tgt_seq_len, src_seq_len]`.
    """
    bsz, src_len = mask.size()
    tgt_len = tgt_len if tgt_len is not None else src_len

    expanded_mask = mask[:, None, None, :].expand(bsz, 1, tgt_len, src_len).to(dtype)

    inverted_mask = 1.0 - expanded_mask

    return inverted_mask.masked_fill(inverted_mask.to(torch.bool), torch.finfo(dtype).min)


class ParallelQwen2Model(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`Qwen2DecoderLayer`]

    Args:
        config: Qwen2Config
    """

    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, megatron_config)
        self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)

        self.layers = nn.ModuleList([ParallelQwen2DecoderLayer(config, megatron_config) for _ in range(config.num_hidden_layers)])
        self.norm = ParallelQwen2RMSNorm(config, megatron_config)

    # Copied from transformers.models.bart.modeling_bart.BartDecoder._prepare_decoder_attention_mask
    def _prepare_decoder_attention_mask(self, attention_mask, input_shape, inputs_embeds):
        # create causal mask
        # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
        combined_attention_mask = None
        if input_shape[-1] > 1:
            combined_attention_mask = _make_causal_mask(
                input_shape,
                inputs_embeds.dtype,
                device=inputs_embeds.device,
            )

        if attention_mask is not None:
            # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
            expanded_attn_mask = _expand_mask(attention_mask, inputs_embeds.dtype, tgt_len=input_shape[-1]).to(inputs_embeds.device)
            combined_attention_mask = expanded_attn_mask if combined_attention_mask is None else expanded_attn_mask + combined_attention_mask

        return combined_attention_mask

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (batch_size, seq_length)
            attention_mask: attention_mask. shape (batch_size, seq_length)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        batch_size, seq_length = input_ids.shape
        inputs_embeds = self.embed_tokens(input_ids)
        # embed positions

        attention_mask = self._prepare_decoder_attention_mask(attention_mask, (batch_size, seq_length), inputs_embeds)

        hidden_states = inputs_embeds

        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                attention_mask=attention_mask,
                position_ids=position_ids,
            )

            hidden_states = layer_outputs

        hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelQwen2ForCausalLM(nn.Module):
    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.model = ParallelQwen2Model(config, megatron_config=megatron_config)
        self.vocab_size = config.vocab_size

        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)

        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""

        # decoder outputs consists of (dec_features, layer_state, dec_hidden, dec_attn)
        outputs = self.model(
            input_ids=input_ids,
            attention_mask=attention_mask,
            position_ids=position_ids,
        )

        hidden_states = outputs
        logits = self.lm_head(hidden_states)[0]

        logits = tensor_parallel.gather_from_tensor_model_parallel_region(logits)

        logits = logits.float()
        return CausalLMOutputWithPast(
            loss=None,
            logits=logits,
            past_key_values=None,
            hidden_states=None,
            attentions=None,
        )


from flash_attn.bert_padding import index_first_axis, pad_input, unpad_input  # noqa


class ParallelQwen2ModelRmPad(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`Qwen2DecoderLayer`]

    Args:
        config: Qwen2Config
    """

    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        self.megatron_config = megatron_config
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, self.megatron_config)
        self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)

        self.layers = nn.ModuleList([ParallelQwen2DecoderLayerRmPad(config, megatron_config) for _ in range(config.num_hidden_layers)])
        self.norm = ParallelQwen2RMSNorm(config, megatron_config)

    def forward(
        self,
        input_ids: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (1, totol_nnz)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        inputs_embeds = self.embed_tokens(input_ids)  # (1, total_nnz) -> (1, total_nnz, hidden_size)

        # (1, total_nnz, hidden_size) -> (total_nnz, 1, hidden_size) -> (total_nnz // sp, 1, hidden_size)
        inputs_embeds = inputs_embeds.transpose(0, 1)
        if self.megatron_config.sequence_parallel:
            inputs_embeds = tensor_parallel.scatter_to_sequence_parallel_region(inputs_embeds)

        hidden_states = inputs_embeds
        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                position_ids=position_ids,
                sequence_length=sequence_length,
                indices=indices,
                cu_seqlens=cu_seqlens,
                max_seqlen_in_batch=max_seqlen_in_batch,
            )

            hidden_states = layer_outputs

        hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelQwen2ForCausalLMRmPad(nn.Module):
    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.megatron_config = megatron_config
        self.model = ParallelQwen2ModelRmPad(config, megatron_config=megatron_config)
        self.vocab_size = config.vocab_size
        self._init_head(config)

    def _init_head(self, config: Qwen2Config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            **column_kwargs,
        )

    def _forward_head(self, hidden_states):
        # all_gather from sequence parallel region is performed inside lm_head
        logits = self.lm_head(hidden_states)[0]
        logits = logits.float()  # (total_nnz_padded, 1, vocab_size // tp)
        logits = tensor_parallel.gather_from_tensor_model_parallel_region(logits)  # (total_nnz_padded, 1, vocab_size)
        return logits

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""
        batch_size, sequence_length = input_ids.shape

        # remove padding here
        input_ids, indices, cu_seqlens, max_seqlen_in_batch, *_ = unpad_input(input_ids.unsqueeze(dim=-1), attention_mask)  # (total_nnz, 1)

        # pad input_ids to multiple of tp for all tp ranks
        # TODO: for better performance, the sp padding should be removed at each layer. Not sure the performance gap
        if self.megatron_config.sequence_parallel:
            input_ids = sp_utils.pad_to_sequence_parallel(input_ids)

        input_ids = input_ids.transpose(0, 1)  # (1, total_nnz+pad)

        outputs = self.model(
            input_ids=input_ids,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        hidden_states = outputs

        logits = self._forward_head(hidden_states)

        # remove padding from sequence parallel
        if self.megatron_config.sequence_parallel:
            totol_nnz = cu_seqlens[-1]
            logits = logits[:totol_nnz]  # (total_nnz_padded)

        logits = torch.squeeze(logits, dim=1)  # remove the artificial batch dimension
        # add removed padding back
        logits = pad_input(logits, indices, batch_size, seqlen=sequence_length)  # (batch_size, sequence_length, vocab_size)

        return CausalLMOutputWithPast(
            loss=None,
            logits=logits,
            past_key_values=None,
            hidden_states=None,
            attentions=None,
        )


class ParallelQwen2ForValueRmPad(ParallelQwen2ForCausalLMRmPad):
    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = nn.Linear(in_features=config.hidden_size, out_features=1, bias=False)
        # lm_head is effectively the same as sequence parallel
        sp_utils.mark_parameter_as_sequence_parallel(self.lm_head.weight)

    def _forward_head(self, hidden_states):
        logits = self.lm_head(hidden_states)  # (total_nnz_padded // tp, 1, 1)
        logits = logits.float()
        if self.megatron_config.sequence_parallel:
            logits = tensor_parallel.gather_from_sequence_parallel_region(logits, tensor_parallel_output_grad=False)
        return logits

    def forward(
        self,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        output = super().forward(input_ids, attention_mask, position_ids)
        output.logits = torch.squeeze(output.logits, dim=-1)
        return output


"""
Support pipeline parallelism
"""


class ParallelQwen2ModelRmPadPP(nn.Module):
    """
    Transformer decoder consisting of *config.num_hidden_layers* layers. Each layer is a [`Qwen2DecoderLayer`]
    This model definition supports pipeline parallelism. To support pp and vpp,
    - This model only contains layer in this pp stage and vpp chunk
    - When calling get_model in Megatron, this rank will instantiate all the vpp chunks in this pp.
    Args:
        config: Qwen2Config
    """

    def __init__(self, config: Qwen2Config, megatron_config: ModelParallelConfig, pre_process, post_process):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.padding_idx = config.pad_token_id
        self.vocab_size = config.vocab_size
        self.pre_process = pre_process
        self.post_process = post_process
        self.megatron_config = megatron_config
        embedding_kwargs = tp_utils.get_default_kwargs_for_parallel_embedding()
        if megatron_config is not None:
            assert embedding_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(embedding_kwargs, self.megatron_config)
        if pre_process:
            self.embed_tokens = tensor_parallel.VocabParallelEmbedding(num_embeddings=config.vocab_size, embedding_dim=config.hidden_size, **embedding_kwargs)
        else:
            self.embed_tokens = None

        pp_rank = mpu.get_pipeline_model_parallel_rank()
        pp_size = megatron_config.pipeline_model_parallel_size
        self.num_layer_per_pp = config.num_hidden_layers // pp_size
        vpp_size = megatron_config.virtual_pipeline_model_parallel_size
        vpp_rank = mpu.get_virtual_pipeline_model_parallel_rank()

        if vpp_size is not None:
            self.num_layer_vpp_chunk = self.num_layer_per_pp // vpp_size
            self.num_layer_this_model = self.num_layer_vpp_chunk
            offset = vpp_rank * (config.num_hidden_layers // vpp_size) + (pp_rank * self.num_layer_vpp_chunk)
        else:
            self.num_layer_this_model = self.num_layer_per_pp
            offset = pp_rank * self.num_layer_per_pp

        self.layers = nn.ModuleList()
        for i in range(self.num_layer_this_model):
            layer = ParallelQwen2DecoderLayerRmPad(config, megatron_config, layer_idx=i + offset)
            self.layers.add_module(f"{i}", layer)

        if post_process:
            self.norm = ParallelQwen2RMSNorm(config, megatron_config)
        else:
            self.norm = None

    def set_input_tensor(self, input_tensor):
        """Set input tensor to be used instead of forward()'s input.

        When doing pipeline parallelism the input from the previous
        stage comes from communication, not from the input, so the
        model's forward_step_func won't have it. This function is thus
        used by internal code to bypass the input provided by the
        forward_step_func"""
        self.input_tensor = input_tensor

    def forward(
        self,
        input_ids: torch.Tensor,
        position_ids: Optional[torch.LongTensor] = None,
        sequence_length: int = None,
        indices: torch.Tensor = None,
        cu_seqlens: int = None,
        max_seqlen_in_batch: int = None,
    ) -> Union[Tuple, BaseModelOutputWithPast]:
        """

        Args:
            input_ids: input ids. shape (1, totol_nnz)
            position_ids: position ids. shape (batch_size, seq_length)

        Returns:

        """
        if self.pre_process:
            inputs_embeds = self.embed_tokens(input_ids)  # (1, total_nnz) -> (1, total_nnz, hidden_size)

            # vocab parallel embedding will not do sequence parallel reduce-scatter in open source megatron
            # so need to deal with it by handle here:
            # (1, total_nnz, hidden_size) -> (total_nnz, 1, hidden_size) -> (total_nnz // sp, 1, hidden_size)
            inputs_embeds = inputs_embeds.transpose(0, 1)
            if self.megatron_config.sequence_parallel:
                inputs_embeds = tensor_parallel.scatter_to_sequence_parallel_region(inputs_embeds)

            hidden_states = inputs_embeds
        else:
            # self.hidden_states should be passed by Megatron
            hidden_states = self.input_tensor

        for idx, decoder_layer in enumerate(self.layers):
            layer_outputs = decoder_layer(
                hidden_states,
                position_ids=position_ids,
                sequence_length=sequence_length,
                indices=indices,
                cu_seqlens=cu_seqlens,
                max_seqlen_in_batch=max_seqlen_in_batch,
            )

            hidden_states = layer_outputs

        if self.post_process:
            hidden_states = self.norm(hidden_states)

        return hidden_states


class ParallelQwen2ForCausalLMRmPadPP(nn.Module):
    def __init__(
        self,
        config: Qwen2Config,
        megatron_config: ModelParallelConfig,
        pre_process,
        post_process,
        share_embeddings_and_output_weights,
    ):
        super().__init__()
        self.config: TransformerConfig = convert_config(config, megatron_config)
        self.megatron_config = megatron_config
        self.model = ParallelQwen2ModelRmPadPP(config, megatron_config=megatron_config, pre_process=pre_process, post_process=post_process)
        self.share_embeddings_and_output_weights = share_embeddings_and_output_weights
        self.vocab_size = config.vocab_size
        self.pre_process = pre_process
        self.post_process = post_process
        if post_process:
            self._init_head(config)
        if pre_process or post_process:
            self.setup_embeddings_and_output_layer()

    def set_input_tensor(self, input_tensor):
        """Set input tensor to be used instead of forward()'s input.

        When doing pipeline parallelism the input from the previous
        stage comes from communication, not from the input, so the
        model's forward_step_func won't have it. This function is thus
        used by internal code to bypass the input provided by the
        forward_step_func"""
        assert len(input_tensor) == 1
        self.model.set_input_tensor(input_tensor[0])

    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = tensor_parallel.ColumnParallelLinear(
            input_size=config.hidden_size,
            output_size=config.vocab_size,
            bias=False,
            gather_output=False,
            skip_bias_add=False,
            skip_weight_param_allocation=self.pre_process and self.share_embeddings_and_output_weights,
            **column_kwargs,
        )

    def setup_embeddings_and_output_layer(self) -> None:
        """Sets up embedding layer in first stage and output layer in last stage.

        This function initalizes word embeddings in the final stage when we are
        using pipeline parallelism and sharing word embeddings, and sets up param
        attributes on the embedding and output layers.
        """
        # Set `is_embedding_or_output_parameter` attribute.
        if self.pre_process:
            self.model.embed_tokens.weight.is_embedding_or_output_parameter = True
        if self.post_process and self.lm_head.weight is not None:
            self.lm_head.weight.is_embedding_or_output_parameter = True

        if not self.share_embeddings_and_output_weights:
            return

        if parallel_state.get_pipeline_model_parallel_world_size() == 1:
            # Zero out wgrad if sharing embeddings between two layers on same
            # pipeline stage to make sure grad accumulation into main_grad is
            # correct and does not include garbage values (e.g., from torch.empty).
            self.shared_embedding_or_output_weight().zero_out_wgrad = True
            return

        if parallel_state.is_pipeline_first_stage() and self.pre_process and not self.post_process:
            self.shared_embedding_or_output_weight().shared_embedding = True

        if self.post_process and not self.pre_process:
            assert not parallel_state.is_pipeline_first_stage()
            # set word_embeddings weights to 0 here, then copy first
            # stage's weights using all_reduce below.
            self.lm_head.weight.data.fill_(0)
            self.lm_head.weight.shared = True
            self.lm_head.weight.shared_embedding = True

        if torch.distributed.is_initialized() and parallel_state.is_rank_in_embedding_group():
            weight = self.shared_embedding_or_output_weight()
            weight.data = weight.data.cuda()
            torch.distributed.all_reduce(weight.data, group=parallel_state.get_embedding_group())

    def shared_embedding_or_output_weight(self) -> torch.Tensor:
        if self.pre_process:
            return self.model.embed_tokens.weight
        elif self.post_process:
            return self.lm_head.weight
        return None

    def _forward_head(self, hidden_states):
        # all_gather from sequence parallel region is performed inside lm_head
        # print(f'logits shape before forward_head: {hidden_states.shape}, vocab_size = {self.config.vocab_size}') # [4, 32, 4096]
        output_weight = None
        if self.share_embeddings_and_output_weights:
            output_weight = self.shared_embedding_or_output_weight()
        logits = self.lm_head(hidden_states, weight=output_weight)[0]
        # print(f'logits shape after forward_head: {logits.shape}') # [8, 32, 8]
        logits = logits.float()  # (total_nnz_padded, 1, vocab_size // tp)
        return logits

    def forward(
        self,
        # original input
        *,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        r"""
        Args:
            labels (`torch.LongTensor` of shape `(batch_size, sequence_length)`, *optional*):
                Labels for computing the masked language modeling loss. Indices should either be in `[0, ...,
                config.vocab_size]` or -100 (see `input_ids` docstring). Tokens with indices set to `-100` are ignored
                (masked), the loss is only computed for the tokens with labels in `[0, ..., config.vocab_size]`.

        Returns:
        ```"""

        # Note that input_ids, attention_mask and position_ids should be passed to every pp layer.
        # In the first pp, input_ids will be used, in other pp layers hidden_states will be used inside self.model
        batch_size, sequence_length = input_ids.shape
        # remove padding here
        input_ids_rmpad, indices, cu_seqlens, max_seqlen_in_batch, *_ = unpad_input(input_ids.unsqueeze(dim=-1), attention_mask)  # (total_nnz, 1)

        # pad input_ids to multiple of tp for all tp ranks
        # TODO: for better performance, the sp padding should be removed at each layer. Not sure the performance gap
        if self.megatron_config.sequence_parallel:
            input_ids_rmpad = sp_utils.pad_to_sequence_parallel(input_ids_rmpad)

        input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz+pad)

        outputs = self.model(
            input_ids=input_ids_rmpad,
            position_ids=position_ids,
            sequence_length=sequence_length,
            indices=indices,
            cu_seqlens=cu_seqlens,
            max_seqlen_in_batch=max_seqlen_in_batch,
        )

        if self.post_process:
            hidden_states = outputs
            logits = self._forward_head(hidden_states)
            logits = torch.squeeze(logits, dim=1)  # remove the artificial batch dimension # torch.Size([8, 32, 16])

            # remove padding from sequence parallel
            if self.megatron_config.sequence_parallel:
                totol_nnz = cu_seqlens[-1]
                logits = logits[:totol_nnz]  # (total_nnz_padded)
            # add removed padding back. If input is already rmpad, we let the caller pad_input
            logits = pad_input(logits, indices, batch_size, seqlen=sequence_length)  # (batch_size, sequence_length, vocab_size)

            return CausalLMOutputWithPast(
                loss=None,
                logits=logits,
                past_key_values=None,
                hidden_states=None,
                attentions=None,
            )
        else:
            return outputs


class ParallelQwen2ForValueRmPadPP(ParallelQwen2ForCausalLMRmPadPP):
    def _init_head(self, config):
        column_kwargs = tp_utils.get_default_kwargs_for_column_parallel_linear()
        if self.megatron_config is not None:
            assert column_kwargs.get("config", False), "must have ModelParallelConfig"
            tp_utils.update_kwargs_with_config(column_kwargs, self.megatron_config)
        self.lm_head = nn.Linear(in_features=config.hidden_size, out_features=1, bias=False)
        # lm_head is effectively the same as sequence parallel
        sp_utils.mark_parameter_as_sequence_parallel(self.lm_head.weight)

    def _forward_head(self, hidden_states):
        logits = self.lm_head(hidden_states)  # (total_nnz_padded // tp, 1, 1)
        logits = logits.float()
        if self.megatron_config.sequence_parallel:
            logits = tensor_parallel.gather_from_sequence_parallel_region(logits, tensor_parallel_output_grad=False)
        return logits

    def forward(
        self,
        *,
        input_ids: torch.LongTensor = None,
        attention_mask: Optional[torch.Tensor] = None,
        position_ids: Optional[torch.LongTensor] = None,
    ) -> Union[Tuple, CausalLMOutputWithPast]:
        output = super().forward(input_ids=input_ids, attention_mask=attention_mask, position_ids=position_ids)
        if self.post_process:
            output.logits = torch.squeeze(output.logits, dim=-1)
            return output
        else:
            return output


==> sharp/models/registry.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import importlib
from typing import List, Optional, Type

import torch.nn as nn

# Supported models in Megatron-LM
# Architecture -> (module, class).
_MODELS = {
    "LlamaForCausalLM": (
        "llama",
        ("ParallelLlamaForCausalLMRmPadPP", "ParallelLlamaForValueRmPadPP", "ParallelLlamaForCausalLMRmPad"),
    ),
    "Qwen2ForCausalLM": (
        "qwen2",
        ("ParallelQwen2ForCausalLMRmPadPP", "ParallelQwen2ForValueRmPadPP", "ParallelQwen2ForCausalLMRmPad"),
    ),
    "MistralForCausalLM": (
        "mistral",
        ("ParallelMistralForCausalLMRmPadPP", "ParallelMistralForValueRmPadPP", "ParallelMistralForCausalLMRmPad"),
    ),
}


# return model class
class ModelRegistry:
    @staticmethod
    def load_model_cls(model_arch: str, value=False) -> Optional[Type[nn.Module]]:
        if model_arch not in _MODELS:
            return None

        megatron = "megatron"

        module_name, model_cls_name = _MODELS[model_arch]
        if not value:  # actor/ref
            model_cls_name = model_cls_name[0]
        elif value:  # critic/rm
            model_cls_name = model_cls_name[1]

        module = importlib.import_module(f"verl.models.{module_name}.{megatron}.modeling_{module_name}_megatron")
        return getattr(module, model_cls_name, None)

    @staticmethod
    def get_supported_archs() -> List[str]:
        return list(_MODELS.keys())


==> sharp/models/transformers/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/models/transformers/kimi_vl.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Optional, Tuple

import torch
import torch.nn.functional as F
from transformers.cache_utils import Cache
from transformers.modeling_flash_attention_utils import _flash_attention_forward

from verl.utils.ulysses import gather_heads_scatter_seq, gather_seq_scatter_heads, get_ulysses_sequence_parallel_world_size, validate_ulysses_config


# Copied from transformers.models.llama.modeling_llama.rotate_half
def rotate_half(x):
    """Rotates half the hidden dims of the input."""
    x1 = x[..., : x.shape[-1] // 2]
    x2 = x[..., x.shape[-1] // 2 :]
    return torch.cat((-x2, x1), dim=-1)


# Copied from transformers.models.llama.modeling_llama.apply_rotary_pos_emb
def apply_rotary_pos_emb(q, k, cos, sin, position_ids, unsqueeze_dim=1):
    """Applies Rotary Position Embedding to the query and key tensors.

    Args:
        q (`torch.Tensor`): The query tensor.
        k (`torch.Tensor`): The key tensor.
        cos (`torch.Tensor`): The cosine part of the rotary embedding.
        sin (`torch.Tensor`): The sine part of the rotary embedding.
        position_ids (`torch.Tensor`):
            The position indices of the tokens corresponding to the query and key tensors. For example, this can be
            used to pass offsetted position ids when working with a KV-cache.
        unsqueeze_dim (`int`, *optional*, defaults to 1):
            The 'unsqueeze_dim' argument specifies the dimension along which to unsqueeze cos[position_ids] and
            sin[position_ids] so that they can be properly broadcasted to the dimensions of q and k. For example, note
            that cos[position_ids] and sin[position_ids] have the shape [batch_size, seq_len, head_dim]. Then, if q and
            k have the shape [batch_size, heads, seq_len, head_dim], then setting unsqueeze_dim=1 makes
            cos[position_ids] and sin[position_ids] broadcastable to the shapes of q and k. Similarly, if q and k have
            the shape [batch_size, seq_len, heads, head_dim], then set unsqueeze_dim=2.
    Returns:
        `tuple(torch.Tensor)` comprising of the query and key tensors rotated using the Rotary Position Embedding.
    """
    cos = cos[position_ids].unsqueeze(unsqueeze_dim)
    sin = sin[position_ids].unsqueeze(unsqueeze_dim)

    b, h, s, d = q.shape
    q = q.view(b, h, s, d // 2, 2).transpose(4, 3).reshape(b, h, s, d)

    b, h, s, d = k.shape
    k = k.view(b, h, s, d // 2, 2).transpose(4, 3).reshape(b, h, s, d)

    q_embed = (q * cos) + (rotate_half(q) * sin)
    k_embed = (k * cos) + (rotate_half(k) * sin)
    return q_embed, k_embed


# Copied from transformers.models.llama.modeling_llama.repeat_kv
def repeat_kv(hidden_states: torch.Tensor, n_rep: int) -> torch.Tensor:
    """
    This is the equivalent of torch.repeat_interleave(x, dim=1, repeats=n_rep). The hidden states go from (batch,
    num_key_value_heads, seqlen, head_dim) to (batch, num_attention_heads, seqlen, head_dim)
    """
    batch, num_key_value_heads, slen, head_dim = hidden_states.shape
    if n_rep == 1:
        return hidden_states
    hidden_states = hidden_states[:, :, None, :, :].expand(batch, num_key_value_heads, n_rep, slen, head_dim)
    return hidden_states.reshape(batch, num_key_value_heads * n_rep, slen, head_dim)


def _ulysses_flash_attn_forward(
    self,
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.LongTensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional[Cache] = None,
    output_attentions: bool = False,
    use_cache: bool = False,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    bsz, q_len, _ = hidden_states.size()

    if self.q_lora_rank is None:
        q = self.q_proj(hidden_states)
    else:
        q = self.q_b_proj(self.q_a_layernorm(self.q_a_proj(hidden_states)))
    q = q.view(bsz, q_len, self.num_heads, self.q_head_dim).transpose(1, 2)

    # Flash attention requires the input to have the shape
    # batch_size x seq_length x head_dim x hidden_dim
    # therefore we just need to keep the original shape
    compressed_kv = self.kv_a_proj_with_mqa(hidden_states)
    compressed_kv, k_pe = torch.split(compressed_kv, [self.kv_lora_rank, self.qk_rope_head_dim], dim=-1)
    k_pe = k_pe.view(bsz, q_len, 1, self.qk_rope_head_dim).transpose(1, 2)
    kv = self.kv_b_proj(self.kv_a_layernorm(compressed_kv)).view(bsz, q_len, self.num_heads, self.qk_nope_head_dim + self.v_head_dim).transpose(1, 2)

    k_nope, value_states = torch.split(kv, [self.qk_nope_head_dim, self.v_head_dim], dim=-1)

    # patch
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()
    if ulysses_sp_size > 1:
        validate_ulysses_config(self.num_heads, ulysses_sp_size)

        num_key_value_groups = self.config.num_attention_heads // self.config.num_key_value_heads
        k_pe = repeat_kv(k_pe, ulysses_sp_size)                     # to keep heads=1 after a2a
        k_nope = repeat_kv(k_nope, num_key_value_groups)
        value_states = repeat_kv(value_states, num_key_value_groups)
        q = gather_seq_scatter_heads(q, seq_dim=2, head_dim=1)
        k_pe = gather_seq_scatter_heads(k_pe, seq_dim=2, head_dim=1)
        k_nope = gather_seq_scatter_heads(k_nope, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)
        # (batch_size, num_head / sp_size, seq_length, head_size)
        full_q_len = q.size(2)  # full_q_len = seq_length

    else:
        full_q_len = q_len

    q_nope, q_pe = torch.split(q, [self.qk_nope_head_dim, self.qk_rope_head_dim], dim=-1)
    cos, sin = self.rotary_emb(value_states, seq_len=full_q_len)
    q_pe, k_pe = apply_rotary_pos_emb(q_pe, k_pe, cos, sin, position_ids)

    query_states = k_pe.new_empty(bsz, self.num_heads // ulysses_sp_size, full_q_len, self.q_head_dim)
    query_states[:, :, :, : self.qk_nope_head_dim] = q_nope
    query_states[:, :, :, self.qk_nope_head_dim :] = q_pe

    key_states = k_pe.new_empty(bsz, self.num_heads // ulysses_sp_size, full_q_len, self.q_head_dim)
    key_states[:, :, :, : self.qk_nope_head_dim] = k_nope
    key_states[:, :, :, self.qk_nope_head_dim :] = k_pe

    if self.q_head_dim != self.v_head_dim:
        value_states = F.pad(value_states, [0, self.q_head_dim - self.v_head_dim])

    # TODO: These transpose are quite inefficient but Flash Attention requires the layout [batch_size, sequence_length, num_heads, head_dim]. We would need to refactor the KV cache
    # to be able to avoid many of these transpose/reshape/view.
    query_states = query_states.transpose(1, 2)
    key_states = key_states.transpose(1, 2)
    value_states = value_states.transpose(1, 2)

    dropout_rate = self.attention_dropout if self.training else 0.0

    attn_output = _flash_attention_forward(
        query_states,
        key_states,
        value_states,
        attention_mask,
        full_q_len,
        dropout=dropout_rate,
        sliding_window=None,
        is_causal=self.is_causal,
        use_top_left_mask=self._flash_attn_uses_top_left_mask,
        position_ids=position_ids,  # important: pass position ids
        softmax_scale=self.softmax_scale,
    )

    if ulysses_sp_size > 1:
        attn_output = gather_heads_scatter_seq(attn_output, head_dim=2, seq_dim=1)

    if self.q_head_dim != self.v_head_dim:
        attn_output = attn_output[:, :, :, : self.v_head_dim]

    attn_output = attn_output.reshape(bsz, q_len, self.num_heads * self.v_head_dim).contiguous()
    attn_output = self.o_proj(attn_output)

    return attn_output, None, None


==> sharp/models/transformers/llama.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import sys
from dataclasses import dataclass
from typing import Callable, List, Optional, Tuple, Union

import torch

if sys.version_info >= (3, 11):
    pass
else:
    pass

from transformers.cache_utils import Cache
from transformers.modeling_flash_attention_utils import _flash_attention_forward
from transformers.modeling_outputs import CausalLMOutputWithPast
from transformers.models.llama.modeling_llama import apply_rotary_pos_emb
from transformers.utils import logging

from verl.utils.ulysses import (
    gather_heads_scatter_seq,
    gather_seq_scatter_heads,
    get_ulysses_sequence_parallel_world_size,
    validate_ulysses_config,
)

logger = logging.get_logger(__name__)


def llama_flash_attn_forward(
    self,
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.LongTensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional[Cache] = None,
    output_attentions: bool = False,
    use_cache: bool = False,
    cache_position: Optional[torch.LongTensor] = None,
    position_embeddings: Optional[Tuple[torch.Tensor, torch.Tensor]] = None,  # will become mandatory in v4.46
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    """
    Adapted from transformers 4.47.1 to support Ulysses sequence parallelism.

    NOTE: This function is used for transformers versions in the range [4.45.0, 4.47.1].
    """
    output_attentions = False

    bsz, q_len, _ = hidden_states.size()

    query_states = self.q_proj(hidden_states)
    key_states = self.k_proj(hidden_states)
    value_states = self.v_proj(hidden_states)

    # Flash attention requires the input to have the shape
    # batch_size x seq_length x head_dim x hidden_dim
    # therefore we just need to keep the original shape
    query_states = query_states.view(bsz, q_len, self.num_heads, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)

    # trade off: repeat first and then all to all
    # key_states = repeat_kv(key_states, self.num_key_value_groups)
    # value_states = repeat_kv(value_states, self.num_key_value_groups)

    ########## AlltoAll for Ulysses ##########
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    if ulysses_sp_size > 1:
        validate_ulysses_config(self.num_heads, ulysses_sp_size)

        # (bsz, n_head, seq_len/n, head_dim) -> (bsz, n_head/n, seq_len, head_dim)
        query_states = gather_seq_scatter_heads(query_states, seq_dim=2, head_dim=1)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)

    full_q_len = query_states.size(2)  # full seq length

    if position_embeddings is None:
        logger.warning_once(
            "The attention layers in this model are transitioning from computing the RoPE embeddings internally "
            "through `position_ids` (2D tensor with the indexes of the tokens), to using externally computed "
            "`position_embeddings` (Tuple of tensors, containing cos and sin). In v4.46 `position_ids` will be "
            "removed and `position_embeddings` will be mandatory."
        )
        cos, sin = self.rotary_emb(value_states, position_ids)
    else:
        cos, sin = position_embeddings
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        # sin and cos are specific to RoPE models; cache_position needed for the static cache
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    # TODO: These transpose are quite inefficient but Flash Attention requires the layout [batch_size, sequence_length, num_heads, head_dim]. We would need to refactor the KV cache
    # to be able to avoid many of these transpose/reshape/view.
    query_states = query_states.transpose(1, 2)
    key_states = key_states.transpose(1, 2)
    value_states = value_states.transpose(1, 2)

    dropout_rate = self.attention_dropout if self.training else 0.0

    # In PEFT, usually we cast the layer norms in float32 for training stability reasons
    # therefore the input hidden states gets silently casted in float32. Hence, we need
    # cast them back in the correct dtype just to be sure everything works as expected.
    # This might slowdown training & inference so it is recommended to not cast the LayerNorms
    # in fp32. (LlamaRMSNorm handles it correctly)

    input_dtype = query_states.dtype
    if input_dtype == torch.float32:
        if torch.is_autocast_enabled():
            target_dtype = torch.get_autocast_gpu_dtype()
        # Handle the case where the model is quantized
        elif hasattr(self.config, "_pre_quantization_dtype"):
            target_dtype = self.config._pre_quantization_dtype
        else:
            target_dtype = self.q_proj.weight.dtype

        logger.warning_once(f"The input hidden states seems to be silently casted in float32, this might be related to the fact you have upcasted embedding or layer norm layers in float32. We will cast back the input in {target_dtype}.")

        query_states = query_states.to(target_dtype)
        key_states = key_states.to(target_dtype)
        value_states = value_states.to(target_dtype)

    attn_output = _flash_attention_forward(
        query_states,
        key_states,
        value_states,
        attention_mask,
        full_q_len,
        position_ids=position_ids,
        dropout=dropout_rate,
        sliding_window=getattr(self, "sliding_window", None),
        use_top_left_mask=self._flash_attn_uses_top_left_mask,
        is_causal=self.is_causal,
        **kwargs,
    )

    attn_output = attn_output.reshape(bsz, full_q_len, -1, self.head_dim).contiguous()
    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        attn_output = gather_heads_scatter_seq(attn_output, seq_dim=1, head_dim=2)
    attn_output = attn_output.reshape(bsz, q_len, -1).contiguous()
    attn_output = self.o_proj(attn_output)

    if not output_attentions:
        attn_weights = None

    return attn_output, attn_weights, past_key_value


def llama_attn_forward(
    self,
    hidden_states: torch.Tensor,
    position_embeddings: Tuple[torch.Tensor, torch.Tensor],
    attention_mask: Optional[torch.Tensor],
    past_key_value: Optional[Cache] = None,
    cache_position: Optional[torch.LongTensor] = None,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    """
    Adapted from transformers 4.49.0 to support Ulysses sequence parallelism for transformers >= 4.48.0.

    NOTE: This function has been tested only on transformers versions between 4.48.0 and 4.50.0.
    """
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS
    from transformers.models.llama.modeling_llama import eager_attention_forward

    bsz, q_len, _ = hidden_states.shape

    query_states = self.q_proj(hidden_states).view(bsz, q_len, -1, self.head_dim).transpose(1, 2)
    key_states = self.k_proj(hidden_states).view(bsz, q_len, -1, self.head_dim).transpose(1, 2)
    value_states = self.v_proj(hidden_states).view(bsz, q_len, -1, self.head_dim).transpose(1, 2)

    ########## AlltoAll for Ulysses ##########
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    if ulysses_sp_size > 1:
        validate_ulysses_config(self.config.num_attention_heads, ulysses_sp_size)

        query_states = gather_seq_scatter_heads(query_states, seq_dim=2, head_dim=1)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)

    full_q_len = query_states.size(2)

    cos, sin = position_embeddings
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        # sin and cos are specific to RoPE models; cache_position needed for the static cache
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    attention_interface: Callable = eager_attention_forward
    if self.config._attn_implementation != "eager":
        if self.config._attn_implementation == "sdpa" and kwargs.get("output_attentions", False):
            logger.warning_once('`torch.nn.functional.scaled_dot_product_attention` does not support `output_attentions=True`. Falling back to eager attention. This warning can be removed using the argument `attn_implementation="eager"` when loading the model.')
        else:
            attention_interface = ALL_ATTENTION_FUNCTIONS[self.config._attn_implementation]

    attn_output, attn_weights = attention_interface(
        self,
        query_states,
        key_states,
        value_states,
        attention_mask,
        dropout=0.0 if not self.training else self.attention_dropout,
        scaling=self.scaling,
        **kwargs,
    )

    attn_output = attn_output.reshape(bsz, full_q_len, -1, self.head_dim).contiguous()
    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        attn_output = gather_heads_scatter_seq(attn_output, seq_dim=1, head_dim=2)
    attn_output = attn_output.reshape(bsz, q_len, -1).contiguous()
    attn_output = self.o_proj(attn_output)
    return attn_output, attn_weights


@dataclass
class CausalLMOutputForPPO(CausalLMOutputWithPast):
    log_probs: Optional[torch.FloatTensor] = None
    entropy: Optional[torch.FloatTensor] = None


def forward_for_ppo(
    self,
    input_ids: torch.LongTensor = None,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_values: Optional[Union["Cache", List[torch.FloatTensor]]] = None,
    inputs_embeds: Optional[torch.FloatTensor] = None,
    labels: Optional[torch.LongTensor] = None,
    use_cache: Optional[bool] = None,
    output_attentions: Optional[bool] = None,
    output_hidden_states: Optional[bool] = None,
    return_dict: Optional[bool] = None,
    cache_position: Optional[torch.LongTensor] = None,
    logits_to_keep: Union[int, torch.Tensor] = 0,
    temperature: float = 1.0,
    **loss_kwargs,
) -> Union[Tuple, CausalLMOutputForPPO]:
    r"""
    Copy paste LLaMa's forward
    https://github.com/linkedin/Liger-Kernel/blob/main/src/liger_kernel/transformers/model/llama.py

    This function should be generic enough for all pure text models.
    ```"""
    from verl.utils.experimental.torch_functional import FusedLinearForPPO

    output_attentions = output_attentions if output_attentions is not None else self.config.output_attentions
    output_hidden_states = (
        output_hidden_states if output_hidden_states is not None else self.config.output_hidden_states
    )
    return_dict = return_dict if return_dict is not None else self.config.use_return_dict

    # decoder outputs consists of (dec_features, layer_state, dec_hidden, dec_attn)
    outputs = self.model(
        input_ids=input_ids,
        attention_mask=attention_mask,
        position_ids=position_ids,
        past_key_values=past_key_values,
        inputs_embeds=inputs_embeds,
        use_cache=use_cache,
        output_attentions=output_attentions,
        output_hidden_states=output_hidden_states,
        return_dict=return_dict,
        cache_position=cache_position,
    )

    hidden_states = outputs[0]

    if not return_dict:
        raise NotImplementedError("forward_for_ppo has to return_dict")

    # Loss calculations
    if labels is not None:
        rolled_labels = torch.roll(labels, shifts=-1, dims=-1)
    elif input_ids is not None:
        rolled_labels = torch.roll(input_ids, shifts=-1, dims=-1)
    else:
        raise RuntimeError("To use forward_for_ppo, either labels or input_ids must be provided.")

    fused_linear_for_ppo = FusedLinearForPPO()
    log_probs, entropy = fused_linear_for_ppo.forward(
        hidden_states=hidden_states,
        vocab_weights=self.lm_head.weight,
        input_ids=rolled_labels,
        temperature=temperature,
    )

    return CausalLMOutputForPPO(
        log_probs=log_probs,
        entropy=entropy,
        past_key_values=outputs.past_key_values,
        hidden_states=outputs.hidden_states,
        attentions=outputs.attentions,
    )


==> sharp/models/transformers/monkey_patch.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Apply monkey-patch function to models
"""

import importlib.metadata
import sys
from functools import lru_cache
from typing import Optional

import torch
from packaging import version
from transformers.modeling_flash_attention_utils import _flash_attention_forward
from transformers.modeling_utils import PreTrainedModel

from verl.utils.import_utils import is_trl_available
from verl.utils.ulysses import (
    gather_heads_scatter_seq,
    gather_seq_scatter_heads,
    get_ulysses_sequence_parallel_group,
    get_ulysses_sequence_parallel_world_size,
    slice_input_tensor,
)


def repeat_kv(hidden_states: torch.Tensor, n_rep: int) -> torch.Tensor:
    """
    This is the equivalent of torch.repeat_interleave(x, dim=2, repeats=n_rep). The hidden states go from (batch,
    seqlen, num_key_value_heads, head_dim) to (batch, seqlen, num_attention_heads, head_dim)
    """
    batch, slen, num_key_value_heads, head_dim = hidden_states.shape
    if n_rep == 1:
        return hidden_states
    hidden_states = hidden_states[:, :, :, None, :].expand(batch, slen, num_key_value_heads, n_rep, head_dim)
    return hidden_states.reshape(batch, slen, num_key_value_heads * n_rep, head_dim)


def _ulysses_flash_attention_forward(
    query_states: torch.Tensor,
    key_states: torch.Tensor,
    value_states: torch.Tensor,
    *args,
    position_ids: Optional[torch.Tensor] = None,
    **kwargs,
):
    """Insert all-to-all before and after flash attention.
    DeepSpeed-Ulysses: https://arxiv.org/pdf/2309.14509

    Args:
        query_states (torch.Tensor): (batch_size, seqlen/sp_size, nheads, head_dim)
        key_states (torch.Tensor): (batch_size, seqlen/sp_size, nheads_k, head_dim)
        value_states (torch.Tensor): (batch_size, seqlen/sp_size, nheads_k, head_dim)
        position_ids (torch.Tensor, optional): (batch_size, seqlen/sp_size)

    Returns:
        torch.Tensor: (batch_size, seqlen/sp_size, nheads, head_dim)
    """
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        assert position_ids is not None, "position_ids is required for Ulysses sequence parallelism"

        # NOTE: repeat kv heads to be divided by sequence parallel. Instead of repeating nheads_q//nheads_k,
        # we choose to repeat sp_size//nheads_k, since flash_attention supports MQA/GQA.
        # For example:
        # - nheads_k=4, sp=8, repeats=2
        # - nheads_k=8, sp=8, repeats=1
        # - nheads_k=16, sp=8, repeats=1
        repeats = max(ulysses_sp_size // key_states.size(2), 1)
        key_states = repeat_kv(key_states, repeats)
        value_states = repeat_kv(value_states, repeats)

        # (bsz, seq_len/n, n_head, head_dim) -> (bsz, seq_len, n_head/n, head_dim)
        query_states = gather_seq_scatter_heads(query_states, seq_dim=1, head_dim=2)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=1, head_dim=2)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=1, head_dim=2)

        # TODO: all_gather position_ids because `prepare_fa2_from_position_ids` needs it, we can eliminate
        # this all_gather by passing cu_seq_lens_q, cu_seq_lens_k, max_length_k, max_length_q explicitly.
        # https://github.com/huggingface/transformers/pull/33932

        # (bsz, seq_len/n) -> (bsz, seq_len)
        position_ids_list = [torch.empty_like(position_ids) for _ in range(ulysses_sp_size)]
        torch.distributed.all_gather(position_ids_list, position_ids, group=get_ulysses_sequence_parallel_group())
        position_ids = torch.concat(position_ids_list, dim=-1)

    # (bsz, seq_len, n_head/n, head_dim)
    attn_output = _flash_attention_forward(query_states, key_states, value_states, *args, position_ids=position_ids, **kwargs)

    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        # (bsz, seq_len, n_head/n, head_dim) -> (bsz, seq_len/n, n_head, head_dim)
        attn_output = gather_heads_scatter_seq(attn_output, seq_dim=1, head_dim=2)

    return attn_output


def patch_vlm_for_ulysses_input_slicing(model_class: type):
    """
    Applies a monkey patch to the forward method of a given model class
    to enable Ulysses sequence parallelism input slicing.
    """

    def _create_ulysses_wrapped_decoder_forward(original_forward):
        def ulysses_wrapped_decoder_forward(self, *args, **kwargs):
            inputs_embeds = kwargs.get("inputs_embeds")
            call_kwargs = kwargs.copy()

            current_ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

            slice_now = inputs_embeds is not None and current_ulysses_sp_size > 1 and getattr(self, "_needs_initial_slice", True)
            if slice_now:
                call_kwargs["inputs_embeds"] = slice_input_tensor(inputs_embeds, dim=1, padding=False)
                self._needs_initial_slice = False
            try:
                return original_forward(self, *args, **call_kwargs)
            finally:
                if slice_now:
                    self._needs_initial_slice = True

        return ulysses_wrapped_decoder_forward

    original_forward = model_class.forward
    wrapped_forward = _create_ulysses_wrapped_decoder_forward(original_forward)
    model_class.forward = wrapped_forward
    print(f"Monkey patch {model_class.__name__}.forward for Ulysses SP input slicing.")


def apply_monkey_patch(
    model: PreTrainedModel,
    ulysses_sp_size: int = 1,
    use_remove_padding: bool = True,
    use_fused_kernels: bool = False,
):
    """Replace _flash_attention_forward to _ulysses_flash_attention_forward"""
    module = sys.modules[model.__module__]

    try:
        num_attention_heads, num_key_value_heads = model.config.num_attention_heads, model.config.num_key_value_heads
    except AttributeError:
        num_attention_heads, num_key_value_heads = model.config.text_config.num_attention_heads, model.config.text_config.num_key_value_heads
    
    assert num_attention_heads % ulysses_sp_size == 0, f"num_attention_heads {num_attention_heads} must be divisible by ulysses_sp_size {ulysses_sp_size}"
    assert num_key_value_heads % ulysses_sp_size == 0 or ulysses_sp_size % num_key_value_heads == 0, (
        f"num_key_value_heads {num_key_value_heads} must be divisible by ulysses_sp_size {ulysses_sp_size}or vise versa. Upon ulysses_sp_size % num_key_value_heads == 0,kv heads are repeated to ensure correctness."
    )

    if is_trl_available():
        from trl import AutoModelForCausalLMWithValueHead

        def state_dict(self, *args, **kwargs):
            return torch.nn.Module.state_dict(self, *args, **kwargs)

        AutoModelForCausalLMWithValueHead.state_dict = state_dict
        print("Monkey patch state_dict in AutoModelForCausalLMWithValueHead. ")

    # TODO: VLM models only, unify monkey patch to LLM models.
    if model.config.model_type == "qwen2_5_vl":
        from transformers.models.qwen2_5_vl.modeling_qwen2_5_vl import (
            Qwen2_5_VLFlashAttention2,
            Qwen2_5_VLForConditionalGeneration,
        )

        if use_remove_padding or ulysses_sp_size > 1:
            from verl.models.transformers.qwen2_vl import ulysses_flash_attn_forward

            Qwen2_5_VLFlashAttention2.forward = ulysses_flash_attn_forward
            print("Monkey patch FlashAttention2.forward in Qwen2.5VL")

        if ulysses_sp_size > 1:
            if is_transformers_version_in_range(min_version="4.52.0"):
                from transformers.models.qwen2_5_vl.modeling_qwen2_5_vl import Qwen2_5_VLTextModel
                patch_vlm_for_ulysses_input_slicing(Qwen2_5_VLTextModel)
            else:
                from transformers.models.qwen2_5_vl.modeling_qwen2_5_vl import Qwen2_5_VLModel
                patch_vlm_for_ulysses_input_slicing(Qwen2_5_VLModel)

        if use_fused_kernels:
            from verl.models.transformers.qwen2_5_vl import forward_for_ppo

            Qwen2_5_VLForConditionalGeneration.forward = forward_for_ppo

        return

    elif model.config.model_type == "qwen2_vl":
        from transformers.models.qwen2_vl.modeling_qwen2_vl import (
            Qwen2VLFlashAttention2,
            Qwen2VLForConditionalGeneration,
        )

        if use_remove_padding or ulysses_sp_size > 1:
            from verl.models.transformers.qwen2_vl import ulysses_flash_attn_forward

            Qwen2VLFlashAttention2.forward = ulysses_flash_attn_forward
            print("Monkey patch FlashAttention2.forward in Qwen2VL")

        if ulysses_sp_size > 1:
            if is_transformers_version_in_range(min_version="4.52.0"):
                from transformers.models.qwen2_vl.modeling_qwen2_vl import Qwen2VLTextModel
                patch_vlm_for_ulysses_input_slicing(Qwen2VLTextModel)
            else:
                from transformers.models.qwen2_vl.modeling_qwen2_vl import Qwen2VLModel
                patch_vlm_for_ulysses_input_slicing(Qwen2VLModel)

        if use_fused_kernels:
            from verl.models.transformers.qwen2_vl import forward_for_ppo

            Qwen2VLForConditionalGeneration.forward = forward_for_ppo

        return

    elif model.config.model_type == "kimi_vl":
        if use_remove_padding or ulysses_sp_size > 1:
            # TODO: Changes need to be made when transformers are adapted.
            from verl.models.transformers.kimi_vl import _ulysses_flash_attn_forward

            module.DeepseekV3FlashAttention2.forward = _ulysses_flash_attn_forward
            print("Monkey patch FlashAttention2.forward in KimiVL")
            
        if ulysses_sp_size > 1:
            patch_vlm_for_ulysses_input_slicing(module.DeepseekV3ForCausalLM)
            
        if use_fused_kernels:
            print("Not support fused kernels for KimiVL")

        return

    # transformers<=4.47.1
    if use_remove_padding or ulysses_sp_size > 1:
        if hasattr(module, "_flash_attention_forward"):
            module._flash_attention_forward = _ulysses_flash_attention_forward
            print(f"Monkey patch _flash_attention_forward in {model.__module__}")
        else:
            # transformers>=4.48.0
            from transformers.integrations import flash_attention

            flash_attention._flash_attention_forward = _ulysses_flash_attention_forward
            print(f"Monkey patch _flash_attention_forward in {flash_attention.__name__}")

    if use_fused_kernels:
        from verl.models.transformers.llama import forward_for_ppo

        model.__class__.forward = forward_for_ppo


@lru_cache
def is_transformers_version_in_range(min_version: Optional[str] = None, max_version: Optional[str] = None) -> bool:
    try:
        # Get the installed version of the transformers library
        transformers_version_str = importlib.metadata.version("transformers")
    except importlib.metadata.PackageNotFoundError as e:
        raise ModuleNotFoundError("The `transformers` package is not installed.") from e

    transformers_version = version.parse(transformers_version_str)

    lower_bound_check = True
    if min_version is not None:
        lower_bound_check = version.parse(min_version) <= transformers_version

    upper_bound_check = True
    if max_version is not None:
        upper_bound_check = transformers_version <= version.parse(max_version)

    return lower_bound_check and upper_bound_check


==> sharp/models/transformers/qwen2.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Callable, Optional, Tuple

import torch
from transformers.cache_utils import Cache
from transformers.modeling_flash_attention_utils import _flash_attention_forward
from transformers.models.llama.modeling_llama import apply_rotary_pos_emb, repeat_kv
from transformers.utils import logging

from verl.utils.ulysses import (
    gather_heads_scatter_seq,
    gather_seq_scatter_heads,
    get_ulysses_sequence_parallel_world_size,
    validate_ulysses_config,
)

logger = logging.get_logger(__name__)


def qwen2_flash_attn_forward(
    self,
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_value: Optional[Cache] = None,
    output_attentions: bool = False,
    use_cache: bool = False,
    cache_position: Optional[torch.LongTensor] = None,
    position_embeddings: Optional[Tuple[torch.Tensor, torch.Tensor]] = None,  # will become mandatory in v4.46
):
    """
    Adapted from transformers 4.47.1 to support Ulysses sequence parallelism.

    NOTE: This function is only tested on transformers versions between 4.45.0 and 4.47.1.
    """
    bsz, q_len, _ = hidden_states.size()

    query_states = self.q_proj(hidden_states)
    key_states = self.k_proj(hidden_states)
    value_states = self.v_proj(hidden_states)

    query_states = query_states.view(bsz, q_len, -1, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, -1, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, -1, self.head_dim).transpose(1, 2)

    ########## AlltoAll for Ulysses ##########
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    if ulysses_sp_size > 1:
        validate_ulysses_config(self.num_heads, ulysses_sp_size)

        # (bsz, n_head, seq_len/n, head_dim) -> (bsz, n_head/n, seq_len, head_dim)
        query_states = gather_seq_scatter_heads(query_states, seq_dim=2, head_dim=1)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)

    full_q_len = query_states.size(2)  # full seq length

    if position_embeddings is None:
        logger.warning_once(
            "The attention layers in this model are transitioning from computing the RoPE embeddings internally "
            "through `position_ids` (2D tensor with the indexes of the tokens), to using externally computed "
            "`position_embeddings` (Tuple of tensors, containing cos and sin). In v4.46 `position_ids` will be "
            "removed and `position_embeddings` will be mandatory."
        )
        cos, sin = self.rotary_emb(value_states, position_ids)
    else:
        cos, sin = position_embeddings
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}  # Specific to RoPE models
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    # repeat k/v heads if n_kv_heads < n_heads
    key_states = repeat_kv(key_states, self.num_key_value_groups)
    value_states = repeat_kv(value_states, self.num_key_value_groups)
    dropout_rate = 0.0 if not self.training else self.attention_dropout

    # In PEFT, usually we cast the layer norms in float32 for training stability reasons
    # therefore the input hidden states gets silently casted in float32. Hence, we need
    # cast them back in float16 just to be sure everything works as expected.
    input_dtype = query_states.dtype
    if input_dtype == torch.float32:
        if torch.is_autocast_enabled():
            target_dtype = torch.get_autocast_gpu_dtype()
        # Handle the case where the model is quantized
        elif hasattr(self.config, "_pre_quantization_dtype"):
            target_dtype = self.config._pre_quantization_dtype
        else:
            target_dtype = self.q_proj.weight.dtype

        logger.warning_once(f"The input hidden states seems to be silently casted in float32, this might be related to the fact you have upcasted embedding or layer norm layers in float32. We will cast back the input in {target_dtype}.")

        query_states = query_states.to(target_dtype)
        key_states = key_states.to(target_dtype)
        value_states = value_states.to(target_dtype)

    # Reashape to the expected shape for Flash Attention
    query_states = query_states.transpose(1, 2)
    key_states = key_states.transpose(1, 2)
    value_states = value_states.transpose(1, 2)

    if self.config.use_sliding_window and getattr(self.config, "sliding_window", None) is not None and self.layer_idx >= self.config.max_window_layers:
        sliding_window = self.config.sliding_window
    else:
        sliding_window = None

    attn_output = _flash_attention_forward(
        query_states,
        key_states,
        value_states,
        attention_mask,
        full_q_len,
        position_ids=position_ids,
        dropout=dropout_rate,
        sliding_window=sliding_window,
        is_causal=self.is_causal,
        use_top_left_mask=self._flash_attn_uses_top_left_mask,
    )

    # use full_q_len to reshape
    attn_output = attn_output.reshape(bsz, full_q_len, -1, self.head_dim).contiguous()
    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        attn_output = gather_heads_scatter_seq(attn_output, seq_dim=1, head_dim=2)
    attn_output = attn_output.reshape(bsz, q_len, -1).contiguous()
    attn_output = self.o_proj(attn_output)

    if not output_attentions:
        attn_weights = None

    return attn_output, attn_weights, past_key_value


def qwen2_attn_forward(
    self,
    hidden_states: torch.Tensor,
    position_embeddings: Tuple[torch.Tensor, torch.Tensor],
    attention_mask: Optional[torch.Tensor],
    past_key_value: Optional[Cache] = None,
    cache_position: Optional[torch.LongTensor] = None,
    **kwargs,
) -> Tuple[torch.Tensor, Optional[torch.Tensor], Optional[Tuple[torch.Tensor]]]:
    """
    Adapted from transformers 4.49.0 to support Ulysses sequence parallelism for transformers >= 4.48.0.

    NOTE: This function has been tested only on transformers versions between 4.48.0 and 4.50.0.
    """
    from transformers.modeling_utils import ALL_ATTENTION_FUNCTIONS

    bsz, q_len, _ = hidden_states.shape
    hidden_shape = (bsz, q_len, -1, self.head_dim)

    query_states = self.q_proj(hidden_states).view(hidden_shape).transpose(1, 2)
    key_states = self.k_proj(hidden_states).view(hidden_shape).transpose(1, 2)
    value_states = self.v_proj(hidden_states).view(hidden_shape).transpose(1, 2)

    ########## AlltoAll for Ulysses ##########
    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    if ulysses_sp_size > 1:
        validate_ulysses_config(self.config.num_attention_heads, ulysses_sp_size)

        # (bsz, n_head, seq_len/n, head_dim) -> (bsz, n_head/n, seq_len, head_dim)
        query_states = gather_seq_scatter_heads(query_states, seq_dim=2, head_dim=1)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)

    full_q_len = query_states.size(2)

    cos, sin = position_embeddings
    query_states, key_states = apply_rotary_pos_emb(query_states, key_states, cos, sin)

    if past_key_value is not None:
        # sin and cos are specific to RoPE models; cache_position needed for the static cache
        cache_kwargs = {"sin": sin, "cos": cos, "cache_position": cache_position}
        key_states, value_states = past_key_value.update(key_states, value_states, self.layer_idx, cache_kwargs)

    sliding_window = None
    if self.config.use_sliding_window and getattr(self.config, "sliding_window", None) is not None and self.layer_idx >= self.config.max_window_layers:
        sliding_window = self.config.sliding_window

    from transformers.models.qwen2.modeling_qwen2 import eager_attention_forward

    attention_interface: Callable = eager_attention_forward
    if self.config._attn_implementation != "eager":
        if self.config._attn_implementation == "sdpa" and kwargs.get("output_attentions", False):
            logger.warning_once('`torch.nn.functional.scaled_dot_product_attention` does not support `output_attentions=True`. Falling back to eager attention. This warning can be removed using the argument `attn_implementation="eager"` when loading the model.')
        else:
            attention_interface = ALL_ATTENTION_FUNCTIONS[self.config._attn_implementation]

    attn_output, attn_weights = attention_interface(
        self,
        query_states,
        key_states,
        value_states,
        attention_mask,
        dropout=0.0 if not self.training else self.attention_dropout,
        scaling=self.scaling,
        sliding_window=sliding_window,  # main diff with Llama
        **kwargs,
    )

    attn_output = attn_output.reshape(bsz, full_q_len, -1, self.head_dim).contiguous()
    ########## AlltoAll for Ulysses ##########
    if ulysses_sp_size > 1:
        # (bsz, seq_len, n_head/n, head_dim) -> (bsz, seq_len/n, n_head, head_dim)
        attn_output = gather_heads_scatter_seq(attn_output, seq_dim=1, head_dim=2)
    attn_output = attn_output.reshape(bsz, q_len, -1).contiguous()
    attn_output = self.o_proj(attn_output)
    return attn_output, attn_weights


==> sharp/models/transformers/qwen2_5_vl.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from dataclasses import dataclass
from typing import List, Optional, Tuple, Union

import torch
from transformers.models.qwen2_5_vl.modeling_qwen2_5_vl import (
    Qwen2_5_VLCausalLMOutputWithPast,
    Qwen2_5_VLForConditionalGeneration,
)


@dataclass
class Qwen2_5_VLCausalLMOutputForPPO(Qwen2_5_VLCausalLMOutputWithPast):
    log_probs: Optional[torch.FloatTensor] = None
    entropy: Optional[torch.FloatTensor] = None


def forward_for_ppo(
    self: Qwen2_5_VLForConditionalGeneration,
    input_ids: torch.LongTensor = None,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_values: Optional[List[torch.FloatTensor]] = None,
    inputs_embeds: Optional[torch.FloatTensor] = None,
    labels: Optional[torch.LongTensor] = None,
    use_cache: Optional[bool] = None,
    output_attentions: Optional[bool] = None,
    output_hidden_states: Optional[bool] = None,
    return_dict: Optional[bool] = None,
    pixel_values: Optional[torch.Tensor] = None,
    pixel_values_videos: Optional[torch.FloatTensor] = None,
    image_grid_thw: Optional[torch.LongTensor] = None,
    video_grid_thw: Optional[torch.LongTensor] = None,
    rope_deltas: Optional[torch.LongTensor] = None,
    cache_position: Optional[torch.LongTensor] = None,
    second_per_grid_ts: Optional[torch.Tensor] = None,
    temperature: float = 1.0,
    **loss_kwargs,
) -> Union[Tuple, Qwen2_5_VLCausalLMOutputForPPO]:
    r"""
    Copy paste Qwen2_5_VL's forward
    https://github.com/linkedin/Liger-Kernel/blob/main/src/liger_kernel/transformers/model/qwen2_5_vl.py
    ```"""
    from verl.utils.experimental.torch_functional import FusedLinearForPPO

    output_attentions = output_attentions if output_attentions is not None else self.config.output_attentions
    output_hidden_states = (
        output_hidden_states if output_hidden_states is not None else self.config.output_hidden_states
    )
    return_dict = return_dict if return_dict is not None else self.config.use_return_dict

    if inputs_embeds is None:
        inputs_embeds = self.model.embed_tokens(input_ids)
        if pixel_values is not None:
            pixel_values = pixel_values.type(self.visual.dtype)
            image_embeds = self.visual(pixel_values, grid_thw=image_grid_thw)
            n_image_tokens = (input_ids == self.config.image_token_id).sum().item()
            n_image_features = image_embeds.shape[0]
            if n_image_tokens != n_image_features:
                raise ValueError(
                    f"Image features and image tokens do not match: tokens: {n_image_tokens}, features {n_image_features}"
                )

            mask = input_ids == self.config.image_token_id
            mask_unsqueezed = mask.unsqueeze(-1)
            mask_expanded = mask_unsqueezed.expand_as(inputs_embeds)
            image_mask = mask_expanded.to(inputs_embeds.device)

            image_embeds = image_embeds.to(inputs_embeds.device, inputs_embeds.dtype)
            inputs_embeds = inputs_embeds.masked_scatter(image_mask, image_embeds)

        if pixel_values_videos is not None:
            pixel_values_videos = pixel_values_videos.type(self.visual.dtype)
            video_embeds = self.visual(pixel_values_videos, grid_thw=video_grid_thw)
            n_video_tokens = (input_ids == self.config.video_token_id).sum().item()
            n_video_features = video_embeds.shape[0]
            if n_video_tokens != n_video_features:
                raise ValueError(
                    f"Video features and video tokens do not match: tokens: {n_video_tokens}, features {n_video_features}"
                )

            mask = input_ids == self.config.video_token_id
            mask_unsqueezed = mask.unsqueeze(-1)
            mask_expanded = mask_unsqueezed.expand_as(inputs_embeds)
            video_mask = mask_expanded.to(inputs_embeds.device)

            video_embeds = video_embeds.to(inputs_embeds.device, inputs_embeds.dtype)
            inputs_embeds = inputs_embeds.masked_scatter(video_mask, video_embeds)

        if attention_mask is not None:
            attention_mask = attention_mask.to(inputs_embeds.device)

    # if we get 4D attention mask we cannot calculate rope deltas anymore. TODO @raushan fixme
    if position_ids is None and (attention_mask is None or attention_mask.ndim == 2):
        # calculate RoPE index once per generation in the pre-fill stage only
        if (cache_position is not None and cache_position[0] == 0) or self.rope_deltas is None:
            position_ids, rope_deltas = self.get_rope_index(
                input_ids,
                image_grid_thw,
                video_grid_thw,
                second_per_grid_ts,
                attention_mask,
            )
            self.rope_deltas = rope_deltas
        # then use the prev pre-calculated rope-deltas to get the correct position ids
        else:
            batch_size, seq_length, _ = inputs_embeds.shape
            delta = (cache_position[0] + self.rope_deltas).to(inputs_embeds.device) if cache_position is not None else 0
            position_ids = torch.arange(seq_length, device=inputs_embeds.device)
            position_ids = position_ids.view(1, -1).expand(batch_size, -1)
            if cache_position is not None:  # otherwise `deltas` is an int `0`
                delta = delta.repeat_interleave(batch_size // delta.shape[0], dim=0)
            position_ids = position_ids.add(delta)
            position_ids = position_ids.unsqueeze(0).expand(3, -1, -1)

    outputs = self.model(
        input_ids=None,
        position_ids=position_ids,
        attention_mask=attention_mask,
        past_key_values=past_key_values,
        inputs_embeds=inputs_embeds,
        use_cache=use_cache,
        output_attentions=output_attentions,
        output_hidden_states=output_hidden_states,
        return_dict=return_dict,
        cache_position=cache_position,
    )

    hidden_states = outputs[0]

    if not return_dict:
        raise NotImplementedError("forward_for_ppo has to return_dict")

    # Loss calculations
    if labels is not None:
        rolled_labels = torch.roll(labels, shifts=-1, dims=-1)
    elif input_ids is not None:
        rolled_labels = torch.roll(input_ids, shifts=-1, dims=-1)
    else:
        raise RuntimeError("To use forward_for_ppo, either labels or input_ids must be provided.")

    fused_linear_for_ppo = FusedLinearForPPO()
    log_probs, entropy = fused_linear_for_ppo.forward(
        hidden_states=hidden_states,
        vocab_weights=self.lm_head.weight,
        input_ids=rolled_labels,
        temperature=temperature,
    )

    return Qwen2_5_VLCausalLMOutputForPPO(
        log_probs=log_probs,
        entropy=entropy,
        past_key_values=outputs.past_key_values,
        hidden_states=outputs.hidden_states,
        attentions=outputs.attentions,
        rope_deltas=rope_deltas,
    )


==> sharp/models/transformers/qwen2_vl.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import inspect
import os
from dataclasses import dataclass
from typing import List, Optional, Tuple, Union

import torch
from transformers.modeling_flash_attention_utils import _flash_attention_forward
from transformers.models.qwen2_vl.modeling_qwen2_vl import (
    Qwen2VLCausalLMOutputWithPast,
    Qwen2VLForConditionalGeneration,
)
from transformers.utils import is_flash_attn_greater_or_equal

from verl.utils.ulysses import (
    gather_heads_scatter_seq,
    gather_seq_scatter_heads,
    get_ulysses_sequence_parallel_world_size,
    validate_ulysses_config,
)

try:
    from transformers.modeling_flash_attention_utils import flash_attn_func, flash_attn_varlen_func

    _flash_supports_window_size = "window_size" in list(inspect.signature(flash_attn_func).parameters)
except ImportError:
    flash_attn_varlen_func = None


def get_rope_index(
    processor,
    input_ids: torch.Tensor,
    image_grid_thw: Optional[torch.Tensor] = None,
    video_grid_thw: Optional[torch.Tensor] = None,
    second_per_grid_ts: Optional[torch.Tensor] = None,
    attention_mask: Optional[torch.Tensor] = None,
) -> torch.Tensor:
    """
    Gets the position ids for Qwen2-VL, it should be generated before sharding the sequence.
    The batch dim has been removed and the input_ids should be a 1D tensor representing a single example.
    https://github.com/huggingface/transformers/blob/v4.49.0/src/transformers/models/qwen2_5_vl/modeling_qwen2_5_vl.py#L1546
    """
    spatial_merge_size = processor.image_processor.merge_size
    tokens_per_second = 2
    image_token_id = processor.tokenizer.convert_tokens_to_ids("<|image_pad|>")
    video_token_id = processor.tokenizer.convert_tokens_to_ids("<|video_pad|>")
    vision_start_token_id = processor.tokenizer.convert_tokens_to_ids("<|vision_start|>")
    if input_ids is not None and (image_grid_thw is not None or video_grid_thw is not None):
        if attention_mask is None:
            attention_mask = torch.ones_like(input_ids)

        position_ids = torch.ones(3, input_ids.size(0), dtype=input_ids.dtype, device=input_ids.device)  # (3, seqlen)
        image_index, video_index = 0, 0
        input_ids = input_ids[attention_mask == 1]
        image_nums, video_nums = 0, 0
        vision_start_indices = torch.argwhere(input_ids == vision_start_token_id)
        vision_tokens = input_ids[vision_start_indices + 1]
        image_nums = (vision_tokens == image_token_id).sum()
        video_nums = (vision_tokens == video_token_id).sum()
        input_tokens = input_ids.tolist()
        llm_pos_ids_list: list = []
        st = 0
        remain_images, remain_videos = image_nums, video_nums
        for _ in range(image_nums + video_nums):
            if image_token_id in input_tokens and remain_images > 0:
                ed_image = input_tokens.index(image_token_id, st)
            else:
                ed_image = len(input_tokens) + 1
            if video_token_id in input_tokens and remain_videos > 0:
                ed_video = input_tokens.index(video_token_id, st)
            else:
                ed_video = len(input_tokens) + 1
            if ed_image < ed_video:
                t, h, w = (
                    image_grid_thw[image_index][0],
                    image_grid_thw[image_index][1],
                    image_grid_thw[image_index][2],
                )
                second_per_grid_t = 0
                image_index += 1
                remain_images -= 1
                ed = ed_image
            else:
                t, h, w = (
                    video_grid_thw[video_index][0],
                    video_grid_thw[video_index][1],
                    video_grid_thw[video_index][2],
                )
                second_per_grid_t = second_per_grid_ts[video_index] if second_per_grid_ts is not None else 1.0

                video_index += 1
                remain_videos -= 1
                ed = ed_video

            llm_grid_t, llm_grid_h, llm_grid_w = (
                t.item(),
                h.item() // spatial_merge_size,
                w.item() // spatial_merge_size,
            )
            text_len = ed - st

            st_idx = llm_pos_ids_list[-1].max() + 1 if len(llm_pos_ids_list) > 0 else 0
            llm_pos_ids_list.append(torch.arange(text_len).view(1, -1).expand(3, -1) + st_idx)

            t_index = torch.arange(llm_grid_t).view(-1, 1).expand(-1, llm_grid_h * llm_grid_w)
            t_index = (t_index * second_per_grid_t * tokens_per_second).long().flatten()
            h_index = torch.arange(llm_grid_h).view(1, -1, 1).expand(llm_grid_t, -1, llm_grid_w).flatten()
            w_index = torch.arange(llm_grid_w).view(1, 1, -1).expand(llm_grid_t, llm_grid_h, -1).flatten()
            llm_pos_ids_list.append(torch.stack([t_index, h_index, w_index]) + text_len + st_idx)
            st = ed + llm_grid_t * llm_grid_h * llm_grid_w

        if st < len(input_tokens):
            st_idx = llm_pos_ids_list[-1].max() + 1 if len(llm_pos_ids_list) > 0 else 0
            text_len = len(input_tokens) - st
            llm_pos_ids_list.append(torch.arange(text_len).view(1, -1).expand(3, -1) + st_idx)

        llm_positions = torch.cat(llm_pos_ids_list, dim=1).reshape(3, -1)
        position_ids[..., attention_mask == 1] = llm_positions.to(position_ids.device)
    else:
        if attention_mask is not None:
            position_ids = attention_mask.long().cumsum(-1) - 1
            position_ids.masked_fill_(attention_mask == 0, 1)
            position_ids = position_ids.unsqueeze(0).expand(3, -1).to(input_ids.device)
        else:
            position_ids = torch.arange(input_ids.shape[1], device=input_ids.device).view(1, -1).expand(3, -1)

    return position_ids


def prepare_fa2_from_position_ids(query: torch.Tensor, key: torch.Tensor, value: torch.Tensor, position_ids: torch.Tensor):
    query = query.view(-1, query.size(-2), query.size(-1))
    key = key.view(-1, key.size(-2), key.size(-1))
    value = value.view(-1, value.size(-2), value.size(-1))
    position_ids = position_ids.flatten()
    indices_q = torch.arange(position_ids.size(0), device=position_ids.device, dtype=torch.int32)
    cu_seqlens = torch.cat(
        (
            indices_q[position_ids == 0],
            torch.tensor(position_ids.size(), device=position_ids.device, dtype=torch.int32),
        )
    )
    max_length = cu_seqlens.diff().max()  # use cu_seqlens to infer max_length for qwen2vl mrope
    return (query, key, value, indices_q, (cu_seqlens, cu_seqlens), (max_length, max_length))


def flash_attention_forward(
    query_states: torch.Tensor,
    key_states: torch.Tensor,
    value_states: torch.Tensor,
    attention_mask: torch.Tensor,
    query_length: int,
    is_causal: bool = True,
    position_ids: Optional[torch.Tensor] = None,
    sliding_window: Optional[int] = None,
    use_top_left_mask: bool = False,
    deterministic: Optional[bool] = None,
    **kwargs,
):
    """
    Patches flash attention forward to handle 3D position ids in mrope. (3, batch_size, seq_length)
    """
    causal = is_causal if not use_top_left_mask else is_causal and query_length != 1

    # Assuming 4D tensors, key_states.shape[1] is the key/value sequence length (source length).
    use_sliding_windows = _flash_supports_window_size and sliding_window is not None and key_states.shape[1] > sliding_window
    flash_kwargs = {"window_size": (sliding_window, sliding_window)} if use_sliding_windows else {}

    if is_flash_attn_greater_or_equal("2.4.1"):
        if deterministic is None:
            deterministic = os.environ.get("FLASH_ATTENTION_DETERMINISTIC", "0") == "1"
        flash_kwargs["deterministic"] = deterministic

    if position_ids is not None and query_length != 1 and not (torch.diff(position_ids[0], dim=-1) >= 0).all():
        batch_size = query_states.size(0)
        query_states, key_states, value_states, _, cu_seq_lens, max_seq_lens = prepare_fa2_from_position_ids(query_states, key_states, value_states, position_ids[0])  # remove channel dimension
        cu_seqlens_q, cu_seqlens_k = cu_seq_lens
        max_seqlen_in_batch_q, max_seqlen_in_batch_k = max_seq_lens
        attn_output = flash_attn_varlen_func(
            query_states,
            key_states,
            value_states,
            cu_seqlens_q=cu_seqlens_q,
            cu_seqlens_k=cu_seqlens_k,
            max_seqlen_q=max_seqlen_in_batch_q,
            max_seqlen_k=max_seqlen_in_batch_k,
            dropout_p=kwargs.pop("dropout", 0.0),
            softmax_scale=kwargs.pop("softmax_scale", None),
            causal=causal,
            **flash_kwargs,
        )
        attn_output = attn_output.view(batch_size, -1, attn_output.size(-2), attn_output.size(-1))
    else:
        attn_output = _flash_attention_forward(
            query_states,
            key_states,
            value_states,
            attention_mask,
            query_length,
            is_causal=is_causal,
            sliding_window=sliding_window,
            use_top_left_mask=use_top_left_mask,
            deterministic=deterministic,
            **kwargs,
        )  # do not pass position_ids to old flash_attention_forward

    return attn_output


def ulysses_flash_attn_forward(
    self,
    hidden_states: torch.Tensor,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    position_embeddings: Optional[Tuple[torch.Tensor, torch.Tensor]] = None,  # will become mandatory in v4.46
    **kwargs,
) -> Tuple[torch.Tensor, None, None]:
    from transformers.models.qwen2_vl.modeling_qwen2_vl import apply_multimodal_rotary_pos_emb, repeat_kv

    bsz, q_len, _ = hidden_states.size()  # q_len = seq_length / sp_size
    query_states = self.q_proj(hidden_states)  # (batch_size, seq_length / sp_size, num_heads * head_size)
    key_states = self.k_proj(hidden_states)
    value_states = self.v_proj(hidden_states)

    query_states = query_states.view(bsz, q_len, self.num_heads, self.head_dim).transpose(1, 2)
    key_states = key_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)
    value_states = value_states.view(bsz, q_len, self.num_key_value_heads, self.head_dim).transpose(1, 2)

    ulysses_sp_size = get_ulysses_sequence_parallel_world_size()

    if ulysses_sp_size > 1:
        validate_ulysses_config(self.num_heads, ulysses_sp_size)

        key_states = repeat_kv(key_states, self.num_key_value_groups)
        value_states = repeat_kv(value_states, self.num_key_value_groups)
        query_states = gather_seq_scatter_heads(query_states, seq_dim=2, head_dim=1)
        key_states = gather_seq_scatter_heads(key_states, seq_dim=2, head_dim=1)
        value_states = gather_seq_scatter_heads(value_states, seq_dim=2, head_dim=1)
        # (batch_size, num_head / sp_size, seq_length, head_size)
        full_q_len = query_states.size(2)  # full_q_len = seq_length
    else:
        full_q_len = q_len

    # Because the input can be padded, the absolute sequence length depends on the max position id.
    if position_embeddings is None:
        cos, sin = self.rotary_emb(value_states, position_ids)
    else:
        cos, sin = position_embeddings

    query_states, key_states = apply_multimodal_rotary_pos_emb(query_states, key_states, cos, sin, self.rope_scaling["mrope_section"])
    dropout_rate = 0.0 if not self.training else self.attention_dropout

    # Reashape to the expected shape for Flash Attention
    query_states = query_states.transpose(1, 2)
    key_states = key_states.transpose(1, 2)
    value_states = value_states.transpose(1, 2)

    if self.config.use_sliding_window and getattr(self.config, "sliding_window", None) is not None and self.layer_idx >= self.config.max_window_layers:
        sliding_window = self.config.sliding_window
    else:
        sliding_window = None

    attn_output = flash_attention_forward(
        query_states,
        key_states,
        value_states,
        attention_mask,
        full_q_len,
        dropout=dropout_rate,
        sliding_window=sliding_window,
        is_causal=self.is_causal,
        use_top_left_mask=self._flash_attn_uses_top_left_mask,
        position_ids=position_ids,  # important: pass position ids
    )  # (batch_size, seq_length, num_head / sp_size, head_size)
    if ulysses_sp_size > 1:
        attn_output = gather_heads_scatter_seq(attn_output, head_dim=2, seq_dim=1)

    attn_output = attn_output.reshape(bsz, q_len, self.hidden_size).contiguous()
    attn_output = self.o_proj(attn_output)
    return attn_output, None, None


@dataclass
class Qwen2VLCausalLMOutputForPPO(Qwen2VLCausalLMOutputWithPast):
    log_probs: Optional[torch.FloatTensor] = None
    entropy: Optional[torch.FloatTensor] = None


def forward_for_ppo(
    self: Qwen2VLForConditionalGeneration,
    input_ids: torch.LongTensor = None,
    attention_mask: Optional[torch.Tensor] = None,
    position_ids: Optional[torch.LongTensor] = None,
    past_key_values: Optional[List[torch.FloatTensor]] = None,
    inputs_embeds: Optional[torch.FloatTensor] = None,
    labels: Optional[torch.LongTensor] = None,
    use_cache: Optional[bool] = None,
    output_attentions: Optional[bool] = None,
    output_hidden_states: Optional[bool] = None,
    return_dict: Optional[bool] = None,
    pixel_values: Optional[torch.Tensor] = None,
    pixel_values_videos: Optional[torch.FloatTensor] = None,
    image_grid_thw: Optional[torch.LongTensor] = None,
    video_grid_thw: Optional[torch.LongTensor] = None,
    rope_deltas: Optional[torch.LongTensor] = None,
    cache_position: Optional[torch.LongTensor] = None,
    temperature: float = 1.0,
    **loss_kwargs,
) -> Union[Tuple, Qwen2VLCausalLMOutputForPPO]:
    r"""
    Copy paste Qwen2VL's forward
    https://github.com/linkedin/Liger-Kernel/blob/main/src/liger_kernel/transformers/model/qwen2_vl.py
    ```"""
    from verl.utils.experimental.torch_functional import FusedLinearForPPO

    output_attentions = output_attentions if output_attentions is not None else self.config.output_attentions
    output_hidden_states = (
        output_hidden_states if output_hidden_states is not None else self.config.output_hidden_states
    )
    return_dict = return_dict if return_dict is not None else self.config.use_return_dict

    if inputs_embeds is None:
        inputs_embeds = self.model.embed_tokens(input_ids)
        if pixel_values is not None:
            pixel_values = pixel_values.type(self.visual.get_dtype())
            image_embeds = self.visual(pixel_values, grid_thw=image_grid_thw)
            n_image_tokens = (input_ids == self.config.image_token_id).sum().item()
            n_image_features = image_embeds.shape[0]
            if n_image_tokens != n_image_features:
                raise ValueError(
                    f"Image features and image tokens do not match: tokens: {n_image_tokens}, features {n_image_features}"
                )
            image_mask = (
                (input_ids == self.config.image_token_id)
                .unsqueeze(-1)
                .expand_as(inputs_embeds)
                .to(inputs_embeds.device)
            )
            image_embeds = image_embeds.to(inputs_embeds.device, inputs_embeds.dtype)
            inputs_embeds = inputs_embeds.masked_scatter(image_mask, image_embeds)

        if pixel_values_videos is not None:
            pixel_values_videos = pixel_values_videos.type(self.visual.get_dtype())
            video_embeds = self.visual(pixel_values_videos, grid_thw=video_grid_thw)
            n_video_tokens = (input_ids == self.config.video_token_id).sum().item()
            n_video_features = video_embeds.shape[0]
            if n_video_tokens != n_video_features:
                raise ValueError(
                    f"Video features and video tokens do not match: tokens: {n_video_tokens}, features {n_video_features}"
                )
            video_mask = (
                (input_ids == self.config.video_token_id)
                .unsqueeze(-1)
                .expand_as(inputs_embeds)
                .to(inputs_embeds.device)
            )
            video_embeds = video_embeds.to(inputs_embeds.device, inputs_embeds.dtype)
            inputs_embeds = inputs_embeds.masked_scatter(video_mask, video_embeds)

        if attention_mask is not None:
            attention_mask = attention_mask.to(inputs_embeds.device)

    if position_ids is None and (attention_mask is None or attention_mask.ndim == 2):
        # calculate RoPE index once per generation in the pre-fill stage only
        if (cache_position is not None and cache_position[0] == 0) or self.rope_deltas is None:
            position_ids, rope_deltas = self.get_rope_index(input_ids, image_grid_thw, video_grid_thw, attention_mask)
            self.rope_deltas = rope_deltas
        # then use the prev pre-calculated rope-deltas to get the correct position ids
        else:
            batch_size, seq_length, _ = inputs_embeds.shape
            delta = cache_position[0] + self.rope_deltas if cache_position is not None else 0
            position_ids = torch.arange(seq_length, device=inputs_embeds.device)
            position_ids = position_ids.view(1, -1).expand(batch_size, -1)
            if cache_position is not None:  # otherwise `deltas` is an int `0`
                delta = delta.repeat_interleave(batch_size // delta.shape[0], dim=0)
            position_ids = position_ids.add(delta)
            position_ids = position_ids.unsqueeze(0).expand(3, -1, -1)

    outputs = self.model(
        input_ids=None,
        position_ids=position_ids,
        attention_mask=attention_mask,
        past_key_values=past_key_values,
        inputs_embeds=inputs_embeds,
        use_cache=use_cache,
        output_attentions=output_attentions,
        output_hidden_states=output_hidden_states,
        return_dict=return_dict,
        cache_position=cache_position,
    )

    hidden_states = outputs[0]

    if not return_dict:
        raise NotImplementedError("forward_for_ppo has to return_dict")

    # Loss calculations
    if labels is not None:
        rolled_labels = torch.roll(labels, shifts=-1, dims=-1)
    elif input_ids is not None:
        rolled_labels = torch.roll(input_ids, shifts=-1, dims=-1)
    else:
        raise RuntimeError("To use forward_for_ppo, either labels or input_ids must be provided.")

    fused_linear_for_ppo = FusedLinearForPPO()
    log_probs, entropy = fused_linear_for_ppo.forward(
        hidden_states=hidden_states,
        vocab_weights=self.lm_head.weight,
        input_ids=rolled_labels,
        temperature=temperature,
    )

    return Qwen2VLCausalLMOutputForPPO(
        log_probs=log_probs,
        entropy=entropy,
        past_key_values=outputs.past_key_values,
        hidden_states=outputs.hidden_states,
        attentions=outputs.attentions,
        rope_deltas=rope_deltas,
    )


==> sharp/models/weight_loader_registry.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


def get_weight_loader(arch: str):
    from verl.models.mcore.loader import load_state_dict_to_megatron_gptmodel

    _MODEL_WEIGHT_MEGATRON_LOADER_REGISTRY = {
        "LlamaForCausalLM": load_state_dict_to_megatron_gptmodel,
        "Qwen2ForCausalLM": load_state_dict_to_megatron_gptmodel,
    }

    if arch in _MODEL_WEIGHT_MEGATRON_LOADER_REGISTRY:
        return _MODEL_WEIGHT_MEGATRON_LOADER_REGISTRY[arch]
    raise ValueError(f"Model architectures {arch} loader are not supported for now. Supported architectures: {_MODEL_WEIGHT_MEGATRON_LOADER_REGISTRY.keys()}")


def get_weight_saver(arch: str):
    from verl.models.mcore.saver import merge_megatron_ckpt_gptmodel, merge_megatron_ckpt_gptmodel_dpskv3, merge_megatron_ckpt_gptmodel_mixtral, merge_megatron_ckpt_gptmodel_qwen2_5_vl, merge_megatron_ckpt_gptmodel_qwen_moe

    _MODEL_WEIGHT_MEGATRON_SAVER_REGISTRY = {
        "LlamaForCausalLM": merge_megatron_ckpt_gptmodel,
        "Qwen2ForCausalLM": merge_megatron_ckpt_gptmodel,
        "MixtralForCausalLM": merge_megatron_ckpt_gptmodel_mixtral,
        "Qwen2MoeForCausalLM": merge_megatron_ckpt_gptmodel_qwen_moe,
        "Qwen2_5_VLForConditionalGeneration": merge_megatron_ckpt_gptmodel_qwen2_5_vl,
        "DeepseekV3ForCausalLM": merge_megatron_ckpt_gptmodel_dpskv3,
        "Qwen3ForCausalLM": merge_megatron_ckpt_gptmodel,
        "Qwen3MoeForCausalLM": merge_megatron_ckpt_gptmodel_qwen_moe,
    }
    if arch in _MODEL_WEIGHT_MEGATRON_SAVER_REGISTRY:
        return _MODEL_WEIGHT_MEGATRON_SAVER_REGISTRY[arch]
    raise ValueError(f"Model architectures {arch} saver are not supported for now. Supported architectures: {_MODEL_WEIGHT_MEGATRON_SAVER_REGISTRY.keys()}")


==> sharp/protocol.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Implement base data transfer protocol between any two functions, modules.
We can subclass Protocol to define more detailed batch info with specific keys
"""

import contextlib
import copy
import logging
import os
import pickle
from dataclasses import dataclass, field
from typing import Any, Callable, Dict, List, Optional, Tuple, Union

import numpy as np
import pandas as pd
import ray
import tensordict
import torch
import torch.distributed
from omegaconf import OmegaConf
from packaging import version
from tensordict import TensorDict
from torch.nn.utils.rnn import pad_sequence
from torch.utils.data import DataLoader

from verl.utils.device import get_torch_device
from verl.utils.py_functional import union_two_dict
from verl.utils.torch_functional import allgather_dict_tensors, pad_sequence_to_length

# from verl.workers.rollout.schemas import AsyncRolloutRequest, AsyncRolloutRequestStateEnum

__all__ = ["DataProto", "union_tensor_dict"]

with contextlib.suppress(Exception):
    tensordict.set_lazy_legacy(False).set()


class _DataProtoConfigMeta(type):
    _config = {}

    auto_padding_key = "_verl_auto_padding"

    @property
    def auto_padding(cls):
        enabled_by_env = os.getenv("VERL_AUTO_PADDING", "FALSE").upper() in ["TRUE", "1"]
        return enabled_by_env or cls._config.get(cls.auto_padding_key, False)

    @auto_padding.setter
    def auto_padding(cls, enabled: bool):
        assert isinstance(enabled, bool), f"enabled must be a boolean, got {enabled} as {type(enabled)}"
        cls._config[cls.auto_padding_key] = enabled


class DataProtoConfig(metaclass=_DataProtoConfigMeta):
    pass


_padding_size_key = "_padding_size_key_x123d"


def pad_dataproto_to_divisor(data: "DataProto", size_divisor: int):
    """Pad a DataProto to size divisible by size_divisor

    Args:
        size_divisor (int): size divisor

    Returns:
        data: (DataProto): the padded DataProto
        pad_size (int)
    """
    assert isinstance(data, DataProto), "data must be a DataProto"
    if len(data) % size_divisor != 0:
        pad_size = size_divisor - len(data) % size_divisor
        padding_protos = []
        remaining_pad = pad_size
        while remaining_pad > 0:
            take_size = min(remaining_pad, len(data))
            padding_protos.append(data[:take_size])
            remaining_pad -= take_size
        data_padded = DataProto.concat([data] + padding_protos)
    else:
        if len(data) == 0:
            logging.warning("padding a DataProto with no item, no changed made")
        pad_size = 0
        data_padded = data
    return data_padded, pad_size


def unpad_dataproto(data: "DataProto", pad_size):
    if pad_size != 0:
        data = data[:-pad_size]
    return data


def union_tensor_dict(tensor_dict1: TensorDict, tensor_dict2: TensorDict) -> TensorDict:
    """Union two tensordicts."""
    assert tensor_dict1.batch_size == tensor_dict2.batch_size, f"Two tensor dict must have identical batch size. Got {tensor_dict1.batch_size} and {tensor_dict2.batch_size}"
    for key in tensor_dict2.keys():
        if key not in tensor_dict1.keys():
            tensor_dict1[key] = tensor_dict2[key]
        else:
            assert tensor_dict1[key].equal(tensor_dict2[key]), f"{key} in tensor_dict1 and tensor_dict2 are not the same object"

    return tensor_dict1


def union_numpy_dict(tensor_dict1: dict[str, np.ndarray], tensor_dict2: dict[str, np.ndarray]) -> dict[str, np.ndarray]:
    for key, val in tensor_dict2.items():
        if key in tensor_dict1:
            assert isinstance(tensor_dict2[key], np.ndarray)
            assert isinstance(tensor_dict1[key], np.ndarray)
            # to properly deal with nan and object type
            assert pd.DataFrame(tensor_dict2[key]).equals(pd.DataFrame(tensor_dict1[key])), f"{key} in tensor_dict1 and tensor_dict2 are not the same object"
        tensor_dict1[key] = val

    return tensor_dict1


def list_of_dict_to_dict_of_list(list_of_dict: list[dict]):
    if len(list_of_dict) == 0:
        return {}
    keys = list_of_dict[0].keys()
    output = {key: [] for key in keys}
    for data in list_of_dict:
        for key, item in data.items():
            assert key in output
            output[key].append(item)
    return output


def fold_batch_dim(data: "DataProto", new_batch_size):
    """
    Fold a batch dim from [bsz, xxx] into [new_bsz, bsz // new_bsz, xxx]
    """
    batch_size = data.batch.batch_size[0]

    assert batch_size % new_batch_size == 0

    tensor: TensorDict = data.batch
    non_tensor = data.non_tensor_batch

    tensor = tensor.view(new_batch_size, -1)
    tensor.auto_batch_size_(batch_dims=1)

    for key, val in non_tensor.items():
        non_tensor[key] = np.reshape(val, newshape=(new_batch_size, -1, *val.shape[1:]))

    return type(data)(batch=tensor, non_tensor_batch=non_tensor, meta_info=data.meta_info)


def unfold_batch_dim(data: "DataProto", batch_dims=2):
    """
    Unfold the first n dims as new batch dim
    """
    tensor: TensorDict = data.batch
    non_tensor = data.non_tensor_batch
    tensor.auto_batch_size_(batch_dims=batch_dims)
    tensor = tensor.view(-1)

    batch_size = tensor.batch_size[0]

    non_tensor_new = {}

    for key, val in non_tensor.items():
        non_tensor_new[key] = np.reshape(val, newshape=(batch_size, *val.shape[batch_dims:]))

    return type(data)(batch=tensor, non_tensor_batch=non_tensor_new, meta_info=data.meta_info)


def collate_fn(x: list["DataProtoItem"]):
    batch = []
    non_tensor_batch = []
    for data in x:
        batch.append(data.batch)
        non_tensor_batch.append(data.non_tensor_batch)
    batch = torch.stack(batch).contiguous()
    non_tensor_batch = list_of_dict_to_dict_of_list(non_tensor_batch)
    for key, val in non_tensor_batch.items():
        non_tensor_batch[key] = np.array(val, dtype=object)
    return DataProto(batch=batch, non_tensor_batch=non_tensor_batch)


@dataclass
class DataProtoItem:
    # TODO(zhangchi.usc1992) add consistency check
    batch: TensorDict = None
    non_tensor_batch: Dict = field(default_factory=dict)
    meta_info: Dict = field(default_factory=dict)


@dataclass
class DataProto:
    """
    A DataProto is a data structure that aims to provide a standard protocol for data exchange between functions.
    It contains a batch (TensorDict) and a meta_info (Dict). The batch is a TensorDict https://pytorch.org/tensordict/.
    TensorDict allows you to manipulate a dictionary of Tensors like a single Tensor. Ideally, the tensors with the
    same batch size should be put inside batch.
    """

    batch: TensorDict = None
    non_tensor_batch: Dict = field(default_factory=dict)
    meta_info: Dict = field(default_factory=dict)

    def __post_init__(self):
        # perform necessary checking
        self.check_consistency()

    def __len__(self):
        if self.batch is not None:
            return self.batch.batch_size[0]
        elif self.non_tensor_batch is not None and len(self.non_tensor_batch) > 0:
            random_key = list(self.non_tensor_batch.keys())[0]
            return self.non_tensor_batch[random_key].shape[0]
        else:
            return 0

    def __getitem__(self, item):
        """
        Enhanced indexing for DataProto objects.

        Args:
            item: Can be one of:
                - int: A single index
                - slice: A slice object (start:stop:step)
                - list: A list of indices
                - numpy.ndarray: An array of indices
                - torch.Tensor: A tensor of indices

        Returns:
            DataProto: For all indexing types except single integers
            DataProtoItem: Only for single integer indices
        """
        # Case 1: Slice object - use the slice method
        if isinstance(item, slice):
            return self.slice(item.start, item.stop, item.step)

        # Case 2: List, numpy array, or torch tensor - use sel_idxs
        elif isinstance(item, (list, np.ndarray, torch.Tensor)):
            return self.select_idxs(item)

        # Case 3: Single integer - return DataProtoItem for backward compatibility
        elif isinstance(item, (int, np.integer)):
            tensor_data = self.batch[item] if self.batch is not None else None
            non_tensor_data = {key: val[item] for key, val in self.non_tensor_batch.items()}
            return DataProtoItem(batch=tensor_data, non_tensor_batch=non_tensor_data, meta_info=self.meta_info)

        # # Case 4: Unsupported type
        else:
            raise TypeError(f"Indexing with {type(item)} is not supported")

    def __getstate__(self):
        import io

        buffer = io.BytesIO()
        if version.parse(tensordict.__version__) >= version.parse("0.5.0") and self.batch is not None:
            self.batch = self.batch.contiguous()
            self.batch = self.batch.consolidate()
        torch.save(self.batch, buffer)
        buffer_bytes = buffer.getvalue()
        return buffer_bytes, self.non_tensor_batch, self.meta_info

    def __setstate__(self, data):
        import io

        batch_deserialized_bytes, non_tensor_batch, meta_info = data
        batch_deserialized = io.BytesIO(initial_bytes=batch_deserialized_bytes)
        batch = torch.load(batch_deserialized, weights_only=False, map_location="cpu" if not get_torch_device().is_available() else None)
        self.batch = batch
        self.non_tensor_batch = non_tensor_batch
        self.meta_info = meta_info

    def save_to_disk(self, filepath):
        with open(filepath, "wb") as f:
            pickle.dump(self, f)

    @staticmethod
    def load_from_disk(filepath) -> "DataProto":
        with open(filepath, "rb") as f:
            data = pickle.load(f)
            return data

    def print_size(self, prefix=""):
        size_of_tensordict = 0
        if self.batch is None:
            for key, tensor in self.batch.items():
                size_of_tensordict += tensor.element_size() * tensor.numel()
        size_of_numpy_array = 0
        for key, numpy_array in self.non_tensor_batch.items():
            size_of_numpy_array += numpy_array.nbytes

        size_of_numpy_array /= 1024**3
        size_of_tensordict /= 1024**3

        message = f"Size of tensordict: {size_of_tensordict} GB, size of non_tensor_batch: {size_of_numpy_array} GB"

        if prefix:
            message = f"{prefix}, " + message
        print(message)

    def check_consistency(self):
        """Check the consistency of the DataProto. Mainly for batch and non_tensor_batch
        We expose this function as a public one so that user can call themselves directly
        """
        if self.batch is not None:
            assert len(self.batch.batch_size) == 1, "only support num_batch_dims=1"

        if self.non_tensor_batch is not None:
            for key, val in self.non_tensor_batch.items():
                assert isinstance(val, np.ndarray)

        if self.batch is not None and self.non_tensor_batch is not None and len(self.non_tensor_batch) != 0:
            # TODO: we can actually lift this restriction if needed
            assert len(self.batch.batch_size) == 1, "only support num_batch_dims=1 when non_tensor_batch is not empty."

            batch_size = self.batch.batch_size[0]
            for key, val in self.non_tensor_batch.items():
                assert isinstance(val, np.ndarray), f"data in the non_tensor_batch must be a numpy.array with dtype=object, but for {key=}, got {type(val)=}"
                assert val.shape[0] == batch_size, f"key {key} length {len(val)} is not equal to batch size {batch_size}"

    @classmethod
    def from_single_dict(cls, data: Dict[str, Union[torch.Tensor, np.ndarray]], meta_info=None, auto_padding=False):
        """Create a DataProto from a dict of tensors and non_tensors"""
        tensors = {}
        non_tensors = {}

        for key, val in data.items():
            if isinstance(val, torch.Tensor):
                tensors[key] = val
            elif isinstance(val, np.ndarray):
                non_tensors[key] = val
            else:
                raise ValueError(f"Unsupported type in data {type(val)}")

        return cls.from_dict(tensors=tensors, non_tensors=non_tensors, meta_info=meta_info, auto_padding=auto_padding)

    @classmethod
    def from_dict(cls, tensors: Optional[Dict[str, torch.Tensor]] = None, non_tensors=None, meta_info=None, num_batch_dims=1, auto_padding=False):
        """Create a DataProto from a dict of tensors. This assumes that
        1. All the tensor in tensors have the same dim0
        2. Only dim0 is the batch dim
        """

        assert num_batch_dims > 0, "num_batch_dims must be greater than zero"
        if non_tensors is not None:
            assert num_batch_dims == 1, "only support num_batch_dims=1 when non_tensors is not None."

        if tensors is None:
            tensors = {}
        if meta_info is None:
            meta_info = {}
        if non_tensors is None:
            non_tensors = {}

        assert isinstance(non_tensors, dict)

        # get and check batch size
        batch_size = None
        pivot_key = None
        for key, tensor in tensors.items():
            if batch_size is None:
                batch_size = tensor.shape[:num_batch_dims]
                pivot_key = key
            else:
                current_batch = tensor.shape[:num_batch_dims]
                assert batch_size == current_batch, f"Not all the tensor in tensors have the same batch size with batch_dims={num_batch_dims}. Got {pivot_key} has {batch_size}, {key} has {current_batch}"

        for key, val in non_tensors.items():
            if not isinstance(val, np.ndarray):
                non_tensors[key] = np.array(val, dtype=object)

        tensor_dict = TensorDict(source=tensors, batch_size=batch_size) if tensors else None
        if auto_padding:
            meta_info[DataProtoConfig.auto_padding_key] = True
        return cls(batch=tensor_dict, non_tensor_batch=non_tensors, meta_info=meta_info)

    def to(self, device) -> "DataProto":
        """move the batch to device

        Args:
            device (torch.device, str): torch device

        Returns:
            DataProto: the current DataProto

        """
        if self.batch is not None:
            self.batch = self.batch.to(device)
        return self

    def select(self, batch_keys=None, non_tensor_batch_keys=None, meta_info_keys=None, deepcopy=False) -> "DataProto":
        """Select a subset of the DataProto via batch_keys and meta_info_keys

        Args:
            batch_keys (list, optional): a list of strings indicating the keys in batch to select
            meta_info_keys (list, optional): a list of keys indicating the meta info to select

        Returns:
            DataProto: the DataProto with the selected batch_keys and meta_info_keys
        """
        # TODO (zhangchi.usc1992) whether to copy
        if batch_keys is not None:
            batch_keys = tuple(batch_keys)
            sub_batch = self.batch.select(*batch_keys)
        else:
            sub_batch = self.batch

        if non_tensor_batch_keys is not None:
            non_tensor_batch = {key: val for key, val in self.non_tensor_batch.items() if key in non_tensor_batch_keys}
        else:
            non_tensor_batch = self.non_tensor_batch

        if deepcopy:
            non_tensor_batch = copy.deepcopy(non_tensor_batch)

        if meta_info_keys is not None:
            sub_meta_info = {key: val for key, val in self.meta_info.items() if key in meta_info_keys}
        else:
            sub_meta_info = self.meta_info

        if deepcopy:
            sub_meta_info = copy.deepcopy(sub_meta_info)

        return type(self)(batch=sub_batch, non_tensor_batch=non_tensor_batch, meta_info=sub_meta_info)

    def select_idxs(self, idxs):
        """
        Select specific indices from the DataProto.

        Args:
            idxs (torch.Tensor or numpy.ndarray or list): Indices to select

        Returns:
            DataProto: A new DataProto containing only the selected indices
        """
        if isinstance(idxs, list):
            idxs = torch.tensor(idxs)
            if idxs.dtype != torch.bool:
                idxs = idxs.type(torch.int32)

        if isinstance(idxs, np.ndarray):
            idxs_np = idxs
            idxs_torch = torch.from_numpy(idxs)
        else:  # torch.Tensor
            idxs_torch = idxs
            idxs_np = idxs.detach().cpu().numpy()

        batch_size = int(idxs_np.sum()) if idxs_np.dtype == bool else idxs_np.shape[0]

        if self.batch is not None:
            # Use TensorDict's built-in indexing capabilities
            selected_batch = TensorDict(source={key: tensor[idxs_torch] for key, tensor in self.batch.items()}, batch_size=(batch_size,), device=self.batch.device)
        else:
            selected_batch = None

        selected_non_tensor = {}
        for key, val in self.non_tensor_batch.items():
            selected_non_tensor[key] = val[idxs_np]

        return type(self)(batch=selected_batch, non_tensor_batch=selected_non_tensor, meta_info=self.meta_info)

    def slice(self, start=None, end=None, step=None):
        """
        Slice the DataProto and return a new DataProto object.
        This is an improved version of direct slicing which returns a DataProtoItem.

        Args:
            start (int, optional): Start index. Defaults to None (start from beginning).
            end (int, optional): End index (exclusive). Defaults to None (go to end).
            step (int, optional): Step size. Defaults to None (step=1).

        Returns:
            DataProto: A new DataProto containing the sliced data

        Examples:
            # Using the slice method directly
            sliced_data = data_proto.slice(10, 20)

            # Using enhanced indexing (returns DataProto)
            sliced_data = data_proto[10:20]
            sliced_data = data_proto[::2]  # Every other element

            # Using list indexing (returns DataProto)
            indices = [1, 5, 10]
            selected_data = data_proto[indices]

            # Single index still returns DataProtoItem
            single_item = data_proto[5]
        """
        # Create a slice object
        slice_obj = slice(start, end, step)

        # Handle the batch data
        if self.batch is not None:
            # Use TensorDict's built-in slicing capabilities
            sliced_batch = self.batch[slice_obj]
        else:
            sliced_batch = None

        # Handle the non-tensor batch data
        sliced_non_tensor = {}
        for key, val in self.non_tensor_batch.items():
            sliced_non_tensor[key] = val[slice_obj]

        # Return a new DataProto object
        return type(self)(batch=sliced_batch, non_tensor_batch=sliced_non_tensor, meta_info=self.meta_info)

    def pop(self, batch_keys=None, non_tensor_batch_keys=None, meta_info_keys=None) -> "DataProto":
        """Pop a subset of the DataProto via `batch_keys` and `meta_info_keys`

        Args:
            batch_keys (list, optional): a list of strings indicating the keys in batch to pop
            meta_info_keys (list, optional): a list of keys indicating the meta info to pop

        Returns:
            DataProto: the DataProto with the poped batch_keys and meta_info_keys
        """
        if batch_keys is None:
            batch_keys = []
        if meta_info_keys is None:
            meta_info_keys = []
        if non_tensor_batch_keys is None:
            non_tensor_batch_keys = []

        tensors = {}
        # tensor batch
        for key in batch_keys:
            assert key in self.batch.keys()
            tensors[key] = self.batch.pop(key)
        non_tensors = {}
        # non tensor batch
        for key in non_tensor_batch_keys:
            assert key in self.non_tensor_batch.keys()
            non_tensors[key] = self.non_tensor_batch.pop(key)
        meta_info = {}
        for key in meta_info_keys:
            assert key in self.meta_info.keys()
            meta_info[key] = self.meta_info.pop(key)
        return DataProto.from_dict(tensors=tensors, non_tensors=non_tensors, meta_info=meta_info)

    def rename(self, old_keys=None, new_keys=None) -> "DataProto":
        """
        Note that this function only rename the key in the batch
        """

        def validate_input(keys):
            if keys is not None:
                if isinstance(keys, str):
                    keys = [keys]
                elif isinstance(keys, list):
                    pass
                else:
                    raise TypeError(f"keys must be a list or a string, but got {type(keys)}")
            return keys

        old_keys = validate_input(old_keys)
        new_keys = validate_input(new_keys)

        if len(new_keys) != len(old_keys):
            raise ValueError(f"new_keys and old_keys must have the same length, but got {len(new_keys)} and {len(old_keys)}")

        self.batch.rename_key_(tuple(old_keys), tuple(new_keys))

        return self

    def union(self, other: "DataProto") -> "DataProto":
        """Union with another DataProto. Union batch and meta_info separately.
        Throw an error if

        - there are conflict keys in batch and they are not equal
        - the batch size of two data batch is not the same
        - there are conflict keys in meta_info and they are not the same.

        Args:
            other (DataProto): another DataProto to union

        Returns:
            DataProto: the DataProto after union
        """
        self.batch = union_tensor_dict(self.batch, other.batch)
        self.non_tensor_batch = union_numpy_dict(self.non_tensor_batch, other.non_tensor_batch)
        self.meta_info = union_two_dict(self.meta_info, other.meta_info)
        return self

    def make_iterator(self, mini_batch_size, epochs, seed=None, dataloader_kwargs=None):
        r"""Make an iterator from the DataProto. This is built upon that TensorDict can be used as a normal Pytorch
        dataset. See https://pytorch.org/tensordict/tutorials/data_fashion for more details.


        Args:
            mini_batch_size (int): mini-batch size when iterating the dataset. We require that ``batch.batch_size[0] % mini_batch_size == 0``.
            epochs (int): number of epochs when iterating the dataset.
            dataloader_kwargs (Any): internally, it returns a DataLoader over the batch. The dataloader_kwargs is the kwargs passed to the DataLoader.

        Returns:
            Iterator: an iterator that yields a mini-batch data at a time. The total number of iteration steps is ``self.batch.batch_size * epochs // mini_batch_size``
        """
        assert self.batch.batch_size[0] % mini_batch_size == 0, f"{self.batch.batch_size[0]} % {mini_batch_size} != 0"
        # we can directly create a dataloader from TensorDict
        if dataloader_kwargs is None:
            dataloader_kwargs = {}

        if seed is not None:
            generator = torch.Generator()
            generator.manual_seed(seed)
        else:
            generator = None

        assert isinstance(dataloader_kwargs, Dict)
        train_dataloader = DataLoader(dataset=self, batch_size=mini_batch_size, collate_fn=collate_fn, generator=generator, **dataloader_kwargs)

        def get_data():
            for _ in range(epochs):
                for d in train_dataloader:
                    d.meta_info = self.meta_info
                    yield d

        return iter(get_data())

    def is_padding_enabled(self):
        """
        Check if padding is enabled for the DataProto.
        Returns:
            bool: True if padding is enabled, False otherwise.
        """
        dataproto_specific_padding = self.meta_info.get(DataProtoConfig.auto_padding_key, False)
        return dataproto_specific_padding or DataProtoConfig.auto_padding

    def padding(self, padding_size, padding_candidate=""):
        """Pad the DataProto by concating with padding_candidate.repeat(padding_size)

        Args:
            padding_size (int): the number of repeated padding_candidate
            padding_candidate: the item to be repeated and appended to the DataProto, only supporting ["first", "last"]
        """
        if padding_size == 0:
            return
        padding_candidate = self.select_idxs([0 if padding_candidate == "first" else len(self) - 1])
        padding_part = padding_candidate.repeat(padding_size)
        padded_dp = DataProto.concat([self, padding_part])
        self.batch = padded_dp.batch
        self.non_tensor_batch = padded_dp.non_tensor_batch

    def chunk(self, chunks: int) -> List["DataProto"]:
        """Split the batch among dim=0 into chunks. The meta_info is passed to each DataProto after split.

        Args:
            chunks (int): the number of chunks to split on dim=0

        Returns:
            List[DataProto]: a list of DataProto after splitting
        """
        if not self.is_padding_enabled():
            assert len(self) % chunks == 0, f"only support equal chunk. Got size of DataProto {len(self)} and chunk {chunks}."

        bsz_in_batch = None
        if self.batch is not None:
            batch_lst = self.batch.chunk(chunks=chunks, dim=0)
            bsz_in_batch = np.array([batch.batch_size[0] for batch in batch_lst])
            chunk_indices = np.cumsum(bsz_in_batch)[:-1]
        else:
            batch_lst = [None for _ in range(chunks)]

        non_tensor_batch_lst = [{} for _ in range(chunks)]
        for key, val in self.non_tensor_batch.items():
            assert isinstance(val, np.ndarray)
            if bsz_in_batch is not None:
                non_tensor_lst = np.array_split(val, chunk_indices.tolist())
            else:
                non_tensor_lst = np.array_split(val, chunks)
            assert len(non_tensor_lst) == chunks
            for i in range(chunks):
                non_tensor_batch_lst[i][key] = non_tensor_lst[i]

        output = []
        for i in range(chunks):
            output.append(type(self)(batch=batch_lst[i], non_tensor_batch=non_tensor_batch_lst[i], meta_info=self.meta_info))

        return output

    @staticmethod
    def concat(data: List["DataProto"]) -> "DataProto":
        """Concat a list of DataProto. The batch is concatenated among dim=0.
        The meta_info is assumed to be identical and will use the first one.

        Args:
            data (List[DataProto]): list of DataProto

        Returns:
            DataProto: concatenated DataProto
        """
        batch_lst = []
        for batch in data:
            batch_lst.append(batch.batch)
        new_batch = torch.cat(batch_lst, dim=0) if batch_lst[0] is not None else None

        non_tensor_batch = list_of_dict_to_dict_of_list(list_of_dict=[d.non_tensor_batch for d in data])
        # for key, val in non_tensor_batch.items():
        #     for i, v in enumerate(val):
        #         print(f"[DEBUG] key={key}, index={i}, shape={np.array(v).shape}")
        #     non_tensor_batch[key] = np.concatenate(val, axis=0)

        for key, val in non_tensor_batch.items():
            # print(f"[DEBUG] key={key}")
            # print(f"[DEBUG] val:{val}")

            for i, v in enumerate(val):
                arr = np.array(v)
                # print(f"[DEBUG] key={key}, index={i}, shape={arr.shape}, dtype={arr.dtype}")

                if arr.ndim == 2 and arr.shape[1] == 0:
                    n = arr.shape[0]   # 任意 n
                    empty_serialized = pickle.dumps([])

                    # 创建 (n,) 的数组，每一行都是空序列化对象
                    fixed = np.array([empty_serialized] * n, dtype=object)

                    val[i] = fixed

                # # ✅ 自动修复：如果出现 (1, 0) 这种空二维数组 → 转成空一维
                # if arr.ndim == 2 and arr.shape[1] == 0:
                #     # print(f"[FIX] Converting empty 2D array at key={key}, index={i} to 1D empty array")
                #     empty_serialized = pickle.dumps([])   # ✅ 把空 list 序列化成 bytes
                #     val[i] = np.array([empty_serialized], dtype=object)

            try:
                non_tensor_batch[key] = np.concatenate(val, axis=0)
            except ValueError as e:
                print(f"[ERROR] concat failed for key={key}, shapes={[np.array(v).shape for v in val]}")
                raise e

        cls = type(data[0]) if len(data) > 0 else DataProto
        return cls(batch=new_batch, non_tensor_batch=non_tensor_batch, meta_info=data[0].meta_info)

    def reorder(self, indices):
        """
        Note that this operation is in-place
        """
        indices_np = indices.detach().numpy()
        self.batch = self.batch[indices]
        self.non_tensor_batch = {key: val[indices_np] for key, val in self.non_tensor_batch.items()}

    def repeat(self, repeat_times=2, interleave=True):
        """
        Repeat the batch data a specified number of times.

        Args:
            repeat_times (int): Number of times to repeat the data.
            interleave (bool): Whether to interleave the repßeated data.

        Returns:
            DataProto: A new DataProto with repeated data.
        """
        if self.batch is not None:
            if interleave:
                # Interleave the data
                repeated_tensors = {key: tensor.repeat_interleave(repeat_times, dim=0) for key, tensor in self.batch.items()}
            else:
                # Stack the data
                repeated_tensors = {key: tensor.unsqueeze(0).expand(repeat_times, *tensor.shape).reshape(-1, *tensor.shape[1:]) for key, tensor in self.batch.items()}

            repeated_batch = TensorDict(
                source=repeated_tensors,
                batch_size=(self.batch.batch_size[0] * repeat_times,),
            )
        else:
            repeated_batch = None

        repeated_non_tensor_batch = {}
        for key, val in self.non_tensor_batch.items():
            if interleave:
                repeated_non_tensor_batch[key] = np.repeat(val, repeat_times, axis=0)
            else:
                repeated_non_tensor_batch[key] = np.tile(val, (repeat_times,) + (1,) * (val.ndim - 1))

        return type(self)(
            batch=repeated_batch,
            non_tensor_batch=repeated_non_tensor_batch,
            meta_info=self.meta_info,
        )

    def unfold_column_chunks(self, n_split: int, split_keys: Optional[List[str]] = None):
        """Split along the second dim into `n_split`, unfold it to the first dim (batch dim)
        Useful in passing grouped tensors that doesn't want to be shuffled in dataset.
        keys not in split_keys are repeated to match the shape
        Note that if the `split_keys` is not provided, it will repeat all the keys in the second dim.
        """
        if self.batch is not None:
            unfolded_batch = {}
            for key in self.batch.keys():
                if key in split_keys if split_keys is not None else False:
                    shape = list(self.batch[key].shape)
                    shape[0] = self.batch[key].shape[0] * n_split
                    shape[1] = self.batch[key].shape[1] // n_split
                    unfolded_batch[key] = self.batch[key].reshape(*shape)
                else:
                    unfolded_batch[key] = torch.repeat_interleave(self.batch[key], n_split, dim=0)
            # locate the `unfolded_batch` as a TensorDict on the same device as the original batch
            unfolded_batch = TensorDict(source=unfolded_batch, batch_size=(self.batch.batch_size[0] * n_split,), device=self.batch.device)
        else:
            unfolded_batch = None

        repeated_non_tensor_batch = {}
        for key, val in self.non_tensor_batch.items():
            if key in split_keys:
                shape = list(val.shape)
                shape[0] = val.shape[0] * n_split
                shape[1] = val.shape[1] // n_split
                repeated_non_tensor_batch[key] = val.reshape(*shape)
            else:
                repeated_non_tensor_batch[key] = np.repeat(val, n_split, axis=0)

        return type(self)(
            batch=unfolded_batch,
            non_tensor_batch=repeated_non_tensor_batch,
            meta_info=self.meta_info,
        )

    def sample_level_repeat(self, repeat_times):
        """
        Repeat each row of the batch data a specified number of times.

        Args:
            repeat_times (torch.tensor, list, tuple, ndarray):  Number of times to repeat the data.

        Returns:
            DataProto: A new DataProto with repeated data.
        """
        if isinstance(repeat_times, tuple):
            repeat_times = list(repeat_times)
        elif isinstance(repeat_times, torch.Tensor):
            assert len(repeat_times.shape) == 1
            repeat_times = repeat_times.tolist()
        elif isinstance(repeat_times, np.ndarray):
            assert len(repeat_times.shape) == 1
            repeat_times = repeat_times.tolist()
        else:
            assert isinstance(repeat_times, list), f"repeat_times type must be in [list, torch.Tensor, np.ndarray, tuple], got {type(repeat_times)}"
        repeat_times = torch.tensor(repeat_times)

        if self.batch is not None:
            # Interleave the data
            repeated_tensors = {key: tensor.repeat_interleave(repeat_times, dim=0) for key, tensor in self.batch.items()}

            repeated_batch = TensorDict(
                source=repeated_tensors,
                batch_size=(repeat_times.sum().item(),),
                device=self.batch.device,
            )
        else:
            repeated_batch = None

        repeated_non_tensor_batch = {}
        for key, val in self.non_tensor_batch.items():
            repeated_non_tensor_batch[key] = np.repeat(val, repeat_times, axis=0)

        return type(self)(
            batch=repeated_batch,
            non_tensor_batch=repeated_non_tensor_batch,
            meta_info=self.meta_info,
        )


@dataclass
class DataProtoFuture:
    """
    DataProtoFuture aims to eliminate actual data fetching on driver. By doing so, the driver doesn't have to wait
    for data so that asynchronous execution becomes possible.
    DataProtoFuture contains a list of futures from another WorkerGroup of size world_size.
    - collect_fn is a Callable that reduces the list of futures to a DataProto
    - dispatch_fn is a Callable that partitions the DataProto into a list of DataProto of size world_size and then select

    Potential issue: we can optimize dispatch_fn(collect_fn) such that only needed data is fetched on destination
    - DataProtoFuture only supports directly passing from the output of a method to another input. You can't perform any
    operation on the DataProtoFuture in driver.
    """

    collect_fn: Callable
    futures: List[ray.ObjectRef]
    dispatch_fn: Callable = None

    @staticmethod
    def concat(data: List[ray.ObjectRef]) -> "DataProtoFuture":
        output = DataProtoFuture(collect_fn=DataProto.concat, futures=data)
        return output

    def chunk(self, chunks: int) -> List["DataProtoFuture"]:
        from functools import partial

        arg_future_lst = []
        for i in range(chunks):
            # note that we can't directly pass i and chunks
            def dispatch_fn(x, i, chunks):
                return x.chunk(chunks=chunks)[i]

            arg_future = DataProtoFuture(collect_fn=self.collect_fn, dispatch_fn=partial(dispatch_fn, i=i, chunks=chunks), futures=self.futures)
            arg_future_lst.append(arg_future)
        return arg_future_lst

    def get(self):
        output = ray.get(self.futures)  # dp_size.
        for o in output:
            assert isinstance(o, DataProto)
        output = self.collect_fn(output)  # select dp, concat
        if self.dispatch_fn is not None:
            output = self.dispatch_fn(output)  # split in batch dim, select using dp
        return output


def all_gather_data_proto(data: DataProto, process_group):
    # Note that this is an inplace operator just like torch.distributed.all_gather
    group_size = torch.distributed.get_world_size(group=process_group)
    assert isinstance(data, DataProto)
    prev_device = data.batch.device
    data.batch = data.batch.to(get_torch_device().current_device())
    data.batch = allgather_dict_tensors(data.batch.contiguous(), size=group_size, group=process_group, dim=0)
    data.batch = data.batch.to(prev_device)
    # all gather non_tensor_batch
    all_non_tensor_batch = [None for _ in range(group_size)]
    torch.distributed.all_gather_object(all_non_tensor_batch, data.non_tensor_batch, group=process_group)
    data.non_tensor_batch = {k: np.concatenate([d[k] for d in all_non_tensor_batch]) for k in data.non_tensor_batch}


# === Helper functions for multi-agent training === #

# transform list of sglang_rollout reqs to dataproto, to append subagent-tool request to the main batch
# the same functionality as the latter part of _req_level_generate_sequences() in verl.workers.rollout.sglang_rollout.sglang_rollout.py
def list_of_reqs_to_dataproto(reqs_list: list, tgt_device: torch.device, config: OmegaConf, tokenizer) -> DataProto:
    """Convert reqs_from_subagents to dataproto.
    
    Args:
        reqs_from_subagents (list[AsyncRolloutRequest]): The list of reqs from agents.
        tgt_device (torch.device): The device to put the data.
        config (OmegaConf): The configuration.
        tokenizer (Tokenizer): The tokenizer.
    """
    # NOTE: import inside the function to avoid circular import
    from verl.workers.rollout.schemas import AsyncRolloutRequest
    assert isinstance(reqs_list, list), f"reqs_list is not a list: {type(reqs_list)}"
    if len(reqs_list):
        assert all(isinstance(req, AsyncRolloutRequest) for req in reqs_list), f"""reqs_list is not a list of AsyncRolloutRequest: {[type(req) for req in reqs_list]}."""
    else:
        print("No reqs_from_subagents detected, return empty dataproto ...\n\n")
        return DataProto(batch=TensorDict({}, batch_size=[0], device=tgt_device), non_tensor_batch={}, meta_info={})

    if not config.get("max_model_len", None):
        config.max_model_len = config.prompt_length + config.response_length
        assert config.max_model_len >= config.prompt_length + config.response_length, f"""max_model_len should be greater than total sequence length (prompt_length + response_length): {config.max_model_len} >= {config.prompt_length} + {config.response_length}"""

    # currently max_turns stand for max number of tool calls
    if config.multi_turn.max_turns is None:
        config.multi_turn.max_turns = config.max_model_len // 3

    # Construct the batch data
    prompt_ids, response_ids = [], []
    prompt_attention_mask, response_attention_mask = [], []
    prompt_position_ids, response_position_ids = [], []
    prompt_loss_mask, response_loss_mask = [], []
    messages = []
    reward_scores = []
    batch_data_ids = [] #  to match orig prompt
    batch_data_uids = [] # to identify the orig data <--> reqs_from_subagents relationship
    reqs_ids = [] # to identify req
    parent_reqs_ids = [] # to match parent req
    is_from_subagent_tool = [] # to identify if the req is from agent tool
    turn_count = [] # to identify the turn count of the req
    reqs_from_subagents = [] # to match parent req and child req

    cf_results_dict = {}  
    cf_response_blobs = []

    for req in reqs_list:
        # NOTE: import inside the function to avoid circular import
        from verl.workers.rollout.schemas import AsyncRolloutRequestStateEnum
        assert req.state == AsyncRolloutRequestStateEnum.COMPLETED, f"Request {req.request_id} is not completed"
        assert len(req.input_ids) == len(req.attention_mask) == len(req.position_ids) == len(req.loss_mask), f"""Request {req.request_id} has different length of 
            {len(req.input_ids)=}, {len(req.attention_mask)=}, {len(req.position_ids)=}, {len(req.loss_mask)=}"""
        error_message_lines = [
            f"""Request {req.request_id} has input_ids length {len(req.input_ids)}
                greater than max_model_len {config.max_model_len}""",
            f"Decoded input_ids: {tokenizer.decode(req.input_ids)}",
            f"Decoded prompt_ids: {tokenizer.decode(req.prompt_ids)}",
            f"Decoded response_ids: {tokenizer.decode(req.response_ids)}",
            f"Messages: {req.messages}",
            f"Max model length: {req.max_model_len}",
        ]
        error_message = "\n".join(error_message_lines)
        assert len(req.input_ids) <= config.max_model_len, error_message

        prompt_ids.append(torch.tensor(req.prompt_ids, dtype=torch.int, device=tgt_device))
        response_ids.append(torch.tensor(req.response_ids, dtype=torch.int, device=tgt_device))
        if len(req.response_ids) > config.response_length:
            print(
                f"""Warning: {req.request_id=} has response_ids length {len(req.response_ids)} 
                greater than max_response_len {config.response_length},\n{req=}"""
            )
        prompt_attention_mask.append(torch.tensor(req.prompt_attention_mask, dtype=torch.int, device=tgt_device))
        response_attention_mask.append(torch.tensor(req.response_attention_mask, dtype=torch.int, device=tgt_device))
        prompt_position_ids.append(torch.tensor(req.prompt_position_ids, dtype=torch.int, device=tgt_device))
        response_position_ids.append(torch.tensor(req.response_position_ids, dtype=torch.int, device=tgt_device))
        prompt_loss_mask.append(torch.tensor(req.prompt_loss_mask, dtype=torch.int, device=tgt_device))
        response_loss_mask.append(torch.tensor(req.response_loss_mask, dtype=torch.int, device=tgt_device))
        messages.append({"messages": req.messages})
        reward_scores.append(req.reward_scores)

        # NOTE: for reward credit assignment to agent-call generated tokens
        batch_data_ids.append(req.batch_data_id)
        batch_data_uids.append(req.batch_data_uid)
        reqs_ids.append(req.request_id)
        parent_reqs_ids.append(req.parent_req_id)
        is_from_subagent_tool.append(req.is_from_subagent_tool)
        turn_count.append(req.turn_count)
        if req.reqs_from_subagents is not None:
            assert isinstance(req.reqs_from_subagents, list), f"req.reqs_from_subagents is not a list: {type(req.reqs_from_subagents)}"
            assert all(isinstance(req, AsyncRolloutRequest) for req in req.reqs_from_subagents), f"req.reqs_from_subagents is not a list of AsyncRolloutRequest: {type(req.reqs_from_subagents)}"
            reqs_from_subagents.append(req.reqs_from_subagents)
        else:
            reqs_from_subagents.append([])

        # === 新增：为每个 main-agent 样本挂上对应的 CF 结果 ===
        if (not req.is_from_subagent_tool) and (req.request_id in cf_results_dict):
            cf_map_for_req = cf_results_dict[req.request_id]
            # 只存 response_ids，后面在 reward manager 再 decode / compute_score
            cf_blob = pickle.dumps(cf_map_for_req)
        else:
            cf_blob = pickle.dumps({})   # ⚠️不要用 None！必须用 {}！
        cf_response_blobs.append(cf_blob)
        #print(f"req_from_subagents:{reqs_from_subagents}")
        

    prompt_ids = pad_sequence(
        prompt_ids,
        batch_first=True,
        padding_value=tokenizer.pad_token_id,
        padding_side="left",
    )
    if prompt_ids.shape[1] < config.prompt_length:
        prompt_ids = pad_sequence_to_length(prompt_ids, config.prompt_length, tokenizer.pad_token_id, left_pad=True)
    response_ids = pad_sequence(response_ids, batch_first=True, padding_value=tokenizer.pad_token_id)
    if response_ids.shape[1] < config.response_length:
        response_ids = pad_sequence_to_length(response_ids, config.response_length, tokenizer.pad_token_id)
    prompt_attention_mask = pad_sequence(
        prompt_attention_mask,
        batch_first=True,
        padding_value=0,
        padding_side="left",
    )
    if prompt_attention_mask.shape[1] < config.prompt_length:
        prompt_attention_mask = pad_sequence_to_length(prompt_attention_mask, config.prompt_length, 0, left_pad=True)
    response_attention_mask = pad_sequence(response_attention_mask, batch_first=True, padding_value=0)
    if response_attention_mask.shape[1] < config.response_length:
        response_attention_mask = pad_sequence_to_length(response_attention_mask, config.response_length, 0)
    prompt_position_ids = pad_sequence(prompt_position_ids, batch_first=True, padding_value=0, padding_side="left")
    if prompt_position_ids.shape[1] < config.prompt_length:
        prompt_position_ids = pad_sequence_to_length(prompt_position_ids, config.prompt_length, 0, left_pad=True)
    response_length = response_ids.size(1)
    delta_position_id = torch.arange(1, response_length + 1, device=response_ids.device)
    delta_position_id = delta_position_id.unsqueeze(0).repeat(len(reqs_list), 1)
    response_position_ids = prompt_position_ids[:, -1:] + delta_position_id
    prompt_loss_mask = pad_sequence(prompt_loss_mask, batch_first=True, padding_value=0, padding_side="left")
    if prompt_loss_mask.shape[1] < config.prompt_length:
        prompt_loss_mask = pad_sequence_to_length(prompt_loss_mask, config.prompt_length, 0, left_pad=True)
    response_loss_mask = pad_sequence(response_loss_mask, batch_first=True, padding_value=0)
    if response_loss_mask.shape[1] < config.response_length:
        response_loss_mask = pad_sequence_to_length(response_loss_mask, config.response_length, 0)

    input_ids = torch.cat((prompt_ids, response_ids), dim=-1)
    attention_mask = torch.cat((prompt_attention_mask, response_attention_mask), dim=-1)
    position_ids = torch.cat((prompt_position_ids, response_position_ids), dim=-1)
    loss_mask = torch.cat((prompt_loss_mask, response_loss_mask), dim=-1)
    is_from_subagent_tool = torch.tensor(is_from_subagent_tool, dtype=torch.bool, device=tgt_device)

    # 新增：CF response 序列化
    cf_responses_serialized = np.array(cf_response_blobs, dtype=object)

    # Construct the batch data
    batch = TensorDict(
        {
            "prompts": prompt_ids,
            "responses": response_ids,
            "input_ids": input_ids,  # here input_ids become the whole sentences
            "attention_mask": attention_mask,
            "position_ids": position_ids,
            "loss_mask": loss_mask,
            "is_from_subagent_tool": is_from_subagent_tool,
        },
        batch_size=[len(reqs_list)],
        device=tgt_device,
    )

    return DataProto(
        batch=batch,
        non_tensor_batch={
            "messages": np.array(messages),
            "reward_scores": np.array(reward_scores),
            "batch_data_ids": np.array(batch_data_ids),
            "uid": np.array(batch_data_uids),
            "reqs_ids": np.array(reqs_ids),
            "turn_count": np.array(turn_count),
            "parent_reqs_ids": np.array(parent_reqs_ids),
            "reqs_from_subagents_serialized": np.array([pickle.dumps(req_list) for req_list in reqs_from_subagents], dtype=object), # Serialize each list to avoid dimension mismatch
            "cf_responses": cf_responses_serialized,

        },
    )


def pad_dataproto_to_divisor_w_flags(data: DataProto, size_divisor: int) -> DataProto:
    """Pad a DataProto to size divisible by size_divisor. Each padded data will be assigned with a "is_pad" boolean-tensor flag.
    For each padded data, the first entry of attention_mask is set to 1, and the rest are set to 0. This is set to avoid zero length input sequences in Qwen transformer (due to the remove-padding mechanism). 

    Args:
        size_divisor (int): size divisor

    Returns:
        data: (DataProto): the padded DataProto with "is_pad" tensor flag. 
        This flag is used to identify the padded data, and mask the padded data in the pg_loss / kl_loss calculation.
    """
    # pad the data to the size divisible by size_divisor
    assert isinstance(data, DataProto), "data must be a DataProto"

    bsz = len(data)
    data.batch["is_pad"] = torch.zeros(bsz, dtype=bool)
    if bsz % size_divisor == 0:
        return data

    # pad data by retake, with zero attention mask and loss mask
    pad_size = size_divisor - len(data) % size_divisor
    remaining_pad = pad_size
    padding_protos = []
    while remaining_pad > 0:
        take_size = min(remaining_pad, len(data))
        data_tmp = copy.deepcopy(data[:take_size])
        # nullify the attention mask, loss mask, and response mask
        data_tmp.batch["is_pad"] = torch.ones(take_size, dtype=bool)
        data_tmp.batch["attention_mask"] *= 0
        # set the first entry of attention_mask to 1, to avoid zero length input sequences in Qwen transformer (due to the remove-padding mechanism).
        data_tmp.batch["attention_mask"][:, 0] = 1 
        data_tmp.batch["loss_mask"] *= 0
        if "response_mask" in data_tmp.batch.keys():
            data_tmp.batch["response_mask"] *= 0
        padding_protos.append(data_tmp)
        remaining_pad -= take_size

    data_padded = DataProto.concat([data] + padding_protos)

    return data_padded


def unpad_dataproto_w_flags(data: DataProto) -> DataProto:
    """
    Unpad the DataProto with "is_pad" tensor flag.

    Args:
        data: (DataProto): the padded DataProto with "is_pad" tensor flag. 
        This flag is used to identify the padded data, and mask the padded data in the pg_loss / kl_loss calculation.

    Returns:
        data: (DataProto): get the unpadded DataProto by removing the padded data.
    """
    if "is_pad" not in data.batch.keys():
        return data
        
    is_pad = data.batch["is_pad"].detach().cpu().numpy()
    return data[~is_pad]


def get_num_valid_seqs(data: DataProto | TensorDict) -> Tuple[int, int]:
    """
    Get the number of valid sequences in the DataProto or TensorDict.

    Args:
        data: (DataProto or TensorDict): the DataProto or TensorDict to get the number of valid sequences.

    Returns:
        num_valid_seqs (int, optional): Number of total valid rollout sequences. In single-agent setting, all rollouts contribute to the kl loss, so it equals the batch size. In multi-agent setting, it is the number of rollouts from the main_agent (neither padded nor from_subagent_tool). Defaults to None.
        num_not_pad: (int): the number of not padded rollout sequences.
    """
    if isinstance(data, DataProto):
        data = data.batch

    # get the number of not padded rollout sequences
    if "is_pad" in data.keys():
        is_pad = data["is_pad"]
        num_not_pad = (~is_pad).sum().detach().item()
    else:
        is_pad = None
        num_not_pad = None

    if "is_from_subagent_tool" in data.keys():
        is_from_subagent_tool = data["is_from_subagent_tool"]
    else:
        is_from_subagent_tool = None

    if is_from_subagent_tool is not None:
        is_valid = (~is_from_subagent_tool).detach().cpu().numpy()
        if is_pad is not None:
            is_valid &= (~is_pad).detach().cpu().numpy()
        num_valid_seqs = is_valid.sum().item()
    else:
        num_valid_seqs = num_not_pad

    return num_valid_seqs, num_not_pad


def get_deserialized_subagent_tool_rollouts(reqs_from_subagents_serialized: np.ndarray, tgt_device: torch.device, config: OmegaConf, tokenizer) -> DataProto:
    """
    Get the DataProto from the serialized reqs_from_subagents.

    Args:
        reqs_from_subagents_serialized (np.ndarray): The serialized reqs_from_subagents, obtained from _req_level_generate_sequences() in sglang_rollout.py.
        tgt_device (torch.device): The device to put the data.
        config (OmegaConf): The rollout configuration.
        tokenizer (Tokenizer): The tokenizer.
    """
    # de-serialize the reqs_from_subagents
    reqs_from_subagents = []
    for req_list in reqs_from_subagents_serialized:
        req_list = pickle.loads(req_list)
        if req_list is not None:
            reqs_from_subagents.extend(req_list)

    # convert reqs_from_subagents to DataProto
    gen_batch_output_from_subagent_tool = list_of_reqs_to_dataproto(reqs_from_subagents, tgt_device, config, tokenizer)

    return gen_batch_output_from_subagent_tool


def broadcast_dataproto_by_uid(data: DataProto, src_uids: List[Any], tgt_uids: List[Any]) -> DataProto:
    """
    Broadcast the data according to a list of uid.

    Args:
        data (DataProto): The batch to be broadcasted.
        src_uids (List[Any]): The uids of the original data query.
        tgt_uids (List[Any]): The target uids to broadcast to.

    Returns:
        DataProto: The broadcasted data.
    """ 
    # establish correspondence between (src_uids) and (tgt_uids)
    src_uid_to_idx = {uid: i for i, uid in enumerate(src_uids)}
    idx_list = np.vectorize(src_uid_to_idx.get)(tgt_uids)

    # in-place broadcast the data according to idx_list
    data.reorder(torch.tensor(idx_list, dtype=torch.int64))

    return data


def extract_main_agent_rollouts(data: DataProto) -> Tuple[DataProto, DataProto, Any]:
    """
    Extract the main-agent rollouts from the data.

    Args:
        data (DataProto): The full data batch (main-agent-rollouts + agent-tool-rollouts + optional padded samples) to extract the main-agent rollouts from.

    Returns:
        Tuple[DataProto, DataProto, Any]: The main-agent rollouts, the agent-tool rollouts, the optional padded rollouts (might be None when no padded rollouts are present).
    """
    if "is_pad" in data.batch.keys():
        is_pad = data.batch["is_pad"].detach().cpu().numpy()
        data_padded = data[is_pad]
        data = data[~is_pad]
    else:
        data_padded = None

    is_from_subagent_tool = data.batch["is_from_subagent_tool"].detach().cpu().numpy()
    data_from_subagent_tool = data[is_from_subagent_tool]
    data_main_agent = data[~is_from_subagent_tool]

    return data_main_agent, data_from_subagent_tool, data_padded


def broadcast_reward_tensor_by_reqs_ids(
    data_main_agent: DataProto, 
    data_from_subagent_tool: DataProto, 
    reward_tensor: torch.Tensor, 
    reward_extra_infos_dict: Dict[str, Any],
) -> DataProto:
    """
    Broadcast the reward tensor according to a list of uid.

    Args:
        data_main_agent (DataProto): The main-agent rollouts.
        data_from_subagent_tool (DataProto): The agent-tool rollouts to broadcast the reward tensor to.
        reward_tensor (torch.Tensor): The reward tensor.
        reward_extra_infos_dict (Dict[str, Any]): The extra reward infos.

    Returns:
        DataProto: The agent-tool rollouts with the reward tensor and reward_extra_infos_dict broadcasted.
    """
    # establish correspondence between main_agent_rollouts and subagent_tool_rollouts
    req_id_to_idx = {req_id: i for i, req_id in enumerate(data_main_agent.non_tensor_batch["reqs_ids"])}
    idx_list = np.vectorize(req_id_to_idx.get)(data_from_subagent_tool.non_tensor_batch["parent_reqs_ids"])

    # broadcast reward_tensor and reward_extra_infos_dict
    data_from_subagent_tool.batch["token_level_scores"] = reward_tensor[idx_list]
    data_from_subagent_tool.non_tensor_batch.update({k: np.array(v)[idx_list] for k, v in reward_extra_infos_dict.items()})

    return data_from_subagent_tool


def broadcast_advantage_return_tensor_by_reqs_ids(
    data_main_agent: DataProto, 
    data_from_subagent_tool: DataProto, 
    data_padded: DataProto,
) -> Tuple[DataProto, Any]:
    """
    Broadcast the advantage and return tensor to agent-tool rollouts according to main parent reqs <--> reqs_from_subagents relationship.

    Args:
        data_main_agent (DataProto): The main-agent rollouts.
        data_from_subagent_tool (DataProto): The agent-tool rollouts to broadcast the advantage and return tensor to.
        data_padded (DataProto): The padded rollouts to add zero advantages and returns to.

    Returns:
        DataProto: The agent-tool rollouts with the advantage and return tensor broadcasted.
    """
    # establish correspondence between main_agent_rollouts and subagent_tool_rollouts
    req_id_to_idx = {uid: i for i, uid in enumerate(data_main_agent.non_tensor_batch["reqs_ids"])}
    idx_list = np.vectorize(req_id_to_idx.get)(data_from_subagent_tool.non_tensor_batch["parent_reqs_ids"])

    # broadcast the advantage and return tensor to subagent-tool rollouts
    data_from_subagent_tool.batch["advantages"] = data_main_agent.batch["advantages"][idx_list]
    data_from_subagent_tool.batch["returns"] = data_main_agent.batch["returns"][idx_list]

    if data_padded is not None:
        # set zero advantages and returns for padded rollouts
        device = data_main_agent.batch["token_level_scores"].device
        data_padded.batch["advantages"] = torch.zeros_like(data_padded.batch["token_level_scores"], device=device)
        data_padded.batch["returns"] = torch.zeros_like(data_padded.batch["token_level_scores"], device=device)

    return data_from_subagent_tool, data_padded


def reorder_rollouts_by_main_agent_rollouts(data: DataProto) -> DataProto:
    """
    Reorder the rollouts by the main agent rollouts and turn count to faciliate the training of agent-tool rollouts.

    Args:
        data (DataProto): The rollouts to reorder.

    Returns:
        DataProto: The reordered rollouts, [main_agent_rollout_1, subagent_tool_rollout_1_1, subagent_tool_rollout_1_2, main_agent_rollout_2, subagent_tool_rollout_2_1, subagent_tool_rollout_2_2, subagent_tool_rollout_2_3, ...].
    """
    reqs_ids = data.non_tensor_batch["reqs_ids"]
    is_from_subagent_tool = data.batch["is_from_subagent_tool"].detach().cpu().numpy()

    idx_list = []
    for i, (req_id, is_subagent) in enumerate(zip(reqs_ids, is_from_subagent_tool)):
        # fetch the index of the data that the parent_id equals to the req_id
        if not is_subagent:
            # sort the subagent_tool_rollouts according to the turn count, that match the req_id with the parent_reqs_ids
            idx_list_tmp = np.where(data.non_tensor_batch["parent_reqs_ids"] == req_id)[0]
            idx_list_tmp = idx_list_tmp[np.argsort(data.non_tensor_batch["turn_count"][idx_list_tmp])]
            idx_list.append(i)
            idx_list.extend(idx_list_tmp)

    assert len(idx_list) == len(data)

    data.reorder(torch.tensor(idx_list))

    return data





==> sharp/single_controller/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os

from . import base
from .base import *

version_folder = os.path.dirname(os.path.join(os.path.abspath(__file__)))

# Note(haibin.lin): single_controller.__version__ is deprecated
with open(os.path.join(os.path.join(version_folder, os.pardir), "version/version")) as f:
    __version__ = f.read().strip()


__all__ = base.__all__


==> sharp/single_controller/base/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .worker import Worker
from .worker_group import ClassWithInitArgs, ResourcePool, WorkerGroup

__all__ = ["Worker", "WorkerGroup", "ClassWithInitArgs", "ResourcePool"]


==> sharp/single_controller/base/decorator.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import inspect
from functools import wraps
from types import FunctionType
from typing import Dict, List, Tuple

from verl.protocol import DataProtoFuture, _padding_size_key
from verl.utils.py_functional import DynamicEnum

# here we add a magic number of avoid user-defined function already have this attribute
MAGIC_ATTR = "attrs_3141562937"


class Dispatch(DynamicEnum):
    """Enum class defining different dispatch modes for distributed computation.

    Each mode represents a specific strategy for distributing data across
    different ranks in a distributed system. The modes are used to control
    how data is partitioned and processed across different worker groups.
    """

    _registry = {}
    _next_value = 0


def init_predefined_dispatch_mode():
    Dispatch.register("RANK_ZERO")
    Dispatch.register("ONE_TO_ALL")
    Dispatch.register("ALL_TO_ALL")
    Dispatch.register("MEGATRON_COMPUTE")
    Dispatch.register("MEGATRON_PP_AS_DP")
    Dispatch.register("MEGATRON_PP_ONLY")
    Dispatch.register("MEGATRON_COMPUTE_PROTO")
    Dispatch.register("MEGATRON_PP_AS_DP_PROTO")
    Dispatch.register("DP_COMPUTE")
    Dispatch.register("DP_COMPUTE_PROTO")
    Dispatch.register("DP_COMPUTE_PROTO_WITH_FUNC")
    Dispatch.register("DP_COMPUTE_METRIC")
    # This is a special dispatch mode for vllm ExternalRayDistributedExecutor
    Dispatch.register("DIRECT_ROLLOUT_METHOD")


class Execute(DynamicEnum):
    """Enum class defining different execution modes for distributed computation.

    These modes control how a function should be executed across different ranks
    in a distributed system.
    """

    _registry = {}
    _next_value = 0


def init_predefined_execute_mode():
    Execute.register("ALL")
    Execute.register("RANK_ZERO")


# Initialize the two Dynamic Enum Classes
init_predefined_dispatch_mode()
init_predefined_execute_mode()


def _split_args_kwargs_data_proto(chunks, *args, **kwargs):
    from verl.protocol import DataProto, DataProtoFuture

    splitted_args = []
    for arg in args:
        assert isinstance(arg, (DataProto, DataProtoFuture))
        splitted_args.append(arg.chunk(chunks=chunks))

    splitted_kwargs = {}
    for key, val in kwargs.items():
        assert isinstance(val, (DataProto, DataProtoFuture))
        splitted_kwargs[key] = val.chunk(chunks=chunks)

    return splitted_args, splitted_kwargs


def _split_args_kwargs_data_proto_with_auto_padding(chunks, *args, **kwargs):
    from verl.protocol import DataProto, DataProtoFuture

    splitted_args = []
    splitted_kwargs = {}

    data_proto_len = None
    padding_size = None
    for arg in args:
        assert isinstance(arg, (DataProto, DataProtoFuture))
        if isinstance(arg, DataProto) and arg.is_padding_enabled():
            # for padding, we only support DataProto with same length
            if data_proto_len is None:
                data_proto_len = len(arg)
                padding_size = (chunks - (data_proto_len % chunks)) if (data_proto_len % chunks > 0) else 0
                splitted_kwargs[_padding_size_key] = padding_size
            else:
                assert data_proto_len == len(arg), f"expecting all arg share same length of {data_proto_len}, but got {len(arg)}"
                data_proto_len = len(arg)
            arg.padding(padding_size=padding_size)

        splitted_args.append(arg.chunk(chunks=chunks))

    for key, val in kwargs.items():
        assert isinstance(val, (DataProto, DataProtoFuture))
        if isinstance(val, DataProto) and val.is_padding_enabled():
            # for padding, we only support DataProto with same length
            if data_proto_len is None:
                data_proto_len = len(val)
                padding_size = chunks - (data_proto_len % chunks)
                splitted_kwargs[_padding_size_key] = padding_size
            else:
                assert data_proto_len == len(val), f"expecting all arg share same length of {data_proto_len}, but got {len(val)}"
                data_proto_len = len(val)
        splitted_kwargs[key] = val.chunk(chunks=chunks)

    return splitted_args, splitted_kwargs


def dispatch_one_to_all(worker_group, *args, **kwargs):
    args = tuple([arg] * worker_group.world_size for arg in args)
    kwargs = {k: [v] * worker_group.world_size for k, v in kwargs.items()}
    return args, kwargs


def dummy_direct_rollout_call(worker_group, *args, **kwargs):
    raise NotImplementedError("Direct rollout call is forbidden.")


def dispatch_all_to_all(worker_group, *args, **kwargs):
    return args, kwargs


def collect_all_to_all(worker_group, output):
    return output


def dispatch_megatron_compute(worker_group, *args, **kwargs):
    """
    User passes in dp data. The data is dispatched to all tp/pp ranks with the same dp
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup), f"worker_group must be MegatronWorkerGroup, Got {type(worker_group)}"

    # ray put all the args in advance to avoid duplicate serialization cost
    import ray

    args = [[ray.put(dp_arg) for dp_arg in arg] for arg in args]
    kwargs = {k: [ray.put(dp_v) for dp_v in v] for k, v in kwargs.items()}

    all_args = []
    for arg in args:
        assert isinstance(arg, (Tuple, List)) and len(arg) == worker_group.dp_size
        transformed_args = []
        for i in range(worker_group.world_size):
            local_dp_rank = worker_group.get_megatron_rank_info(rank=i).dp_rank
            transformed_args.append(arg[local_dp_rank])
        all_args.append(transformed_args)
    all_args = tuple(all_args)

    all_kwargs = {}
    for k, v in kwargs.items():
        assert isinstance(v, (Tuple, List)) and len(v) == worker_group.dp_size
        transformed_v = []
        for i in range(worker_group.world_size):
            local_dp_rank = worker_group.get_megatron_rank_info(rank=i).dp_rank
            transformed_v.append(v[local_dp_rank])
        all_kwargs[k] = transformed_v
    return all_args, all_kwargs


def collect_megatron_compute(worker_group, output):
    """
    Only collect the data from the tp=0 and pp=last and every dp ranks
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)
    output_in_dp = []
    pp_size = worker_group.get_megatron_global_info().pp_size
    for global_rank in range(worker_group.world_size):
        local_rank_info = worker_group.get_megatron_rank_info(rank=global_rank)
        if local_rank_info.tp_rank == 0 and local_rank_info.pp_rank == pp_size - 1 and local_rank_info.cp_rank == 0:
            output_in_dp.append(output[global_rank])
    return output_in_dp


def dispatch_megatron_compute_data_proto(worker_group, *args, **kwargs):
    """
    All the args and kwargs must be DataProto. The batch will be chunked by dp_size and passed to each rank
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)

    splitted_args, splitted_kwargs = _split_args_kwargs_data_proto(worker_group.dp_size, *args, **kwargs)
    return dispatch_megatron_compute(worker_group, *splitted_args, **splitted_kwargs)


def _concat_data_proto_or_future(output: List):
    import ray

    from verl.protocol import DataProto, DataProtoFuture

    # make sure all the elements in output has the same type
    for o in output:
        assert type(o) is type(output[0])

    o = output[0]

    if isinstance(o, DataProto):
        return DataProto.concat(output)
    elif isinstance(o, ray.ObjectRef):
        return DataProtoFuture.concat(output)
    else:
        raise NotImplementedError


def collect_megatron_compute_data_proto(worker_group, output):
    """
    Each output must be a DataProto. We concat the dim=0 of output
    """
    import ray

    from verl.protocol import DataProto

    output = collect_megatron_compute(worker_group, output)
    for o in output:
        assert isinstance(o, (DataProto, ray.ObjectRef)), f"expecting {o} to be DataProto, but got {type(o)}"

    return _concat_data_proto_or_future(output)


def dispatch_megatron_pp_as_dp(worker_group, *args, **kwargs):
    """
    treat pp as dp.
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)

    pp_size = worker_group.pp_size
    dp_size = worker_group.dp_size
    cp_size = worker_group.cp_size
    pp_dp_cp_size = pp_size * dp_size * cp_size

    all_args = []
    for arg in args:
        assert isinstance(arg, (List, Tuple)) and len(arg) == pp_dp_cp_size
        transformed_args = []
        for i in range(worker_group.world_size):
            local_dp_rank = worker_group.get_megatron_rank_info(rank=i).dp_rank
            local_pp_rank = worker_group.get_megatron_rank_info(rank=i).pp_rank
            local_cp_rank = worker_group.get_megatron_rank_info(rank=i).cp_rank
            # compute the rank in arg. Note that the order is dp then cp then pp
            # Also note that the outputs within a pp group will be firstly allgathered, then only the output of pp0 will be collected.
            # For pp=2 dp=4, a batch of data "ABCDEFGH" should be dispatched and collected in below order:
            #    dispatch:       pp_allgther:        collect:
            #   dp 0 1 2 3      dp  0  1  2  3
            # pp +---------+  pp +-------------+
            #  0 | A C E G |   0 | AB CD EF GH |     ABCDEFGH
            #  1 | B D F H |   1 | AB CD EF GH |
            #    +---------+     +-------------+
            dp_cp_rank = local_cp_rank * dp_size + local_dp_rank
            arg_rank = dp_cp_rank * pp_size + local_pp_rank

            transformed_args.append(arg[arg_rank])
        all_args.append(transformed_args)
    all_args = tuple(all_args)

    all_kwargs = {}
    for k, v in kwargs.items():
        assert isinstance(v, (List, Tuple)) and len(v) == pp_dp_cp_size, f"expect len(v)=={pp_dp_cp_size}, got {len(v)}"
        transformed_v = []
        for i in range(worker_group.world_size):
            local_dp_rank = worker_group.get_megatron_rank_info(rank=i).dp_rank
            local_pp_rank = worker_group.get_megatron_rank_info(rank=i).pp_rank
            local_cp_rank = worker_group.get_megatron_rank_info(rank=i).cp_rank
            # compute the rank in arg. Note that the order is dp then cp then pp
            dp_cp_rank = local_cp_rank * dp_size + local_dp_rank
            arg_rank = dp_cp_rank * pp_size + local_pp_rank
            transformed_v.append(v[arg_rank])
        all_kwargs[k] = transformed_v
    return all_args, all_kwargs


def collect_megatron_pp_as_dp(worker_group, output):
    """
    treat pp as dp. Only collect data on tp=0
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)
    output_in_dp = []
    for global_rank in range(worker_group.world_size):
        local_rank_info = worker_group.get_megatron_rank_info(rank=global_rank)
        if local_rank_info.tp_rank == 0:
            output_in_dp.append(output[global_rank])
    return output_in_dp


def collect_megatron_pp_only(worker_group, output):
    """
    Only collect output of megatron pp. This is useful when examine weight names as they are identical in tp/dp
    """
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)
    output_in_pp = []
    for global_rank in range(worker_group.world_size):
        local_rank_info = worker_group.get_megatron_rank_info(rank=global_rank)
        if local_rank_info.tp_rank == 0 and local_rank_info.dp_rank == 0:
            output_in_pp.append(output[global_rank])
    return output_in_pp


def dispatch_megatron_pp_as_dp_data_proto(worker_group, *args, **kwargs):
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)

    pp_dp_cp_size = worker_group.dp_size * worker_group.pp_size * worker_group.cp_size
    splitted_args, splitted_kwargs = _split_args_kwargs_data_proto(pp_dp_cp_size, *args, **kwargs)
    ret = dispatch_megatron_pp_as_dp(worker_group, *splitted_args, **splitted_kwargs)
    return ret


def collect_megatron_pp_as_dp_data_proto(worker_group, output):
    from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

    assert isinstance(worker_group, MegatronWorkerGroup)

    output = collect_megatron_pp_as_dp(worker_group, output)
    return _concat_data_proto_or_future(output)


def dispatch_dp_compute(worker_group, *args, **kwargs):
    from verl.single_controller.base.worker_group import WorkerGroup

    assert isinstance(worker_group, WorkerGroup)
    for arg in args:
        assert isinstance(arg, (Tuple, List)) and len(arg) == worker_group.world_size
    for k, v in kwargs.items():
        assert isinstance(v, (Tuple, List)) and len(v) == worker_group.world_size
    return args, kwargs


def collect_dp_compute(worker_group, output):
    from verl.single_controller.base.worker_group import WorkerGroup

    assert isinstance(worker_group, WorkerGroup)
    assert len(output) == worker_group.world_size
    return output


def dispatch_dp_compute_data_proto(worker_group, *args, **kwargs):
    from verl.single_controller.base.worker_group import WorkerGroup

    assert isinstance(worker_group, WorkerGroup)
    # Note: enable auto padding for dp compute DatapProto
    splitted_args, splitted_kwargs = _split_args_kwargs_data_proto_with_auto_padding(
        worker_group.world_size,
        *args,
        **kwargs,
    )
    return splitted_args, splitted_kwargs


def dispatch_dp_compute_data_proto_with_func(worker_group, *args, **kwargs):
    from verl.single_controller.base.worker_group import WorkerGroup

    assert isinstance(worker_group, WorkerGroup)
    assert isinstance(args[0], FunctionType)  # NOTE: The first one args is a function!

    splitted_args, splitted_kwargs = _split_args_kwargs_data_proto(worker_group.world_size, *args[1:], **kwargs)
    splitted_args_with_func = [[args[0]] * worker_group.world_size] + splitted_args
    return splitted_args_with_func, splitted_kwargs


def collect_dp_compute_data_proto(worker_group, output):
    import ray

    from verl.protocol import DataProto

    for o in output:
        assert isinstance(o, (DataProto, ray.ObjectRef)), f"expecting {o} to be DataProto, but got {type(o)}"

    output = collect_dp_compute(worker_group, output)
    return _concat_data_proto_or_future(output)


# Global registry for dispatch mode.
DISPATCH_MODE_FN_REGISTRY = {
    Dispatch.ONE_TO_ALL: {
        "dispatch_fn": dispatch_one_to_all,
        "collect_fn": collect_all_to_all,
    },
    Dispatch.ALL_TO_ALL: {
        "dispatch_fn": dispatch_all_to_all,
        "collect_fn": collect_all_to_all,
    },
    Dispatch.MEGATRON_COMPUTE: {
        "dispatch_fn": dispatch_megatron_compute,
        "collect_fn": collect_megatron_compute,
    },
    Dispatch.MEGATRON_PP_AS_DP: {
        "dispatch_fn": dispatch_megatron_pp_as_dp,
        "collect_fn": collect_megatron_pp_as_dp,
    },
    Dispatch.MEGATRON_PP_ONLY: {"dispatch_fn": dispatch_one_to_all, "collect_fn": collect_megatron_pp_only},
    Dispatch.MEGATRON_COMPUTE_PROTO: {
        "dispatch_fn": dispatch_megatron_compute_data_proto,
        "collect_fn": collect_megatron_compute_data_proto,
    },
    Dispatch.MEGATRON_PP_AS_DP_PROTO: {
        "dispatch_fn": dispatch_megatron_pp_as_dp_data_proto,
        "collect_fn": collect_megatron_pp_as_dp_data_proto,
    },
    Dispatch.DP_COMPUTE: {"dispatch_fn": dispatch_dp_compute, "collect_fn": collect_dp_compute},
    Dispatch.DP_COMPUTE_PROTO: {
        "dispatch_fn": dispatch_dp_compute_data_proto,
        "collect_fn": collect_dp_compute_data_proto,
    },
    Dispatch.DP_COMPUTE_PROTO_WITH_FUNC: {
        "dispatch_fn": dispatch_dp_compute_data_proto_with_func,
        "collect_fn": collect_dp_compute_data_proto,
    },
    Dispatch.DP_COMPUTE_METRIC: {"dispatch_fn": dispatch_dp_compute_data_proto, "collect_fn": collect_dp_compute},
    Dispatch.DIRECT_ROLLOUT_METHOD: {
        "dispatch_fn": dummy_direct_rollout_call,
        "collect_fn": dummy_direct_rollout_call,
    },
}


def get_predefined_dispatch_fn(dispatch_mode):
    return DISPATCH_MODE_FN_REGISTRY[dispatch_mode]


def register_dispatch_mode(dispatch_mode_name, dispatch_fn, collect_fn):
    """
    Register a new dispatch mode.
    """
    dispatch_mode = Dispatch.register(dispatch_mode_name)
    _check_dispatch_mode(dispatch_mode)
    assert dispatch_mode not in DISPATCH_MODE_FN_REGISTRY, f"dispatch_mode_name {dispatch_mode_name} already exists"
    DISPATCH_MODE_FN_REGISTRY[dispatch_mode] = {"dispatch_fn": dispatch_fn, "collect_fn": collect_fn}


def update_dispatch_mode(dispatch_mode, dispatch_fn, collect_fn):
    """
    Update the dispatch mode.
    """
    _check_dispatch_mode(dispatch_mode)
    assert dispatch_mode in DISPATCH_MODE_FN_REGISTRY, f"dispatch_mode {dispatch_mode} not found"
    DISPATCH_MODE_FN_REGISTRY[dispatch_mode] = {"dispatch_fn": dispatch_fn, "collect_fn": collect_fn}


def get_predefined_execute_fn(execute_mode):
    """
    Note that here we only asks execute_all and execute_rank_zero to be implemented
    Leave the choice of how these two functions handle argument 'blocking' to users
    """
    predefined_execute_mode_fn = {
        Execute.ALL: {"execute_fn_name": "execute_all"},
        Execute.RANK_ZERO: {"execute_fn_name": "execute_rank_zero"},
    }
    return predefined_execute_mode_fn[execute_mode]


def _check_dispatch_mode(dispatch_mode):
    assert isinstance(dispatch_mode, (Dispatch, Dict)), f"dispatch_mode must be a Dispatch or a Dict. Got {dispatch_mode}"
    if isinstance(dispatch_mode, Dict):
        necessary_keys = ["dispatch_fn", "collect_fn"]
        for key in necessary_keys:
            assert key in dispatch_mode, f"key {key} should be in dispatch_mode if it is a dictionary"


def _check_execute_mode(execute_mode):
    assert isinstance(execute_mode, Execute), f"execute_mode must be a Execute. Got {execute_mode}"


def _materialize_futures(*args, **kwargs):
    new_args = []
    for arg in args:
        if isinstance(arg, DataProtoFuture):
            arg = arg.get()
        # add more type to materialize
        new_args.append(arg)
    for k, v in kwargs.items():
        if isinstance(v, DataProtoFuture):
            kwargs[k] = v.get()

    new_args = tuple(new_args)
    return new_args, kwargs


def register(dispatch_mode=Dispatch.ALL_TO_ALL, execute_mode=Execute.ALL, blocking=True, materialize_futures=True):
    """Register a function with distributed execution configuration.

    This decorator registers a function with specific dispatch and execution modes
    for distributed computation. It handles both synchronous and asynchronous
    functions, and optionally materializes futures before execution.

    Args:
        dispatch_mode:
            Dispatch mode for computation distribution. Default: Dispatch.ALL_TO_ALL.
        execute_mode:
            Execute mode for computation distribution. Default: Execute.ALL.
        blocking:
            Whether the execution should be blocking. Defaults to True.
        materialize_futures:
            Whether to materialize the data before dispatching. Defaults to True.

    Returns:
        A decorator that wraps the original function with distributed execution
        configuration.
    """
    _check_dispatch_mode(dispatch_mode=dispatch_mode)
    _check_execute_mode(execute_mode=execute_mode)

    def decorator(func):
        @wraps(func)
        def inner(*args, **kwargs):
            if materialize_futures:
                args, kwargs = _materialize_futures(*args, **kwargs)
            return func(*args, **kwargs)

        @wraps(func)
        async def async_inner(*args, **kwargs):
            if materialize_futures:
                args, kwargs = _materialize_futures(*args, **kwargs)
            return await func(*args, **kwargs)

        wrapper = async_inner if inspect.iscoroutinefunction(func) else inner
        attrs = {"dispatch_mode": dispatch_mode, "execute_mode": execute_mode, "blocking": blocking}
        setattr(wrapper, MAGIC_ATTR, attrs)
        return wrapper

    return decorator


==> sharp/single_controller/base/megatron/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/single_controller/base/megatron/worker.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from verl.single_controller.base.worker import DistGlobalInfo, DistRankInfo, Worker


class MegatronWorker(Worker):
    def __init__(self, cuda_visible_devices=None) -> None:
        super().__init__(cuda_visible_devices)

    def get_megatron_global_info(self):
        from megatron.core import parallel_state as mpu

        tp_size = mpu.get_tensor_model_parallel_world_size()
        dp_size = mpu.get_data_parallel_world_size()
        pp_size = mpu.get_pipeline_model_parallel_world_size()
        cp_size = mpu.get_context_parallel_world_size()
        info = DistGlobalInfo(tp_size=tp_size, dp_size=dp_size, pp_size=pp_size, cp_size=cp_size)
        return info

    def get_megatron_rank_info(self):
        from megatron.core import parallel_state as mpu

        tp_rank = mpu.get_tensor_model_parallel_rank()
        dp_rank = mpu.get_data_parallel_rank()
        pp_rank = mpu.get_pipeline_model_parallel_rank()
        cp_rank = mpu.get_context_parallel_rank()
        info = DistRankInfo(tp_rank=tp_rank, dp_rank=dp_rank, pp_rank=pp_rank, cp_rank=cp_rank)
        return info

    def _init_hf_config_and_tf_config(
        self,
        model_path,
        tokenizer_or_path,
        dtype,
        override_model_config,
        override_transformer_config,
        trust_remote_code=False,
    ):
        from transformers import AutoConfig

        from verl.models.mcore import hf_to_mcore_config
        from verl.utils import hf_tokenizer
        from verl.utils.fs import copy_to_local
        from verl.utils.model import update_model_config

        # Step 1: initialize the tokenizer
        self.local_path = copy_to_local(model_path)
        if tokenizer_or_path is None:
            self.tokenizer = hf_tokenizer(self.local_path, trust_remote_code=trust_remote_code)
        elif isinstance(tokenizer_or_path, str):
            self.tokenizer = hf_tokenizer(copy_to_local(tokenizer_or_path), trust_remote_code=trust_remote_code)
        else:
            self.tokenizer = tokenizer_or_path

        # Step 2: get the hf
        hf_config = AutoConfig.from_pretrained(self.local_path, trust_remote_code=trust_remote_code)

        # Step 3: override the hf config
        override_config_kwargs = {
            "bos_token_id": self.tokenizer.bos_token_id,
            "eos_token_id": self.tokenizer.eos_token_id,
            "pad_token_id": self.tokenizer.pad_token_id,
        }
        override_config_kwargs.update(override_model_config.get("model_config", {}))
        self.share_embeddings_and_output_weights = getattr(hf_config, "tie_word_embeddings", False)
        update_model_config(hf_config, override_config_kwargs=override_config_kwargs)
        self.architectures = getattr(hf_config, "architectures", None)
        if self.rank == 0:
            print(f"Model config after override: {hf_config}")
        tf_config = hf_to_mcore_config(hf_config, dtype, **override_transformer_config)

        def add_optimization_config_to_tf_config(tf_config):
            # add optimization config to tf_config, e.g. checkpointing
            if self.config.model.get("enable_gradient_checkpointing", False):
                gradient_checkpointing_cfg = dict(self.config.model.get("gradient_checkpointing_kwargs", dict()))
                tf_config.recompute_method = gradient_checkpointing_cfg.get("activations_checkpoint_method", "full")
                tf_config.recompute_granularity = gradient_checkpointing_cfg.get("activations_checkpoint_granularity", "full")
                tf_config.recompute_num_layers = gradient_checkpointing_cfg.get("activations_checkpoint_num_layers", -1)
            if megatron_config := self.config.get("megatron", {}):
                if extra := megatron_config.get("extra", {}):
                    for k, v in extra.items():
                        setattr(tf_config, k, v)

        add_optimization_config_to_tf_config(tf_config)

        print(f"TF config: {tf_config}")
        self.hf_config = hf_config
        self.tf_config = tf_config


==> sharp/single_controller/base/megatron/worker_group.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Dict

from verl.single_controller.base import ResourcePool, WorkerGroup

from .worker import DistGlobalInfo, DistRankInfo


class MegatronWorkerGroup(WorkerGroup):
    def __init__(self, resource_pool: ResourcePool, **kwargs):
        super().__init__(resource_pool=resource_pool, **kwargs)
        self._megatron_rank_info = None
        self._megatron_global_info: DistGlobalInfo = None

    def init_megatron(self, default_megatron_kwargs: Dict = None):
        raise NotImplementedError("MegatronWorkerGroup.init_megatron should be overwritten")

    def get_megatron_rank_info(self, rank: int) -> DistRankInfo:
        assert 0 <= rank < self.world_size, f"rank must be from [0, world_size), Got {rank}"
        return self._megatron_rank_info[rank]

    @property
    def tp_size(self):
        assert self._megatron_global_info is not None, "MegatronWorkerGroup._megatron_global_info must be initialized"
        return self._megatron_global_info.tp_size

    @property
    def dp_size(self):
        assert self._megatron_global_info is not None, "MegatronWorkerGroup._megatron_global_info must be initialized"
        return self._megatron_global_info.dp_size

    @property
    def pp_size(self):
        assert self._megatron_global_info is not None, "MegatronWorkerGroup._megatron_global_info must be initialized"
        return self._megatron_global_info.pp_size

    @property
    def cp_size(self):
        assert self._megatron_global_info is not None, "MegatronWorkerGroup._megatron_global_info must be initialized"
        return self._megatron_global_info.cp_size

    def get_megatron_global_info(self):
        return self._megatron_global_info


==> sharp/single_controller/base/register_center/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/single_controller/base/register_center/ray.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Dict

import ray


@ray.remote
class WorkerGroupRegisterCenter:
    def __init__(self, rank_zero_info):
        self.rank_zero_info = rank_zero_info
        # rank -> node_id
        self.workers_info: Dict[int, str] = {}

    def get_rank_zero_info(self):
        return self.rank_zero_info

    def set_worker_info(self, rank, node_id) -> None:
        self.workers_info[rank] = node_id

    def get_worker_info(self) -> Dict[int, str]:
        return self.workers_info


def create_worker_group_register_center(name, info):
    return WorkerGroupRegisterCenter.options(name=name).remote(info)


==> sharp/single_controller/base/worker.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
the class for Worker
"""

import os
import socket
from dataclasses import dataclass
from typing import Dict

import ray

from .decorator import Dispatch, Execute, register


@dataclass
class DistRankInfo:
    tp_rank: int
    dp_rank: int
    pp_rank: int
    cp_rank: int


@dataclass
class DistGlobalInfo:
    tp_size: int
    dp_size: int
    pp_size: int
    cp_size: int


class WorkerHelper:
    def _get_node_ip(self):
        def get_node_ip_by_sdk():
            if os.getenv("WG_BACKEND", None) == "ray":
                import ray

                return ray._private.services.get_node_ip_address()
            else:
                raise NotImplementedError("WG_BACKEND now just support ray mode.")

        host_ipv4 = os.getenv("MY_HOST_IP", None)
        host_ipv6 = os.getenv("MY_HOST_IPV6", None)
        host_ip_by_env = host_ipv4 or host_ipv6
        host_ip_by_sdk = get_node_ip_by_sdk()

        host_ip = host_ip_by_env or host_ip_by_sdk
        return host_ip

    def _get_free_port(self):
        with socket.socket() as sock:
            sock.bind(("", 0))
            return sock.getsockname()[1]

    def get_availale_master_addr_port(self):
        return self._get_node_ip(), str(self._get_free_port())

    def _get_pid(self):
        return os.getpid()


# we assume that in each WorkerGroup, there is a Master Worker
class Worker(WorkerHelper):
    """A distributed worker that handles initialization and configuration for distributed training.

    This class manages worker initialization, configuration, and provides methods for executing
    distributed operations. It handles communication settings, device configuration, and worker
    metadata management.
    """

    fused_worker_attr_name = "fused_worker_dict"

    def __new__(cls, *args, **kwargs):
        """Create a new Worker instance with proper initialization based on environment settings."""
        instance = super().__new__(cls)

        # note that here we use int to distinguish
        disable_worker_init = int(os.environ.get("DISABLE_WORKER_INIT", 0))
        if disable_worker_init:
            return instance

        rank = os.environ.get("RANK", None)
        worker_group_prefix = os.environ.get("WG_PREFIX", None)

        # when decorator @ray.remote applies, __new__ will be called while we don't want to apply _configure_before_init
        if None not in [rank, worker_group_prefix] and "ActorClass(" not in cls.__name__:
            instance._configure_before_init(f"{worker_group_prefix}_register_center", int(rank))

        return instance

    def _configure_before_init(self, register_center_name: str, rank: int):
        """Configure worker settings before initialization.

        Args:
            register_center_name (str):
                Name of the register center Ray actor for worker coordination
            rank (int):
                Rank of the worker in the distributed setup
        """
        assert isinstance(rank, int), f"rank must be int, instead of {type(rank)}"

        if rank == 0:
            master_addr, master_port = self.get_availale_master_addr_port()
            rank_zero_info = {
                "MASTER_ADDR": master_addr,
                "MASTER_PORT": master_port,
            }

            if os.getenv("WG_BACKEND", None) == "ray":
                from verl.single_controller.base.register_center.ray import create_worker_group_register_center

                self.register_center = create_worker_group_register_center(name=register_center_name, info=rank_zero_info)

            os.environ.update(rank_zero_info)
        else:
            self.register_center = ray.get_actor(register_center_name)

        # set worker info for node affinity scheduling
        ray.get(self.register_center.set_worker_info.remote(rank, ray.get_runtime_context().get_node_id()))

    @classmethod
    def env_keys(cls):
        """The keys of the environment variables that are used to configure the Worker."""
        return ["WORLD_SIZE", "RANK", "LOCAL_WORLD_SIZE", "LOCAL_RANK", "MASTER_ADDR", "MASTER_PORT", "CUDA_VISIBLE_DEVICES"]

    def __init__(self, cuda_visible_devices=None) -> None:
        """Initialize the worker with environment settings and device configuration.

        Args:
            cuda_visible_devices (str, optional):
                CUDA visible devices configuration. Defaults to None.
        """
        # construct a meta from environment variable. Note that the import must be inside the class because it is executed remotely
        import os

        self._setup_env_cuda_visible_devices()

        world_size = int(os.environ["WORLD_SIZE"])
        rank = int(os.environ["RANK"])
        self._rank = rank
        self._world_size = world_size

        master_addr = os.environ["MASTER_ADDR"]
        master_port = os.environ["MASTER_PORT"]

        local_world_size = int(os.getenv("LOCAL_WORLD_SIZE", "1"))
        local_rank = int(os.getenv("LOCAL_RANK", "0"))

        store = {
            "_world_size": world_size,
            "_rank": rank,
            "_local_world_size": local_world_size,
            "_local_rank": local_rank,
            "_master_addr": master_addr,
            "_master_port": master_port,
        }
        if cuda_visible_devices is not None:
            store["_cuda_visible_devices"] = cuda_visible_devices

        self._configure_with_store(store=store)

        self.fused_worker_dict = {}

    def get_fused_worker_by_name(self, worker_name: str):
        """Get a fused worker by its name.

        Args:
            worker_name (str):
                Name of the worker to retrieve
        """
        return self.fused_worker_dict.get(worker_name, None)

    def _setup_env_cuda_visible_devices(self):
        import torch

        from verl.utils.ray_utils import ray_noset_visible_devices

        is_ray_noset_visible_devices = ray_noset_visible_devices()

        # Prevent use of clashing `{CUDA/HIP/ROCR}_VISIBLE_DEVICES``
        rocr_val = os.environ.get("ROCR_VISIBLE_DEVICES", None)
        hip_val = os.environ.get("HIP_VISIBLE_DEVICES", None)
        cuda_val = os.environ.get("CUDA_VISIBLE_DEVICES", None)
        if hip_val:
            # Switch the use of HIP_VISIBLE_DEVICES to CUDA_VISIBLE_DEVICES for consistency.
            # Make sure that the HIP_VISIBLE_DEVICES is set to the same value as CUDA_VISIBLE_DEVICES
            # at this point.
            val = os.environ.pop("HIP_VISIBLE_DEVICES")
            hip_val = None
            if cuda_val:
                assert val == cuda_val, f"Please use the same HIP_VISIBLE_DEVICES or CUDA_VISIBLE_DEVICES, inconsistant values found: {val} and {cuda_val}."
            else:
                cuda_val = val
                os.environ["CUDA_VISIBLE_DEVICES"] = val

        if rocr_val:
            # You must take care if both HIP/CUDA and ROCR env vars are set as they have
            # different meanings. Both env vars accept either a list of ints or a
            # list of UUIDs. The ROCR env var is processed first which then reduces
            # the number of GPUs that HIP can select from.
            # https://github.com/pytorch/pytorch/pull/144026
            # To avoid the complexity of this, we simply gives out error if both are set
            # (Also to keep consistency with ray's practice with 2.45.0).
            # Otherwise, we will set ROCR_VISIBLE_DEVICES to CUDA_VISIBLE_DEVICES
            # and remove ROCR_VISIBLE_DEVICES.
            if cuda_val:
                raise ValueError("Please don't set ROCR_VISIBLE_DEVICES when HIP/CUDA_VISIBLE_DEVICES is set.")

            cuda_val = os.environ.pop("ROCR_VISIBLE_DEVICES")
            os.environ["CUDA_VISIBLE_DEVICES"] = cuda_val
            rocr_val = None

        if is_ray_noset_visible_devices:
            # NOTE: Ray will automatically set the *_VISIBLE_DEVICES
            # environment variable for each actor, unless
            # RAY_EXPERIMENTAL_NOSET_*_VISIBLE_DEVICES is set,
            # so we need to set local rank when the flag is set.
            local_rank = os.environ.get("RAY_LOCAL_RANK")
            os.environ["LOCAL_RANK"] = local_rank
            torch.cuda.set_device(int(local_rank))

    def _configure_with_store(self, store: Dict):
        """
        This function should only be called inside by WorkerGroup
        """
        store_env_dict = {f"_{key.lower()}": store.get(f"_{key.lower()}", None) for key in type(self).env_keys()}
        self.__dict__.update(store_env_dict)  # this is hacky
        # print(f"__dict__: {self.__dict__}")
        for key in type(self).env_keys():
            val = self.__dict__.get(f"_{key.lower()}", None)
            if val is not None:
                # print(f"set {key} to {val}")
                os.environ[key] = str(val)
        os.environ["REDIS_STORE_SERVER_HOST"] = str(self._master_addr).replace("[", "").replace("]", "") if self._master_addr else ""

    def get_master_addr_port(self):
        """Get the master address and port for distributed communication."""
        return self._master_addr, self._master_port

    def get_cuda_visible_devices(self):
        """Get the CUDA visible devices configuration."""
        import os

        cuda_visible_devices = os.environ.get("CUDA_VISIBLE_DEVICES", "not set")
        return cuda_visible_devices

    @property
    def world_size(self):
        """Get the total number of workers in the distributed setup."""
        return self._world_size

    @property
    def rank(self):
        """Get the rank of this worker in the distributed setup."""
        return self._rank

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO_WITH_FUNC)
    def execute_with_func_generator(self, func, *args, **kwargs):
        """Execute a function with function generator dispatch mode.

        Args:
            func:
                Function to execute
            *args:
                Positional arguments for the function
            **kwargs:
                Keyword arguments for the function
        """
        ret_proto = func(self, *args, **kwargs)
        return ret_proto

    @register(dispatch_mode=Dispatch.ALL_TO_ALL, execute_mode=Execute.RANK_ZERO)
    def execute_func_rank_zero(self, func, *args, **kwargs):
        """Execute a function in rank zero execution mode.

        Args:
            func:
                Function to execute
            *args:
                Positional arguments for the function
            **kwargs:
                Keyword arguments for the function
        """
        result = func(*args, **kwargs)
        return result


==> sharp/single_controller/base/worker_group.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
the class of WorkerGroup
"""

import logging
import signal
import threading
import time
from typing import Any, Callable, Dict, List

from .decorator import MAGIC_ATTR, Dispatch, get_predefined_dispatch_fn, get_predefined_execute_fn


class ResourcePool:
    """
    Manages a pool of resources across multiple nodes, tracking process counts and GPU allocations.
    The class provides methods to calculate world size, local world sizes, and local ranks
    across all nodes in the pool.
    """

    def __init__(self, process_on_nodes=None, max_colocate_count: int = 10, n_gpus_per_node=8) -> None:
        """Initialize the ResourcePool with node processes and GPU configuration.

        Args:
            process_on_nodes (List[int], optional): List of process counts per node. Defaults to empty list.
            max_colocate_count (int, optional): Maximum number of processes that can be colocated. Defaults to 10.
            n_gpus_per_node (int, optional): Number of GPUs available per node. Defaults to 8.
        """
        if process_on_nodes is None:
            process_on_nodes = []
        self._store = process_on_nodes
        self.max_colocate_count = max_colocate_count
        self.n_gpus_per_node = n_gpus_per_node  # this is left for future huawei GPU that contains 16 GPUs per node

    def add_node(self, process_count):
        self._store.append(process_count)

    @property
    def world_size(self):
        """Total number of processes across all nodes in the pool."""
        return sum(self._store)

    def __call__(self) -> Any:
        return self._store

    @property
    def store(self):
        return self._store

    def local_world_size_list(self) -> List[int]:
        """Returns a flat list where each process has its local world size."""
        nested_local_world_size_list = [[local_world_size for _ in range(local_world_size)] for local_world_size in self._store]
        return [item for row in nested_local_world_size_list for item in row]

    def local_rank_list(self) -> List[int]:
        """Returns a flat list of local ranks for all processes across all nodes."""
        nested_local_rank_list = [[i for i in range(local_world_size)] for local_world_size in self._store]
        return [item for row in nested_local_rank_list for item in row]


class ClassWithInitArgs:
    """
    Wrapper class that stores constructor arguments for deferred instantiation.
    This class is particularly useful for remote class instantiation where
    the actual construction needs to happen at a different time or location.
    """

    def __init__(self, cls, *args, **kwargs) -> None:
        """Initialize the ClassWithInitArgs instance.

        Args:
            cls: The class to be instantiated later
            *args: Positional arguments for the class constructor
            **kwargs: Keyword arguments for the class constructor
        """
        self.cls = cls
        self.args = args
        self.kwargs = kwargs

        self.fused_worker_used = False

    def __call__(self) -> Any:
        """Instantiate the stored class with the stored arguments."""
        return self.cls(*self.args, **self.kwargs)


def check_workers_alive(workers: List, is_alive: Callable, gap_time: float = 1) -> None:
    """Continuously monitors worker processes and raises SIGABRT if any worker dies.

    Args:
        workers (List):
            List of worker objects to monitor
        is_alive (Callable):
            Function to check if a worker is alive
        gap_time (float):
            Time interval between checks
    """
    import time

    while True:
        for worker in workers:
            if not is_alive(worker):
                logging.warning(f"worker {worker} is not alive sending signal to main thread")
                signal.raise_signal(signal.SIGABRT)
        time.sleep(gap_time)


class WorkerGroup:
    """
    Base class for managing a group of workers in a distributed system.
    The class provides methods for worker management, aliveness checking, and method binding.
    """

    fused_worker_execute_fn_name = "_fuw_execute"

    def __init__(self, resource_pool: ResourcePool, **kwargs) -> None:
        self._is_init_with_detached_workers = resource_pool is None

        self.fused_worker_used = False

        if resource_pool is not None:
            # handle the case when WorkGroup is attached to an existing one
            self._procecss_dispatch_config = resource_pool()
        else:
            self._procecss_dispatch_config = None

        self._workers = []
        self._worker_names = []

        self._master_addr = None
        self._master_port = None

        self._checker_thread: threading.Thread = None

    def _is_worker_alive(self, worker):
        """Check if a worker is alive. Must be implemented by derived classes."""
        raise NotImplementedError("WorkerGroup._is_worker_alive called, should be implemented in derived class.")

    def _block_until_all_workers_alive(self) -> None:
        """Blocks until all workers in the group are alive."""
        while True:
            all_state = [self._is_worker_alive(worker) for worker in self._workers]
            if False in all_state:
                time.sleep(1)
            else:
                break

    def start_worker_aliveness_check(self, every_n_seconds=1) -> None:
        """Starts a background thread to monitor worker aliveness.

        Args:
            every_n_seconds (int): Interval between aliveness checks
        """
        # before starting checking worker aliveness, make sure all workers are already alive
        self._block_until_all_workers_alive()

        self._checker_thread = threading.Thread(target=check_workers_alive, args=(self._workers, self._is_worker_alive, every_n_seconds))
        self._checker_thread.start()

    @property
    def world_size(self):
        """Number of workers in the group."""
        return len(self._workers)

    def _bind_worker_method(self, user_defined_cls, func_generator):
        """Binds worker methods to the WorkerGroup based on registered attributes.

        Args:
            user_defined_cls (type): The class containing methods to bind
            func_generator (Callable): Function that generates the bound method

        Returns:
            List[str]: List of method names that were successfully bound
        """
        method_names = []
        for method_name in dir(user_defined_cls):
            try:
                method = getattr(user_defined_cls, method_name)
                assert callable(method), f"{method_name} in {user_defined_cls} is not callable"
            except Exception:
                # if it is a property, it will fail because Class doesn't have instance property
                continue

            if hasattr(method, MAGIC_ATTR):
                # this method is decorated by register
                attribute = getattr(method, MAGIC_ATTR)
                assert isinstance(attribute, Dict), f"attribute must be a dictionary. Got {type(attribute)}"
                assert "dispatch_mode" in attribute, "attribute must contain dispatch_mode in its key"

                dispatch_mode = attribute["dispatch_mode"]
                execute_mode = attribute["execute_mode"]
                blocking = attribute["blocking"]

                # get dispatch fn
                if isinstance(dispatch_mode, Dispatch):
                    # get default dispatch fn
                    fn = get_predefined_dispatch_fn(dispatch_mode=dispatch_mode)
                    dispatch_fn = fn["dispatch_fn"]
                    collect_fn = fn["collect_fn"]
                else:
                    assert isinstance(dispatch_mode, dict)
                    assert "dispatch_fn" in dispatch_mode
                    assert "collect_fn" in dispatch_mode
                    dispatch_fn = dispatch_mode["dispatch_fn"]
                    collect_fn = dispatch_mode["collect_fn"]

                # get execute_fn_name
                execute_mode = get_predefined_execute_fn(execute_mode=execute_mode)
                wg_execute_fn_name = execute_mode["execute_fn_name"]

                # get execute_fn from string
                try:
                    execute_fn = getattr(self, wg_execute_fn_name)
                    assert callable(execute_fn), "execute_fn must be callable"
                except Exception:
                    print(f"execute_fn {wg_execute_fn_name} is invalid")
                    raise

                # bind a new method to the RayWorkerGroup
                func = func_generator(
                    self,
                    method_name,
                    dispatch_fn=dispatch_fn,
                    collect_fn=collect_fn,
                    execute_fn=execute_fn,
                    blocking=blocking,
                )

                try:
                    setattr(self, method_name, func)
                    method_names.append(method_name)
                except Exception as e:
                    raise ValueError(f"Fail to set method_name {method_name}") from e

        return method_names


==> sharp/single_controller/ray/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .base import RayClassWithInitArgs, RayResourcePool, RayWorkerGroup, create_colocated_worker_cls, create_colocated_worker_cls_fused

__all__ = ["RayClassWithInitArgs", "RayResourcePool", "RayWorkerGroup", "create_colocated_worker_cls", "create_colocated_worker_cls_fused"]


==> sharp/single_controller/ray/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import inspect
import logging
import os
import time
from copy import deepcopy
from typing import Any, Dict, List, Optional, Tuple
from unittest.mock import patch

import ray
from ray.experimental.state.api import get_actor
from ray.util import list_named_actors
from ray.util.placement_group import PlacementGroup, placement_group
from ray.util.scheduling_strategies import NodeAffinitySchedulingStrategy, PlacementGroupSchedulingStrategy

from verl.protocol import DataProto, _padding_size_key
from verl.single_controller.base import ClassWithInitArgs, ResourcePool, Worker, WorkerGroup
from verl.single_controller.base.decorator import MAGIC_ATTR, Dispatch

__all__ = ["Worker"]


def get_random_string(length: int) -> str:
    import random
    import string

    letters_digits = string.ascii_letters + string.digits
    return "".join(random.choice(letters_digits) for _ in range(length))


def func_generator(self, method_name, dispatch_fn, collect_fn, execute_fn, blocking):
    class Functor:
        def __call__(this, *args, **kwargs):
            args, kwargs = dispatch_fn(self, *args, **kwargs)
            padding_count = kwargs.pop(_padding_size_key, 0)
            output = execute_fn(method_name, *args, **kwargs)
            if blocking:
                output = ray.get(output)
            output = collect_fn(self, output)
            if padding_count > 0:
                if isinstance(output, DataProto):
                    indices = [i for i in range(len(output))][:-padding_count]
                    output = output.select_idxs(indices)
                elif isinstance(output, list):
                    output = output[:-padding_count]
            return output

    # use class type to pass the method_name to get a better observability
    return type(method_name, (Functor,), {})()


def sort_placement_group_by_node_ip(pgs: List[PlacementGroup]) -> List[PlacementGroup]:
    """
    Sort the placement groups by node ip, all bundles in a single placement group should be on the same node.

    FSDPCheckpointManager saves sharded model states and optimizer states in local storage, which requires RANK
    to be consistent across nodes when resume from checkpoint.

    With this function, if there's only one resource pool and there's no node change, RANK should be consistent
    across nodes in multiple ray jobs, even if the whole ray cluster is restarted.
    """
    node_ip = {node["NodeID"]: node["NodeManagerAddress"] for node in ray.nodes()}
    pg_ip = {}
    for pg in pgs:
        specs = ray._private.state.state.placement_group_table(pg.id)
        # all bunles should be on the same node
        node_id = specs["bundles_to_node_id"][0]
        pg_ip[pg.id] = node_ip[node_id]
    return sorted(pgs, key=lambda pg: pg_ip[pg.id])


class RayResourcePool(ResourcePool):
    def __init__(
        self,
        process_on_nodes: Optional[List[int]] = None,
        use_gpu: bool = True,
        name_prefix: str = None,
        max_colocate_count: int = 10,
        detached=False,
        accelerator_type: Optional[str] = None,
    ) -> None:
        super().__init__(process_on_nodes, max_colocate_count)
        self.use_gpu = use_gpu
        # print(f"in RayProcessDispatchConfiguration: name_prefix = {name_prefix}")
        self.name_prefix = get_random_string(length=6) if name_prefix is None else name_prefix
        self.pgs = None
        self.detached = detached
        self.accelerator_type = accelerator_type

    def get_placement_groups(self, strategy="STRICT_PACK", name=None, device_name="cuda"):
        if self.pgs is not None:
            return self.pgs

        pg_name_prefix = name if name else f"{self.name_prefix}verl_group_{'_'.join([str(count) for count in self._store])}:"
        # print(f"pg_name_prefix = {pg_name_prefix}")
        if device_name == "npu":
            device_name = "NPU"
        elif device_name == "cuda":
            device_name = "GPU"

        bundle = {"CPU": self.max_colocate_count}
        if self.use_gpu:
            bundle[device_name] = 1
            if self.accelerator_type is not None:
                bundle[self.accelerator_type] = 1e-4
        pg_scheme = [[bundle.copy() for _ in range(process_count)] for process_count in self._store]

        lifetime = "detached" if self.detached else None

        pgs = [placement_group(bundles=bundles, strategy=strategy, name=pg_name_prefix + str(idx), lifetime=lifetime) for idx, bundles in enumerate(pg_scheme)]

        ray.get([pg.ready() for pg in pgs])

        self.pgs = pgs
        return pgs


def extract_pg_from_exist(resource_pools: Dict[str, RayResourcePool], src_role_names: List[str], resource_pool: RayResourcePool) -> List:
    src_pgs = [pg for role_name, resource_pool in resource_pools.items() for pg in resource_pool.get_placement_groups() if role_name in src_role_names]

    sorted_src_pgs = sorted(src_pgs, key=lambda pg: pg.bundle_count, reverse=True)
    sorted_process_on_nodes = sorted([(val, idx) for idx, val in enumerate(resource_pool.store)], reverse=True)

    unsorted_pgs: List[Tuple[int, PlacementGroup]] = []
    searching_idx = 0
    for request_process, original_idx in sorted_process_on_nodes:
        assert searching_idx < len(sorted_src_pgs), f"no enough nodes for request: searching {searching_idx} th node"
        assert request_process <= sorted_src_pgs[searching_idx].bundle_count, f"requesting {request_process} processes, bundle count cannot satisfy"
        unsorted_pgs.append((original_idx, sorted_src_pgs[searching_idx]))
        searching_idx += 1

    return [pg for _, pg in sorted(unsorted_pgs)]


def merge_resource_pool(rp1: RayResourcePool, rp2: RayResourcePool) -> RayResourcePool:
    assert rp1.use_gpu == rp2.use_gpu, "Both RayResourcePool must either use_gpu or not"
    assert rp1.max_colocate_count == rp2.max_colocate_count, "Both RayResourcePool must has the same max_colocate_count"
    assert rp1.n_gpus_per_node == rp2.n_gpus_per_node, "Both RayResourcePool must has the same n_gpus_per_node"
    assert rp1.detached == rp2.detached, "Detached ResourcePool cannot be merged with non-detached ResourcePool"

    new_store = rp1.store + rp2.store

    merged = type(rp1)(new_store, rp1.use_gpu, f"{rp1.name_prefix}_{rp2.name_prefix}")
    merged.pgs = rp1.get_placement_groups() + rp2.get_placement_groups()

    return merged


class RayClassWithInitArgs(ClassWithInitArgs):
    """A wrapper class for Ray actors with initialization arguments.

    This class extends ClassWithInitArgs to provide additional functionality for
    configuring and creating Ray actors with specific resource requirements and
    scheduling strategies.
    """

    def __init__(self, cls, *args, **kwargs) -> None:
        # self._options = kwargs.pop('options', dict())
        super().__init__(cls, *args, **kwargs)
        self._options = {}
        self._additional_resource = {}

    def set_additional_resource(self, additional_resource):
        """Set additional resource requirements for the actor.

        Args:
            additional_resource: Dictionary specifying additional resource requirements
        """
        self._additional_resource = additional_resource

    def update_options(self, options: Dict):
        """Update the Ray actor creation options.

        Args:
            options: Dictionary of options to update
        """
        self._options.update(options)

    def __call__(self, placement_group, placement_group_bundle_idx, use_gpu: bool = True, num_gpus=1, sharing_with=None, device_name="cuda") -> Any:
        """Create and return a Ray actor with the configured options.

        Args:
            placement_group: Ray placement group for scheduling
            placement_group_bundle_idx: Index of the bundle in the placement group
            use_gpu: Whether to use GPU resources
            num_gpus: Number of GPUs to allocate
            sharing_with: Actor to share resources with
            device_name: Device for training

        Returns:
            A Ray actor handle with the configured options
        """
        if sharing_with is not None:
            target_node_id = ray.get(sharing_with.get_node_id.remote())
            cuda_visible_devices = ray.get(sharing_with.get_cuda_visible_devices.remote())
            options = {"scheduling_strategy": NodeAffinitySchedulingStrategy(node_id=target_node_id, soft=False)}
            return self.cls.options(**options).remote(*self.args, cuda_visible_devices=cuda_visible_devices, **self.kwargs)

        options = {"scheduling_strategy": PlacementGroupSchedulingStrategy(placement_group=placement_group, placement_group_bundle_index=placement_group_bundle_idx)}
        options.update(self._options)

        if use_gpu and device_name == "cuda":
            options["num_gpus"] = num_gpus
        if use_gpu and device_name == "npu":
            options["resources"] = {"NPU": num_gpus}

        if len(self._additional_resource) > 1:
            for k, v in self._additional_resource.items():
                options[k] = v

        # print("cls:", self.cls)
        # print("args: ", self.args)
        # print("kwargs: ", self.kwargs)
        return self.cls.options(**options).remote(*self.args, **self.kwargs)


class RayWorkerGroup(WorkerGroup):
    """A group of Ray workers that can be managed collectively.

    This class extends WorkerGroup to provide Ray-specific functionality for
    creating and managing groups of Ray actors with specific resource requirements
    and scheduling strategies.
    """

    def __init__(
        self,
        resource_pool: RayResourcePool = None,
        ray_cls_with_init: RayClassWithInitArgs = None,
        bin_pack: bool = True,
        name_prefix: str = None,
        detached=False,
        worker_names=None,
        worker_handles: List[ray.actor.ActorHandle] = None,
        ray_wait_register_center_timeout: int = 300,
        device_name="cuda",
        **kwargs,
    ) -> None:
        """Initialize a RayWorkerGroup.

        Args:
            resource_pool: Resource pool for worker allocation
            ray_cls_with_init: Class with initialization arguments for workers
            bin_pack: Whether to use strict bin packing for resource allocation
            name_prefix: Prefix for worker names
            detached: Whether workers should be detached
            worker_names: Names of existing workers to attach to
            ray_wait_register_center_timeout: Timeout for waiting on register center
            **kwargs: Additional keyword arguments
        """
        super().__init__(resource_pool=resource_pool, **kwargs)
        self.ray_cls_with_init = ray_cls_with_init
        self.name_prefix = get_random_string(length=6) if name_prefix is None else name_prefix
        self._ray_wait_register_center_timeout = ray_wait_register_center_timeout
        # Whether the WorkerGroup is a Colocate WorkerGroup created by FusedWorker.
        self.fused_worker_used = ray_cls_with_init.fused_worker_used
        # if a WorkerGroup is spawned from Colocate WorkerGroup, this indicates which sub-class is binded to this WorkerGroup.
        self.sub_cls_name = ""
        self.device_name = device_name

        if worker_names is not None and (not self.fused_worker_used):
            assert self._is_init_with_detached_workers
            self._worker_names = worker_names

        if self._is_init_with_detached_workers:
            self._init_with_detached_workers(worker_names=worker_names, worker_handles=worker_handles)
        else:
            self._init_with_resource_pool(resource_pool=resource_pool, ray_cls_with_init=ray_cls_with_init, bin_pack=bin_pack, detached=detached)

        if ray_cls_with_init is not None:
            self._bind_worker_method(self.ray_cls_with_init.cls, func_generator)

        self.wg_dict = None
        self.method_names = []

    def _is_worker_alive(self, worker: ray.actor.ActorHandle):
        """Check if a worker actor is still alive.

        Args:
            worker: Ray actor handle to check

        Returns:
            bool: True if the worker is alive, False otherwise
        """
        worker_state_dict = get_actor(worker._actor_id.hex())
        return worker_state_dict.get("state", "undefined") == "ALIVE" if worker_state_dict is not None else False

    def _init_with_detached_workers(self, worker_names, worker_handles):
        # ray.get_actor holds a weak reference to the actor, which causes actors garbage collected unexpectedly
        # if we only hold spawn RayWorkerGroup. By passing actor handle explicitly, spawn RayWorkerGroup have
        # strong reference to these actors.
        # https://github.com/ray-project/ray/pull/45699
        workers = worker_handles if worker_handles else [ray.get_actor(name=name) for name in worker_names]
        self._workers = workers
        self._world_size = len(worker_names)

    def _init_with_resource_pool(self, resource_pool, ray_cls_with_init, bin_pack, detached):
        """Initialize the worker group by creating new workers from a resource pool.

        Args:
            resource_pool: Resource pool for worker allocation
            ray_cls_with_init: Class with initialization arguments for workers
            bin_pack: Whether to use strict bin packing for resource allocation
            detached: Whether workers should be detached
        """
        use_gpu = resource_pool.use_gpu

        strategy = "PACK"
        if bin_pack:
            strategy = "STRICT_PACK"
        pgs = resource_pool.get_placement_groups(strategy=strategy, device_name=self.device_name)
        world_size = resource_pool.world_size
        self._world_size = world_size
        # cia.add_kwarg("_world_size", world_size)
        num_gpus = 1 / resource_pool.max_colocate_count

        rank = -1
        local_world_size = resource_pool.store[0]
        for pg_idx, pg in enumerate(sort_placement_group_by_node_ip(pgs)):
            assert local_world_size <= pg.bundle_count, f"when generating for {self.name_prefix}, for the "
            for local_rank in range(local_world_size):
                rank += 1

                # we pass in environment variable at option so that Worker can use environment variable to set
                env_vars = {
                    "WORLD_SIZE": str(world_size),
                    "RANK": str(rank),
                    "WG_PREFIX": self.name_prefix,
                    "WG_BACKEND": "ray",
                    "RAY_LOCAL_WORLD_SIZE": str(local_world_size),
                    "RAY_LOCAL_RANK": str(local_rank),
                }
                if rank != 0:
                    env_vars["MASTER_ADDR"] = self._master_addr
                    env_vars["MASTER_PORT"] = self._master_port

                import re

                cia_name = type(ray_cls_with_init.cls).__name__
                match = re.search(r"ActorClass\(([^)]+)\)", cia_name)  # ray.remote(Obj) -> "ActorClass(Obj)"
                cia_name = match.group(1) if match else cia_name  # "ActorClass(Obj)" -> "Obj"
                name = f"{self.name_prefix}{cia_name}_{pg_idx}:{local_rank}"  # e.g. Worker_2:5

                ray_cls_with_init.update_options({"runtime_env": {"env_vars": env_vars}, "name": name})

                if detached:
                    ray_cls_with_init.update_options({"lifetime": "detached"})

                # create a worker
                worker = ray_cls_with_init(placement_group=pg, placement_group_bundle_idx=local_rank, use_gpu=use_gpu, num_gpus=num_gpus, device_name=self.device_name)
                self._workers.append(worker)
                self._worker_names.append(name)

                if rank == 0:
                    register_center_actor = None
                    actor_name = f"{self.name_prefix}_register_center"
                    start_time = time.time()

                    while time.time() - start_time < self._ray_wait_register_center_timeout:
                        if actor_name in list_named_actors():
                            register_center_actor = ray.get_actor(actor_name)
                            break

                        elapsed = int(time.time() - start_time)
                        if elapsed % 30 == 0:
                            logging.warning(
                                "Waiting for register center actor %s to be ready. Elapsed time: %s seconds out of %s seconds.",
                                actor_name,
                                elapsed,
                                self._ray_wait_register_center_timeout,
                            )
                        time.sleep(1)

                    if register_center_actor is None:
                        raise TimeoutError(
                            f"Failed to get register_center_actor {actor_name} "
                            f"in {list_named_actors(all_namespaces=True)} "
                            f"for {self._ray_wait_register_center_timeout} seconds. "
                            "Ensure that any lingering Ray resources from previous "
                            "runs are cleaned up (e.g., by restarting the Ray cluster), "
                            "or adjust the waiting time by modifying the config "
                            "`trainer.ray_wait_register_center_timeout`."
                        )

                    rank_zero_info = ray.get(register_center_actor.get_rank_zero_info.remote())
                    self._master_addr, self._master_port = rank_zero_info["MASTER_ADDR"], rank_zero_info["MASTER_PORT"]
                    # print(f"rank_zero_info: {rank_zero_info}")
                    # print(f"master_addr: {self._master_addr}, master_port: {self._master_port}")

    @property
    def worker_names(self):
        return self._worker_names

    @classmethod
    def from_detached(
        cls,
        name_prefix=None,
        worker_names=None,
        worker_handles=None,
        ray_cls_with_init=None,
    ):
        """Create a worker group from existing detached workers.

        Args:
            name_prefix: Prefix for worker names
            worker_names: Names of existing workers to attach to
            ray_cls_with_init: Class with initialization arguments for workers

        Returns:
            A new RayWorkerGroup instance
        """
        worker_group = cls(resource_pool=None, ray_cls_with_init=ray_cls_with_init, name_prefix=name_prefix, worker_names=worker_names, worker_handles=worker_handles)
        return worker_group

    def spawn(self, prefix_set):
        """Spawn to a dictionary of worker groups, each with a subset of method with prefix.

        Args:
            prefix_set: Set of prefixes to create worker groups for

        Returns:
            Dictionary of worker groups keyed by prefix
        """
        if self.fused_worker_used:
            return self.spawn_fused(prefix_set)

        def _rebind_actor_methods(worker_group, actor_name):
            prefix: str = actor_name + "_"
            for method_name in dir(worker_group):
                if method_name.startswith(prefix):
                    # only valid when Python >= 3.9
                    original_method_name = method_name.removeprefix(prefix)
                    method = getattr(worker_group, method_name)
                    setattr(worker_group, original_method_name, method)

        new_worker_group_dict = {}
        for prefix in prefix_set:
            new_worker_group = self.from_detached(
                name_prefix=self.name_prefix,
                worker_names=self._worker_names,
                worker_handles=self._workers,
                ray_cls_with_init=self.ray_cls_with_init,
            )

            _rebind_actor_methods(new_worker_group, prefix)
            new_worker_group_dict[prefix] = new_worker_group
        return new_worker_group_dict

    def spawn_fused(self, prefix_set):
        """Create a dictionary of worker groups for fused workers.

        Args:
            prefix_set: Set of prefixes to create worker groups for

        Returns:
            Dictionary of worker groups keyed by prefix
        """
        wg_dict = dict()
        for key in prefix_set:
            new_wg = deepcopy(self)
            new_wg._bind_worker_method(self.ray_cls_with_init.cls.raw_cls_dict[key], func_generator)
            new_wg.sub_cls_name = key
            wg_dict[key] = new_wg
        return wg_dict

    def fuse(self, prefix_set):
        """Fuse multiple worker groups into the current worker group.

        Args:
            prefix_set: Set of prefixes to fuse into the worker group
        """
        if self.wg_dict is None:
            self.wg_dict = self.spawn(prefix_set)
        for role_name, role_wg in self.wg_dict.items():
            setattr(self, role_name, role_wg)
        self.method_names = self._bind_worker_method(self.ray_cls_with_init.cls, func_generator)

    def _execute_remote_single_worker(self, worker, method_name: str, *args, **kwargs):
        """Execute a method on a single worker remotely.

        Args:
            worker: The worker actor handle
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            Remote object reference to the method execution
        """
        if self.fused_worker_used and method_name not in self.method_names:
            remote_call = getattr(worker, self.fused_worker_execute_fn_name)
            return remote_call.remote(f"{self.sub_cls_name}_fwmn_{method_name}", *args, **kwargs)
        # fused worker not used
        remote_call = getattr(worker, method_name)
        return remote_call.remote(*args, **kwargs)

    def execute_rank_zero_sync(self, method_name: str, *args, **kwargs):
        """Execute a method on rank zero worker synchronously.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            Result of the method execution
        """
        return ray.get(self.execute_rank_zero_async(method_name, *args, **kwargs))

    def execute_rank_zero_async(self, method_name: str, *args, **kwargs):
        """Execute a method on rank zero worker asynchronously.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            Remote object reference to the method execution
        """
        return self._execute_remote_single_worker(self._workers[0], method_name, *args, **kwargs)

    def execute_rank_zero(self, method_name: str, *args, **kwargs):
        """Alias for execute_rank_zero_async.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            Remote object reference to the method execution
        """
        return self.execute_rank_zero_async(method_name, *args, **kwargs)

    def execute_all(self, method_name: str, *args, **kwargs):
        """Alias for execute_all_async.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            List of remote object references to the method executions
        """
        return self.execute_all_async(method_name, *args, **kwargs)

    def execute_all_sync(self, method_name: str, *args, **kwargs):
        """Execute a method on all workers synchronously.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            List of results from all workers
        """
        return ray.get(self.execute_all_async(method_name, *args, **kwargs))

    def execute_all_async(self, method_name: str, *args, **kwargs):
        """Execute a method on all workers asynchronously.

        Args:
            method_name: Name of the method to execute
            *args: Positional arguments for the method
            **kwargs: Keyword arguments for the method

        Returns:
            List of remote object references to the method executions
        """
        # Here, we assume that if all arguments in args and kwargs are lists,
        # and their lengths match len(self._workers), we'll distribute each
        # element in these lists to the corresponding worker
        # print(f"execute_all_async: method {method_name}({args}, {kwargs})")
        length = len(self._workers)
        if all(isinstance(arg, list) for arg in args) and all(isinstance(kwarg, list) for kwarg in kwargs.values()):
            if all(len(arg) == length for arg in args) and all(len(kwarg) == length for kwarg in kwargs.values()):
                # print(f"splitting args and kwargs into {length} shards")
                result = []
                for i in range(length):
                    sliced_args = tuple(arg[i] for arg in args)
                    sliced_kwargs = {k: v[i] for k, v in kwargs.items()}
                    result.append(self._execute_remote_single_worker(self._workers[i], method_name, *sliced_args, **sliced_kwargs))
                return result

        return [self._execute_remote_single_worker(worker, method_name, *args, **kwargs) for worker in self._workers]

    @property
    def master_address(self):
        return self._master_addr

    @property
    def master_port(self):
        return self._master_port

    @property
    def workers(self):
        return self._workers

    @property
    def world_size(self):
        return self._world_size


"""
Utilities that enables creating workers inside the same ray.Actor, 
with code written in separate ray.Actors.
"""


# deprecated, switching to FusedWorker
def _bind_workers_method_to_parent(cls, key, user_defined_cls):
    """
    Binds the methods of each worker to the WorkerDict.
    Note that we only bind public methods that are decorated by register
    """

    for method_name in dir(user_defined_cls):
        try:
            method = getattr(user_defined_cls, method_name)
            assert callable(method), f"{method_name} in {user_defined_cls} is not callable"
        except Exception:
            # if it is a property, it will fail because Class doesn't have instance property
            continue

        if hasattr(method, MAGIC_ATTR):

            def generate_function(name, key=key):
                def func(self, *args, **kwargs):
                    # dispatch to the actual worker
                    return getattr(self.worker_dict[key], name)(*args, **kwargs)

                async def async_func(self, *args, **kwargs):
                    # dispatch to the actual worker
                    return await getattr(self.worker_dict[key], name)(*args, **kwargs)

                wrapper = async_func if inspect.iscoroutinefunction(method) else func  # noqa: B023

                return wrapper

            func = generate_function(method_name)
            # pass MAGIC_ATTR for outer worker group
            attrs = getattr(method, MAGIC_ATTR)
            setattr(func, MAGIC_ATTR, attrs)
            try:
                # bind direct rollout method to class without prefix
                if attrs["dispatch_mode"] == Dispatch.DIRECT_ROLLOUT_METHOD and "rollout" in key:
                    assert not hasattr(cls, method_name), f"conflict direct rollout method {method_name} with role {key}"
                    setattr(cls, method_name, func)
                    print(f"bind role {key} method {method_name} to class {cls}")
                else:
                    method_name_with_prefix = key + "_" + method_name
                    setattr(cls, method_name_with_prefix, func)
            except Exception as e:
                raise ValueError(f"Fail to set method_name {method_name}") from e


def _unwrap_ray_remote(cls):
    if hasattr(cls, "__ray_actor_class__"):
        cls = cls.__ray_actor_class__
    return cls


def _determine_fsdp_megatron_base_class(mros: List):
    """
    - megatron: base class should be MegatronWorker
    - fsdp: base class should be Worker
    """
    for cls in mros[0]:
        if cls.__name__ == "MegatronWorker":
            return cls
        if cls.__name__ == "Worker":
            return cls
    raise ValueError(f"Cannot determine base class for {mros}")


# deprecated, switching to FusedWorker
def create_colocated_worker_cls(class_dict: dict[str, RayClassWithInitArgs]):
    """
    This function should return a class instance that delegates the calls to every
    cls in cls_dict
    """
    cls_dict = {}
    init_args_dict = {}
    worker_cls = _determine_fsdp_megatron_base_class([cls.cls.__ray_actor_class__.__mro__ for cls in class_dict.values()])
    assert issubclass(worker_cls, Worker), f"worker_cls {worker_cls} should be a subclass of Worker"
    print(f"colocated worker base class {worker_cls}")

    for key, cls in class_dict.items():
        cls_dict[key] = cls.cls
        init_args_dict[key] = {"args": cls.args, "kwargs": cls.kwargs}

    assert cls_dict.keys() == init_args_dict.keys()

    # TODO: create a class with customizable name
    class WorkerDict(worker_cls):
        def __init__(self):
            super().__init__()
            self.worker_dict = {}
            for key, user_defined_cls in cls_dict.items():
                user_defined_cls = _unwrap_ray_remote(user_defined_cls)
                # directly instantiate the class without remote
                # in worker class, e.g. <verl.single_controller.base.worker.Worker>
                # when DISABLE_WORKER_INIT == 1 it will return immediately
                with patch.dict(os.environ, {"DISABLE_WORKER_INIT": "1"}):
                    self.worker_dict[key] = user_defined_cls(*init_args_dict[key].get("args", ()), **init_args_dict[key].get("kwargs", {}))

    # now monkey-patch the methods from inner class to WorkerDict
    for key, user_defined_cls in cls_dict.items():
        user_defined_cls = _unwrap_ray_remote(user_defined_cls)
        _bind_workers_method_to_parent(WorkerDict, key, user_defined_cls)

    remote_cls = ray.remote(WorkerDict)
    remote_cls = RayClassWithInitArgs(cls=remote_cls)
    return remote_cls


FusedWorkerCLSName = "FusedWorker"


def create_colocated_worker_raw_cls(class_dict: dict[str, RayClassWithInitArgs]):
    """
    This function returns a FusedWorker class.

    `FusedWorker.{class_name}` -> FusedClass
        Use `class_name` as a param to directly access the underlying class.

    `FusedWorker._fuw_execute("{class_name}_fwmn_{method_name}", *args, **kwargs)`
        First param must be "{class_name}_fwmn_{method_name}" in order to access `method_name`
        of underlying class `{class_name}`.

    `FusedWorker.fused_worker_dict` -> {"class_name": FusedClass}
        Stores all underlying classes.

    `FusedClass.fused_worker_dict` -> {"class_name": FusedClass}
        The same as `FusedWorker.fused_worker_dict`, enables underlying class to access other
        underlying classes.
    """
    raw_cls_dict = {cls_name: _unwrap_ray_remote(cia.cls) for cls_name, cia in class_dict.items()}
    init_args_dict = {cls_name: cia.args for cls_name, cia in class_dict.items()}
    init_kwargs_dict = {cls_name: cia.kwargs for cls_name, cia in class_dict.items()}
    cls_names = list(class_dict.keys())

    # FusedWorker_Actor_Critic
    class_name_renamed = "_".join([FusedWorkerCLSName] + cls_names)

    class FusedWorker(Worker):
        def __init__(self, *args, **kwargs):
            super().__init__(*args, **kwargs)
            self.cls_names = cls_names
            self.raw_cls_dict = raw_cls_dict
            self.init_args_dict = init_args_dict
            self.init_kwargs_dict = init_kwargs_dict

            for cls_name, udc, ud_args, ud_kwargs in zip(self.cls_names, self.raw_cls_dict.values(), self.init_args_dict.values(), self.init_kwargs_dict.values()):
                with patch.dict(os.environ, {"DISABLE_WORKER_INIT": "1"}):
                    udc._get_ray_actor_cls_name = lambda x, name_renamed=class_name_renamed: name_renamed
                    udc._get_ray_method_prefix = lambda x, name_prefixed=cls_name: f"{name_prefixed}_"
                    # cls_name = "actor", "critic", udc = ActorWorker, CriticWorker
                    self.fused_worker_dict[cls_name] = udc(*ud_args, **ud_kwargs)
                    setattr(self, cls_name, self.fused_worker_dict[cls_name])

            # injecting fused_worker to each sub worker so they can be aware of existence of each other
            for _, worker in self.fused_worker_dict.items():
                setattr(worker, Worker.fused_worker_attr_name, self.fused_worker_dict)

        def _fuw_execute(self, method_name: str, *args, **kwargs):
            # for fused_worker, method_name is in a form of "{cls_name}_fwmn_{method_name}"
            # where fwmn stands "fused worker method name"
            names = method_name.split("_fwmn_")
            cls_name = names[0]
            method_name = names[1]

            assert cls_name in self.fused_worker_dict, f"calling {cls_name}'s {method_name}, but {cls_name} not in fused_worker_dict"
            udc_method = getattr(self.fused_worker_dict[cls_name], method_name)
            return udc_method(*args, **kwargs)

    renamed_fused_worker_cls = type(class_name_renamed, (FusedWorker,), {})
    renamed_fused_worker_cls.is_fused_worker = True
    renamed_fused_worker_cls.raw_cls_dict = raw_cls_dict

    return renamed_fused_worker_cls


def create_colocated_worker_cls_fused(class_dict: dict[str, RayClassWithInitArgs]):
    """
    This function returns a RayClassWithInitArgs instance of FusedWorker, which is an replacement
    of `create_colocated_worker_cls`. WorkerGroup constructed using this class will be a colocated
    WorkerGroup, which will be referenced as `ColocateWorkerGroup` below.

    `ColocateWorkerGroup.spawn(prefix_set)`
        returns a dict of WorkerGroup {"class_name": WorkerGroup}, WorkerGroup in this dict will
        have methods of underlying class `class_name` attached.

    `ColocateWorkerGroup.fuse(prefix_set)`
        After executing this function, `ColocateWorkerGroup.{class_name}` will return WorkerGroup
        with methods of underlying class `class_name` attached.
    """
    raw_colocated_worker_cls = create_colocated_worker_raw_cls(class_dict)

    remote_cls = ray.remote(raw_colocated_worker_cls)
    cia = RayClassWithInitArgs(cls=remote_cls)
    cia.fused_worker_used = True

    return cia


==> sharp/single_controller/ray/megatron.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Dict, Optional

import ray

from verl.single_controller.base.megatron.worker import DistGlobalInfo, DistRankInfo
from verl.single_controller.base.megatron.worker_group import MegatronWorkerGroup

from .base import RayClassWithInitArgs, RayResourcePool, RayWorkerGroup


# NOTE(sgm): for open-source megatron-core
class NVMegatronRayWorkerGroup(RayWorkerGroup, MegatronWorkerGroup):
    """
    MegatronWorkerGroup will query each worker of its megatron rank info and store it inside the WorkerGroup
    so that the dispatcher can use it to dispatch data.
    """

    def __init__(self, resource_pool: RayResourcePool, ray_cls_with_init: RayClassWithInitArgs, **kwargs):
        """
        Initialize the NVMegatronRayWorkerGroup.

        Args:
            resource_pool (RayResourcePool): The resource pool containing worker resources
            ray_cls_with_init (RayClassWithInitArgs): The Ray class with initialization arguments
            **kwargs: Additional keyword arguments to pass to the parent class
        """
        super().__init__(resource_pool=resource_pool, ray_cls_with_init=ray_cls_with_init, **kwargs)
        self._megatron_rank_info: DistRankInfo = self.execute_all_sync(method_name="get_megatron_rank_info")
        self._megatron_global_info: DistGlobalInfo = ray.get(self.execute_rank_zero_async(method_name="get_megatron_global_info"))


class MegatronRayWorkerGroup(RayWorkerGroup, MegatronWorkerGroup):
    """
    MegatronWorkerGroup will query each worker of its megatron rank info and store it inside the WorkerGroup
    so that the dispatcher can use it to dispatch data.
    """

    def __init__(
        self,
        resource_pool: RayResourcePool,
        ray_cls_with_init: RayClassWithInitArgs,
        default_megatron_kwargs: Dict = None,
        **kwargs,
    ):
        super().__init__(
            resource_pool=resource_pool,
            ray_cls_with_init=ray_cls_with_init,
            default_megatron_kwargs=default_megatron_kwargs,
            **kwargs,
        )
        self.init_megatron(default_megatron_kwargs=default_megatron_kwargs)
        self._megatron_rank_info: DistRankInfo = self.execute_all_sync(method_name="get_megatron_rank_info")
        self._megatron_global_info: DistGlobalInfo = ray.get(self.execute_rank_zero_async(method_name="get_megatron_global_info"))

    def init_megatron(self, default_megatron_kwargs: Optional[Dict] = None):
        # after super, we will call init of each worker
        if not self._is_init_with_detached_workers:
            # only init_megatron if the WorkerGroup is created from scratch
            self.execute_all_sync(method_name="init_megatron", default_megatron_kwargs=default_megatron_kwargs)


==> sharp/third_party/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/third_party/sglang/__init__.py <==
# Copyright 2023-2024 SGLang Team
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/third_party/sglang/parallel_state.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The SGlang team.
# Adapted from
# https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/parallel_state.py
# Copyright (c) 2022, NVIDIA CORPORATION. All rights reserved.
"""Model and data parallel groups."""

import os
from typing import Optional

import sglang.srt.distributed.parallel_state as ps
import torch
import torch.distributed
from sglang.srt.distributed.parallel_state import (
    get_pp_group,
    get_world_group,
    init_distributed_environment,
    init_model_parallel_group,
)

"""
This version is strongly tied with Megatron to implement HybridEngine and weight sharing between vllm and Megatron.
- We assume the Megatron tp+dp+pp world is already established before calling this function.

"""

# Device mesh for using DTensor
_DEVICE_MESH = None

# Tensor model parallel group that the current rank belongs to.
_TP = None
# Pipeline model parallel group that the current rank belongs to.
_PP = None


# This method is for initializing the ParallelGroup when using HybridEngine
# NOTE(linjunrong): this function is for megatron
def initialize_parallel_state(
    distributed_init_method: str = "env://",
    backend: str = "nccl",
    tensor_model_parallel_size: int = 1,
    num_tp_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
):
    # torch.distributed.all_reduce does not free the input tensor until
    # the synchronization point. This causes the memory usage to grow
    # as the number of all_reduce calls increases. This env var disables
    # this behavior.
    # Related issue:
    # https://discuss.pytorch.org/t/cuda-allocation-lifetime-for-inputs-to-distributed-all-reduce/191573
    os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"

    # NOTE(sgm): Modify for verl, Env vars will be set by TORCHRUN.
    rank = int(os.getenv("RANK", "-1"))
    local_rank = int(os.getenv("LOCAL_RANK", "0"))

    # Use the world_size set by TORCHRUN
    world_size = int(os.getenv("WORLD_SIZE", "-1"))
    assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
    init_distributed_environment(world_size, rank, distributed_init_method, local_rank, backend)
    if torch.distributed.get_world_size() > 1:
        # NOTE: build a separate inference group with infer tp & micro dp
        initialize_model_parallel_for_sglang(
            tensor_model_parallel_size=tensor_model_parallel_size,
            num_tensor_model_parallel_groups_per_train_tp=num_tp_per_train_tp,
        )
    else:
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)


# NOTE(linjunrong): After init SGLang rollout using class EngineFragment, user should always remember to call
# this function to sync the _TP, _PP define at the beginning of this file. Otherwise, only the conterparts
# inside sglang.srt.distributed are init as ProcessGroup, the symbols defined in this file remain as None.
# It could be weird to maintain two _TP and _PP, I follow the same way to maintain an extra ones for
# verl itself as how it was done in verl.third_party.vllm.parallel_state. Note that the process is a little
# bit different
def ensure_model_parallel_initialized(
    tensor_model_parallel_size: int,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """Helper to initialize model parallel groups if they are not initialized,
    or ensure tensor-parallel and pipeline-parallel sizes are equal to expected
    values if the model parallel groups are initialized.
    """
    # get the backend of _DEVICE_WORLD_GROUP
    backend = backend or torch.distributed.get_backend(get_world_group().device_group)
    if not model_parallel_is_initialized():
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)
        return

    assert get_tensor_model_parallel_world_size() == tensor_model_parallel_size, f"tensor parallel group already initialized, but of unexpected size: {get_tensor_model_parallel_world_size()=} vs. {tensor_model_parallel_size=}"
    pp_world_size = get_pp_group().world_size
    assert pp_world_size == pipeline_model_parallel_size, f"pipeline parallel group already initialized, but of unexpected size: {pp_world_size=} vs. {pipeline_model_parallel_size=}"


# TODO(sgm): deviate from the v0.5.4, not pp now
# NOTE(linjunrong): the SGLang version using _TP instead of ps._TP
def model_parallel_is_initialized():
    """Check if tensor and pipeline parallel groups are initialized."""
    return _TP is not None
    # and _PIPELINE_MODEL_PARALLEL_GROUP is not None)


def initialize_model_parallel_for_sglang(
    tensor_model_parallel_size: int,
    num_tensor_model_parallel_groups_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
) -> None:
    pass

    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()

    assert isinstance(tensor_model_parallel_size, int)

    # assert num_tensor_model_parallel_groups_per_train_tp == 1 and not different_tp_group
    # assert num_tensor_model_parallel_groups_per_train_tp > 1 and different_tp_group

    # Build the tensor model-parallel groups.
    assert ps._TP is None, "tensor model parallel group is already initialized"

    global _TP

    world_size: int = torch.distributed.get_world_size()

    backend = torch.distributed.get_backend()

    num_tensor_model_parallel_groups = world_size // tensor_model_parallel_size

    if num_tensor_model_parallel_groups_per_train_tp == 1:
        # if tensor_model_parallel_size == train_tensor_parallel_size:
        # using the same tp group as Megatron/vllm
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups):
            ranks = range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size)
            group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP
        # _MICRO_DATA_PARALLEL_GROUP is move to hybrid engine
    else:
        # initialize a micro_dp group and a tp group
        # assume training tp=4, infer tp=2, then, weight is partitioned as
        # [1], [2], [3], [4] for training and [1,2], [1,2], [3,4], [3,4] for inference

        # Build the inference tp groups
        # train_tp = train_tensor_parallel_size
        train_tp = num_tensor_model_parallel_groups_per_train_tp * tensor_model_parallel_size
        # num_tensor_model_parallel_groups_per_train_tp = train_tp // tensor_model_parallel_size
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups // num_tensor_model_parallel_groups_per_train_tp):
            start = train_tp * i
            end = train_tp * (i + 1)
            for j in range(num_tensor_model_parallel_groups_per_train_tp):
                ranks = list(range(start, end, num_tensor_model_parallel_groups_per_train_tp))
                for i in range(len(ranks)):
                    ranks[i] += j
                group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP

    # Build the pipeline model-parallel groups.
    # global _PIPELINE_MODEL_PARALLEL_GROUP
    # global _PIPELINE_GLOBAL_RANKS
    # assert ps._PIPELINE_MODEL_PARALLEL_GROUP is None, ("pipeline model parallel group is already initialized")

    # ps._PIPELINE_MODEL_PARALLEL_GROUP = mpu.get_pipeline_model_parallel_group()
    # ps._PIPELINE_GLOBAL_RANKS = mpu.get_pipeline_model_parallel_ranks()

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
    ps._PP = _PP  # for verl


def initialize_model_parallel(
    tensor_model_parallel_size: int = 1,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """
    NOTE: This method is a hack from the open-sourced version without
    asertion of world_size = tp * pp

    Initialize model parallel groups.

    Arguments:
        tensor_model_parallel_size: number of GPUs used for tensor model
            parallelism.
        pipeline_model_parallel_size: number of GPUs used for pipeline model
            parallelism.

    Let's say we have a total of 8 GPUs denoted by g0 ... g7 and we
    use 2 GPUs to parallelize the model tensor, and 4 GPUs to parallelize
    the model pipeline. The present function will
    create 4 tensor model-parallel groups and 2 pipeline model-parallel groups:
        4 tensor model-parallel groups:
            [g0, g1], [g2, g3], [g4, g5], [g6, g7]
        2 pipeline model-parallel groups:
            [g0, g2, g4, g6], [g1, g3, g5, g7]
    Note that for efficiency, the caller should make sure adjacent ranks
    are on the same DGX box. For example if we are using 2 DGX-1 boxes
    with a total of 16 GPUs, rank 0 to 7 belong to the first box and
    ranks 8 to 15 belong to the second box.
    """
    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()
    world_size: int = torch.distributed.get_world_size()
    backend = backend or torch.distributed.get_backend(ps.get_world_group().device_group)

    # NOTE(sgm) we don't assert world_size == tp * pp
    # DP is not managed by vllm but by the VeRL WorkerGroup
    # if (world_size !=
    #         tensor_model_parallel_size * pipeline_model_parallel_size):
    #     raise RuntimeError(
    #         f"world_size ({world_size}) is not equal to "
    #         f"tensor_model_parallel_size ({tensor_model_parallel_size}) x "
    #         f"pipeline_model_parallel_size ({pipeline_model_parallel_size})")

    num_tensor_model_parallel_groups: int = world_size // tensor_model_parallel_size

    global _TP
    assert _TP is None, "tensor model parallel group is already initialized"
    group_ranks = []
    for i in range(num_tensor_model_parallel_groups):
        ranks = list(range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size))
        group_ranks.append(ranks)

    # message queue broadcaster is only used in tensor model parallel group
    if ps._TP is not None:
        _TP = ps._TP
    else:
        _TP = init_model_parallel_group(
            group_ranks,
            get_world_group().local_rank,
            backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    if ps._TP is not None:
        _PP = ps._TP
    else:
        _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
        ps._PP = _PP


"""
Device mesh utilities
"""


def get_device_mesh():
    assert _DEVICE_MESH is not None, "device mesh is not initialized"
    return _DEVICE_MESH


"""
Tensor model parallel utilities
"""


# NOTE(linjunrong): In the vllm version parallel_state.py. verl created its own _TP and _PP as verl want to use
# the process group for some extra purpose. Under the hood, there is no difference between them and the original
# one in vllm.distributed.parallel_state. However, the implementation need to hack the init process of inference
# engine, as we do not maintain another SGLang here, I just use the original _TP and _PP directly.
def get_tensor_model_parallel_group():
    """Get the tensor model parallel group the caller rank belongs to."""

    assert _TP is not None, "tensor model parallel group is not initialized"
    return _TP.device_group


def get_tensor_model_parallel_world_size():
    """Return world size for the tensor model parallel group."""
    return torch.distributed.get_world_size(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_rank():
    """Return my rank for the tensor model parallel group."""
    return torch.distributed.get_rank(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_src_rank():
    """Calculate the global rank corresponding to the first local rank
    in the tensor model parallel group."""
    global_rank = torch.distributed.get_rank()
    local_world_size = get_tensor_model_parallel_world_size()
    return (global_rank // local_world_size) * local_world_size


==> sharp/third_party/vllm/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from importlib.metadata import PackageNotFoundError, version

from packaging import version as vs

from verl.utils.import_utils import is_sglang_available


def get_version(pkg):
    try:
        return version(pkg)
    except PackageNotFoundError:
        return None


package_name = "vllm"
package_version = get_version(package_name)
vllm_version = None


if package_version == "0.5.4":
    vllm_version = "0.5.4"
    from .vllm_v_0_5_4 import parallel_state
    from .vllm_v_0_5_4.llm import LLM, LLMEngine
elif package_version == "0.6.3" or package_version.startswith("0.6.3"):
    # rocm version: "0.6.3+rocmxxx"
    vllm_version = "0.6.3"
    from .vllm_v_0_6_3 import parallel_state
    from .vllm_v_0_6_3.llm import LLM, LLMEngine
elif vs.parse(package_version) >= vs.parse("0.7.0"):
    # From 0.6.6.post2 on, vllm supports SPMD inference
    # See https://github.com/vllm-project/vllm/pull/12071

    from vllm import LLM
    from vllm.distributed import parallel_state
else:
    if not is_sglang_available():
        raise ValueError(f"vllm version {package_version} not supported and SGLang also not Found. Currently supported vllm versions are 0.6.3 and 0.7.0+")

__all__ = ["LLM", "LLMEngine", "parallel_state"]


==> sharp/third_party/vllm/vllm_v_0_5_4/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/third_party/vllm/vllm_v_0_5_4/arg_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/engine/arg_utils.py

import argparse
import dataclasses
import os
from dataclasses import dataclass
from typing import TYPE_CHECKING, List, Optional, Tuple, Type, Union

from transformers import PretrainedConfig
from vllm.config import (
    CacheConfig,
    DecodingConfig,
    DeviceConfig,
    EngineConfig,
    LoRAConfig,
    MultiModalConfig,
    ObservabilityConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
    TokenizerPoolConfig,
)
from vllm.executor.executor_base import ExecutorBase
from vllm.logger import init_logger

from .config import LoadConfig, ModelConfig

if TYPE_CHECKING:
    from vllm.transformers_utils.tokenizer_group.base_tokenizer_group import BaseTokenizerGroup

logger = init_logger(__name__)


def nullable_str(val: str):
    if not val or val == "None":
        return None
    return val


@dataclass
class EngineArgs:
    """Arguments for vLLM engine."""

    model_hf_config: PretrainedConfig = None  # for verl
    served_model_name = None  # TODO(sgm): check this
    # tokenizer: Optional[str] = None # TODO(sgm): check this
    skip_tokenizer_init: bool = False
    tokenizer_mode: str = "auto"
    trust_remote_code: bool = False
    download_dir: Optional[str] = None
    load_format: str = "auto"
    dtype: str = "auto"
    kv_cache_dtype: str = "auto"
    quantization_param_path: Optional[str] = None
    seed: int = 0
    max_model_len: Optional[int] = None
    worker_use_ray: bool = False
    # Note: Specifying a custom executor backend by passing a class
    # is intended for expert use only. The API may change without
    # notice.
    distributed_executor_backend: Optional[Union[str, Type[ExecutorBase]]] = None
    pipeline_parallel_size: int = 1
    tensor_parallel_size: int = 1
    max_parallel_loading_workers: Optional[int] = None
    block_size: int = 16
    enable_prefix_caching: bool = False
    disable_sliding_window: bool = False
    use_v2_block_manager: bool = False
    swap_space: int = 4  # GiB
    cpu_offload_gb: int = 0  # GiB
    gpu_memory_utilization: float = 0.90
    max_num_batched_tokens: Optional[int] = None
    max_num_seqs: int = 256
    max_logprobs: int = 20  # Default value for OpenAI Chat Completions API
    disable_log_stats: bool = False
    revision: Optional[str] = None
    code_revision: Optional[str] = None
    rope_scaling: Optional[dict] = None
    rope_theta: Optional[float] = None
    tokenizer_revision: Optional[str] = None
    quantization: Optional[str] = None
    enforce_eager: bool = False
    max_context_len_to_capture: Optional[int] = None
    max_seq_len_to_capture: int = 8192
    disable_custom_all_reduce: bool = False
    tokenizer_pool_size: int = 0
    # Note: Specifying a tokenizer pool by passing a class
    # is intended for expert use only. The API may change without
    # notice.
    tokenizer_pool_type: Union[str, Type["BaseTokenizerGroup"]] = "ray"
    tokenizer_pool_extra_config: Optional[dict] = None
    enable_lora: bool = False
    max_loras: int = 1
    max_lora_rank: int = 16
    enable_prompt_adapter: bool = False
    max_prompt_adapters: int = 1
    max_prompt_adapter_token: int = 0
    fully_sharded_loras: bool = False
    lora_extra_vocab_size: int = 256
    long_lora_scaling_factors: Optional[Tuple[float]] = None
    lora_dtype: str = "auto"
    max_cpu_loras: Optional[int] = None
    device: str = "auto"
    ray_workers_use_nsight: bool = False
    num_gpu_blocks_override: Optional[int] = None
    num_lookahead_slots: int = 0
    model_loader_extra_config: Optional[dict] = None
    ignore_patterns: Optional[Union[str, List[str]]] = None
    preemption_mode: Optional[str] = None

    scheduler_delay_factor: float = 0.0
    enable_chunked_prefill: Optional[bool] = None

    guided_decoding_backend: str = "outlines"
    # Speculative decoding configuration.
    speculative_model: Optional[str] = None
    speculative_draft_tensor_parallel_size: Optional[int] = None
    num_speculative_tokens: Optional[int] = None
    speculative_max_model_len: Optional[int] = None
    speculative_disable_by_batch_size: Optional[int] = None
    ngram_prompt_lookup_max: Optional[int] = None
    ngram_prompt_lookup_min: Optional[int] = None
    spec_decoding_acceptance_method: str = "rejection_sampler"
    typical_acceptance_sampler_posterior_threshold: Optional[float] = None
    typical_acceptance_sampler_posterior_alpha: Optional[float] = None
    qlora_adapter_name_or_path: Optional[str] = None
    disable_logprobs_during_spec_decoding: Optional[bool] = None

    otlp_traces_endpoint: Optional[str] = None

    @staticmethod
    def add_cli_args(parser: argparse.ArgumentParser) -> argparse.ArgumentParser:
        """Shared CLI arguments for vLLM engine."""
        # Model arguments
        # TODO(shengguangming): delete the unused args
        parser.add_argument("--model", type=str, default="facebook/opt-125m", help="name or path of the huggingface model to use")
        parser.add_argument(
            "--tokenizer",
            type=str,
            default=EngineArgs.tokenizer,
            help="name or path of the huggingface tokenizer to use",
        )
        parser.add_argument(
            "--revision",
            type=str,
            default=None,
            help="the specific model version to use. It can be a branch name, a tag name, or a commit id. If unspecified, will use the default version.",
        )
        parser.add_argument(
            "--tokenizer-revision",
            type=str,
            default=None,
            help="the specific tokenizer version to use. It can be a branch name, a tag name, or a commit id. If unspecified, will use the default version.",
        )
        parser.add_argument(
            "--tokenizer-mode",
            type=str,
            default=EngineArgs.tokenizer_mode,
            choices=["auto", "slow"],
            help='tokenizer mode. "auto" will use the fast tokenizer if available, and "slow" will always use the slow tokenizer.',
        )
        parser.add_argument("--trust-remote-code", action="store_true", help="trust remote code from huggingface")
        parser.add_argument(
            "--download-dir",
            type=str,
            default=EngineArgs.download_dir,
            help="directory to download and load the weights, default to the default cache dir of huggingface",
        )
        parser.add_argument(
            "--load-format",
            type=str,
            default=EngineArgs.load_format,
            choices=["auto", "pt", "safetensors", "npcache", "dummy"],
            help="The format of the model weights to load. "
            '"auto" will try to load the weights in the safetensors format '
            "and fall back to the pytorch bin format if safetensors format "
            "is not available. "
            '"pt" will load the weights in the pytorch bin format. '
            '"safetensors" will load the weights in the safetensors format. '
            '"npcache" will load the weights in pytorch format and store '
            "a numpy cache to speed up the loading. "
            '"dummy" will initialize the weights with random values, '
            "which is mainly for profiling.",
        )
        parser.add_argument(
            "--dtype",
            type=str,
            default=EngineArgs.dtype,
            choices=["auto", "half", "float16", "bfloat16", "float", "float32"],
            help='data type for model weights and activations. The "auto" option will use FP16 precision for FP32 and FP16 models, and BF16 precision for BF16 models.',
        )
        parser.add_argument(
            "--max-model-len",
            type=int,
            default=None,
            help="model context length. If unspecified, will be automatically derived from the model.",
        )
        # Parallel arguments
        parser.add_argument(
            "--worker-use-ray",
            action="store_true",
            help="use Ray for distributed serving, will be automatically set when using more than 1 GPU",
        )
        parser.add_argument(
            "--pipeline-parallel-size",
            "-pp",
            type=int,
            default=EngineArgs.pipeline_parallel_size,
            help="number of pipeline stages",
        )
        parser.add_argument(
            "--tensor-parallel-size",
            "-tp",
            type=int,
            default=EngineArgs.tensor_parallel_size,
            help="number of tensor parallel replicas",
        )
        # KV cache arguments
        parser.add_argument("--block-size", type=int, default=EngineArgs.block_size, choices=[8, 16, 32], help="token block size")
        # TODO(woosuk): Support fine-grained seeds (e.g., seed per request).
        parser.add_argument("--seed", type=int, default=EngineArgs.seed, help="random seed")
        parser.add_argument("--swap-space", type=int, default=EngineArgs.swap_space, help="CPU swap space size (GiB) per GPU")
        parser.add_argument(
            "--gpu-memory-utilization",
            type=float,
            default=EngineArgs.gpu_memory_utilization,
            help="the percentage of GPU memory to be used forthe model executor",
        )
        parser.add_argument(
            "--max-num-batched-tokens",
            type=int,
            default=EngineArgs.max_num_batched_tokens,
            help="maximum number of batched tokens per iteration",
        )
        parser.add_argument(
            "--max-num-seqs",
            type=int,
            default=EngineArgs.max_num_seqs,
            help="maximum number of sequences per iteration",
        )
        parser.add_argument("--disable-log-stats", action="store_true", help="disable logging statistics")
        # Quantization settings.
        parser.add_argument(
            "--quantization",
            "-q",
            type=str,
            choices=["awq", None],
            default=None,
            help="Method used to quantize the weights",
        )
        return parser

    @classmethod
    def from_cli_args(cls, args: argparse.Namespace) -> "EngineArgs":
        # Get the list of attributes of this dataclass.
        attrs = [attr.name for attr in dataclasses.fields(cls)]
        # Set the attributes from the parsed arguments.
        engine_args = cls(**{attr: getattr(args, attr) for attr in attrs})
        return engine_args

    def create_engine_config(
        self,
    ) -> EngineConfig:
        # bitsandbytes quantization needs a specific model loader
        # so we make sure the quant method and the load format are consistent
        if (self.quantization == "bitsandbytes" or self.qlora_adapter_name_or_path is not None) and self.load_format != "bitsandbytes":
            raise ValueError(f"BitsAndBytes quantization and QLoRA adapter only support 'bitsandbytes' load format, but got {self.load_format}")

        if (self.load_format == "bitsandbytes" or self.qlora_adapter_name_or_path is not None) and self.quantization != "bitsandbytes":
            raise ValueError(f"BitsAndBytes load format and QLoRA adapter only support 'bitsandbytes' quantization, but got {self.quantization}")

        assert self.cpu_offload_gb >= 0, f"CPU offload space must be non-negative, but got {self.cpu_offload_gb}"

        multimodal_config = MultiModalConfig()
        device_config = DeviceConfig(self.device)
        # NOTE(sgm): we only modify ModelConfig, other configs are import from vllm
        model_config = ModelConfig(
            hf_config=self.model_hf_config,
            tokenizer_mode=self.tokenizer_mode,
            trust_remote_code=self.trust_remote_code,
            dtype=self.dtype,
            seed=self.seed,
            revision=self.revision,
            code_revision=self.code_revision,
            rope_scaling=self.rope_scaling,
            rope_theta=self.rope_theta,
            tokenizer_revision=self.tokenizer_revision,
            max_model_len=self.max_model_len,
            quantization=self.quantization,
            quantization_param_path=self.quantization_param_path,
            enforce_eager=self.enforce_eager,
            max_context_len_to_capture=self.max_context_len_to_capture,
            max_seq_len_to_capture=self.max_seq_len_to_capture,
            max_logprobs=self.max_logprobs,
            disable_sliding_window=self.disable_sliding_window,
            skip_tokenizer_init=self.skip_tokenizer_init,
            served_model_name=self.served_model_name,
            multimodal_config=multimodal_config,
        )
        cache_config = CacheConfig(
            block_size=self.block_size,
            gpu_memory_utilization=self.gpu_memory_utilization,
            swap_space=self.swap_space,
            cache_dtype=self.kv_cache_dtype,
            num_gpu_blocks_override=self.num_gpu_blocks_override,
            sliding_window=model_config.get_sliding_window(),
            enable_prefix_caching=self.enable_prefix_caching,
            cpu_offload_gb=self.cpu_offload_gb,
        )
        parallel_config = ParallelConfig(
            pipeline_parallel_size=self.pipeline_parallel_size,
            tensor_parallel_size=self.tensor_parallel_size,
            worker_use_ray=self.worker_use_ray,
            max_parallel_loading_workers=self.max_parallel_loading_workers,
            disable_custom_all_reduce=self.disable_custom_all_reduce,
            tokenizer_pool_config=TokenizerPoolConfig.create_config(
                self.tokenizer_pool_size,
                self.tokenizer_pool_type,
                self.tokenizer_pool_extra_config,
            ),
            ray_workers_use_nsight=self.ray_workers_use_nsight,
            distributed_executor_backend=self.distributed_executor_backend,
        )

        # NOTE[VERL]: Use the world_size set by TORCHRUN
        world_size = int(os.getenv("WORLD_SIZE", "-1"))
        assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
        parallel_config.world_size = world_size

        max_model_len = model_config.max_model_len
        use_long_context = max_model_len > 32768
        if self.enable_chunked_prefill is None:
            # If not explicitly set, enable chunked prefill by default for
            # long context (> 32K) models. This is to avoid OOM errors in the
            # initial memory profiling phase.
            if use_long_context:
                is_gpu = device_config.device_type == "cuda"
                use_sliding_window = model_config.get_sliding_window() is not None
                use_spec_decode = self.speculative_model is not None
                has_seqlen_agnostic_layers = model_config.contains_seqlen_agnostic_layers(parallel_config)
                if is_gpu and not use_sliding_window and not use_spec_decode and not self.enable_lora and not self.enable_prompt_adapter and not self.enable_prefix_caching and not has_seqlen_agnostic_layers:
                    self.enable_chunked_prefill = True
                    logger.warning("Chunked prefill is enabled by default for models with max_model_len > 32K. Currently, chunked prefill might not work with some features or models. If you encounter any issues, please disable chunked prefill by setting --enable-chunked-prefill=False.")
            if self.enable_chunked_prefill is None:
                self.enable_chunked_prefill = False

        if not self.enable_chunked_prefill and use_long_context:
            logger.warning(
                "The model has a long context length (%s). This may cause OOM errors during the initial memory profiling phase, or result in low performance due to small KV cache space. Consider setting --max-model-len to a smaller value.",
                max_model_len,
            )

        # TODO: spec config
        speculative_config = SpeculativeConfig.maybe_create_spec_config(
            target_model_config=model_config,
            target_parallel_config=parallel_config,
            target_dtype=self.dtype,
            speculative_model=self.speculative_model,
            speculative_draft_tensor_parallel_size=self.speculative_draft_tensor_parallel_size,
            num_speculative_tokens=self.num_speculative_tokens,
            speculative_disable_by_batch_size=self.speculative_disable_by_batch_size,
            speculative_max_model_len=self.speculative_max_model_len,
            enable_chunked_prefill=self.enable_chunked_prefill,
            use_v2_block_manager=self.use_v2_block_manager,
            disable_log_stats=self.disable_log_stats,
            ngram_prompt_lookup_max=self.ngram_prompt_lookup_max,
            ngram_prompt_lookup_min=self.ngram_prompt_lookup_min,
            draft_token_acceptance_method=self.spec_decoding_acceptance_method,
            typical_acceptance_sampler_posterior_threshold=self.typical_acceptance_sampler_posterior_threshold,
            typical_acceptance_sampler_posterior_alpha=self.typical_acceptance_sampler_posterior_alpha,
            disable_logprobs=self.disable_logprobs_during_spec_decoding,
        )

        scheduler_config = SchedulerConfig(
            max_num_batched_tokens=self.max_num_batched_tokens,
            max_num_seqs=self.max_num_seqs,
            max_model_len=model_config.max_model_len,
            use_v2_block_manager=self.use_v2_block_manager,
            num_lookahead_slots=(self.num_lookahead_slots if speculative_config is None else speculative_config.num_lookahead_slots),
            delay_factor=self.scheduler_delay_factor,
            enable_chunked_prefill=self.enable_chunked_prefill,
            embedding_mode=model_config.embedding_mode,
            preemption_mode=self.preemption_mode,
        )
        lora_config = (
            LoRAConfig(
                max_lora_rank=self.max_lora_rank,
                max_loras=self.max_loras,
                fully_sharded_loras=self.fully_sharded_loras,
                lora_extra_vocab_size=self.lora_extra_vocab_size,
                long_lora_scaling_factors=self.long_lora_scaling_factors,
                lora_dtype=self.lora_dtype,
                max_cpu_loras=self.max_cpu_loras if self.max_cpu_loras and self.max_cpu_loras > 0 else None,
            )
            if self.enable_lora
            else None
        )

        if self.qlora_adapter_name_or_path is not None and self.qlora_adapter_name_or_path != "":
            if self.model_loader_extra_config is None:
                self.model_loader_extra_config = {}
            self.model_loader_extra_config["qlora_adapter_name_or_path"] = self.qlora_adapter_name_or_path

        load_config = LoadConfig(
            load_format=self.load_format,
            download_dir=self.download_dir,
            model_loader_extra_config=self.model_loader_extra_config,
            ignore_patterns=self.ignore_patterns,
        )

        prompt_adapter_config = PromptAdapterConfig(max_prompt_adapters=self.max_prompt_adapters, max_prompt_adapter_token=self.max_prompt_adapter_token) if self.enable_prompt_adapter else None

        decoding_config = DecodingConfig(guided_decoding_backend=self.guided_decoding_backend)

        observability_config = ObservabilityConfig(otlp_traces_endpoint=self.otlp_traces_endpoint)

        if model_config.get_sliding_window() is not None and scheduler_config.chunked_prefill_enabled and not scheduler_config.use_v2_block_manager:
            raise ValueError("Chunked prefill is not supported with sliding window. Set --disable-sliding-window to disable sliding window.")

        return EngineConfig(
            model_config=model_config,
            cache_config=cache_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            device_config=device_config,
            lora_config=lora_config,
            multimodal_config=multimodal_config,
            speculative_config=speculative_config,
            load_config=load_config,
            decoding_config=decoding_config,
            observability_config=observability_config,
            prompt_adapter_config=prompt_adapter_config,
        )


==> sharp/third_party/vllm/vllm_v_0_5_4/config.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/config.py

import enum
import json
from dataclasses import dataclass, field
from typing import List, Optional, Union

import torch
from transformers import PretrainedConfig

# Add for verl
from vllm.config import (
    ModelConfig,
    MultiModalConfig,
    _get_and_verify_dtype,
    _get_and_verify_max_len,
    get_served_model_name,
)
from vllm.logger import init_logger
from vllm.model_executor.layers.quantization import get_quantization_config
from vllm.model_executor.model_loader import BaseModelLoader
from vllm.transformers_utils.config import get_hf_text_config
from vllm.utils import is_hip, print_warning_once

GPTQMarlinConfig = get_quantization_config("gptq_marlin")

logger = init_logger(__name__)

_GB = 1 << 30


class ModelConfig(ModelConfig):
    """Configuration for the model.

    Args:
        model: Name or path of the huggingface model to use.
        tokenizer: Name or path of the huggingface tokenizer to use.
        tokenizer_mode: Tokenizer mode. "auto" will use the fast tokenizer if
            available, and "slow" will always use the slow tokenizer.
        trust_remote_code: Trust remote code (e.g., from HuggingFace) when
            downloading the model and tokenizer.
        download_dir: Directory to download and load the weights, default to the
            default cache directory of huggingface.
        load_format: The format of the model weights to load:
            "auto" will try to load the weights in the safetensors format and
                fall back to the pytorch bin format if safetensors format is
                not available.
            "pt" will load the weights in the pytorch bin format.
            "safetensors" will load the weights in the safetensors format.
            "npcache" will load the weights in pytorch format and store
                a numpy cache to speed up the loading.
            "dummy" will initialize the weights with random values, which is
                mainly for profiling.
        dtype: Data type for model weights and activations. The "auto" option
            will use FP16 precision for FP32 and FP16 models, and BF16 precision
            for BF16 models.
        seed: Random seed for reproducibility.
        revision: The specific model version to use. It can be a branch name,
            a tag name, or a commit id. If unspecified, will use the default
            version.
        code_revision: The specific revision to use for the model code on
            Hugging Face Hub. It can be a branch name, a tag name, or a
            commit id. If unspecified, will use the default version.
        tokenizer_revision: The specific tokenizer version to use. It can be a
            branch name, a tag name, or a commit id. If unspecified, will use
            the default version.
        max_model_len: Maximum length of a sequence (including prompt and
            output). If None, will be derived from the model.
        quantization: Quantization method that was used to quantize the model
            weights. If None, we assume the model weights are not quantized.
        quantization_param_path: Path to JSON file containing scaling factors.
            Used to load KV cache scaling factors into the model when KV cache
            type is FP8_E4M3 on ROCm (AMD GPU). In the future these will also
            be used to load activation and weight scaling factors when the
            model dtype is FP8_E4M3 on ROCm.
        enforce_eager: Whether to enforce eager execution. If True, we will
            disable CUDA graph and always execute the model in eager mode.
            If False, we will use CUDA graph and eager execution in hybrid.
        max_context_len_to_capture: Maximum context len covered by CUDA graphs.
            When a sequence has context length larger than this, we fall back
            to eager mode (DEPRECATED. Use max_seq_len_to_capture instead).
        max_seq_len_to_capture: Maximum sequence len covered by CUDA graphs.
            When a sequence has context length larger than this, we fall back
            to eager mode
        skip_tokenizer_init: If true, skip initialization of tokenizer and
            detokenizer.
        served_model_name: The model name used in metrics tag `model_name`,
            matches the model name exposed via the APIs. If multiple model
            names provided, the first name will be used. If not specified,
            the model name will be the same as `model`.
    """

    def __init__(
        self,
        hf_config: PretrainedConfig,
        tokenizer_mode: str,
        trust_remote_code: bool,
        dtype: Union[str, torch.dtype],
        seed: int,
        revision: Optional[str] = None,
        code_revision: Optional[str] = None,
        rope_scaling: Optional[dict] = None,
        rope_theta: Optional[float] = None,
        tokenizer_revision: Optional[str] = None,
        max_model_len: Optional[int] = None,
        quantization: Optional[str] = None,
        quantization_param_path: Optional[str] = None,
        enforce_eager: bool = False,
        max_context_len_to_capture: Optional[int] = None,
        max_seq_len_to_capture: Optional[int] = None,
        max_logprobs: int = 20,
        disable_sliding_window: bool = False,
        skip_tokenizer_init: bool = False,
        served_model_name: Optional[Union[str, List[str]]] = None,
        multimodal_config: Optional[MultiModalConfig] = None,
    ) -> None:
        self.model = hf_config._name_or_path
        self.tokenizer = hf_config._name_or_path
        # NOTE(sgm): same as open-sourced
        self.tokenizer_mode = tokenizer_mode
        self.trust_remote_code = trust_remote_code
        self.seed = seed
        self.revision = revision
        self.code_revision = code_revision
        self.rope_scaling = rope_scaling
        self.rope_theta = rope_theta
        # The tokenizer version is consistent with the model version by default.
        if tokenizer_revision is None:
            self.tokenizer_revision = revision
        else:
            self.tokenizer_revision = tokenizer_revision
        self.quantization = quantization
        self.quantization_param_path = quantization_param_path
        self.enforce_eager = enforce_eager
        if max_context_len_to_capture is not None:
            raise ValueError("`max_context_len_to_capture` is deprecated. Use `max_seq_len_to_capture` instead.")
        self.max_seq_len_to_capture = max_seq_len_to_capture
        self.max_logprobs = max_logprobs
        self.disable_sliding_window = disable_sliding_window
        self.skip_tokenizer_init = skip_tokenizer_init

        # self.hf_config = get_config(model, trust_remote_code, revision)
        self.hf_config = hf_config
        self.hf_text_config = get_hf_text_config(hf_config)
        self.dtype = _get_and_verify_dtype(self.hf_text_config, dtype)
        # self.served_model_name = get_served_model_name(model,
        #                                                served_model_name)
        # self._verify_load_format()
        # self._verify_tokenizer_mode()
        if not self.disable_sliding_window and self.hf_text_config.model_type == "gemma2" and self.hf_text_config.sliding_window is not None:
            print_warning_once(f"Gemma 2 uses sliding window attention for every odd layer, which is currently not supported by vLLM. Disabling sliding window and capping the max length to the sliding window size ({self.hf_text_config.sliding_window}).")
            self.disable_sliding_window = True

        self.max_model_len = _get_and_verify_max_len(
            hf_config=self.hf_text_config,
            max_model_len=max_model_len,
            disable_sliding_window=self.disable_sliding_window,
            sliding_window_len=self.get_hf_config_sliding_window(),
        )
        self.served_model_name = get_served_model_name(
            self.model,  # str
            served_model_name,
        )
        self.multimodal_config = multimodal_config

        if not self.skip_tokenizer_init:
            self._verify_tokenizer_mode()
        self._verify_embedding_mode()
        self._verify_quantization()
        self._verify_cuda_graph()


class LoadFormat(str, enum.Enum):
    AUTO = "auto"
    MEGATRON = "megatron"
    HF = "hf"
    DTENSOR = "dtensor"
    DUMMY_HF = "dummy_hf"
    DUMMY_MEGATRON = "dummy_megatron"
    DUMMY_DTENSOR = "dummy_dtensor"


# TODO: check whether this is necessary
@dataclass
class LoadConfig:
    """
    download_dir: Directory to download and load the weights, default to the
        default cache directory of huggingface.
    load_format: The format of the model weights to load:
        "auto" will try to load the weights in the safetensors format and
            fall back to the pytorch bin format if safetensors format is
            not available.
        "pt" will load the weights in the pytorch bin format.
        "safetensors" will load the weights in the safetensors format.
        "npcache" will load the weights in pytorch format and store
            a numpy cache to speed up the loading.
        "dummy" will initialize the weights with random values, which is
            mainly for profiling.
        "tensorizer" will use CoreWeave's tensorizer library for
            fast weight loading.
        "bitsandbytes" will load nf4 type weights.
    ignore_patterns: The list of patterns to ignore when loading the model.
        Default to "original/**/*" to avoid repeated loading of llama's
        checkpoints.

    """

    load_format: Union[str, LoadFormat, BaseModelLoader] = LoadFormat.AUTO
    download_dir: Optional[str] = None
    model_loader_extra_config: Optional[Union[str, dict]] = field(default_factory=dict)
    ignore_patterns: Optional[Union[List[str], str]] = None

    def __post_init__(self):
        model_loader_extra_config = self.model_loader_extra_config or {}
        if isinstance(model_loader_extra_config, str):
            self.model_loader_extra_config = json.loads(model_loader_extra_config)
        self._verify_load_format()

        if self.ignore_patterns is not None and len(self.ignore_patterns) > 0:
            logger.info("Ignoring the following patterns when downloading weights: %s", self.ignore_patterns)
        else:
            self.ignore_patterns = ["original/**/*"]

    def _verify_load_format(self) -> None:
        if not isinstance(self.load_format, str):
            return

        load_format = self.load_format.lower()
        self.load_format = LoadFormat(load_format)

        rocm_not_supported_load_format: List[str] = []
        if is_hip() and load_format in rocm_not_supported_load_format:
            rocm_supported_load_format = [f for f in LoadFormat.__members__ if (f not in rocm_not_supported_load_format)]
            raise ValueError(f"load format '{load_format}' is not supported in ROCm. Supported load formats are {rocm_supported_load_format}")


==> sharp/third_party/vllm/vllm_v_0_5_4/dtensor_weight_loaders.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/models

from typing import Dict

import torch.nn as nn
from torch.distributed._tensor import DTensor
from vllm.model_executor.layers.fused_moe import FusedMoE
from vllm.model_executor.layers.linear import *
from vllm.model_executor.model_loader.weight_utils import default_weight_loader
from vllm.model_executor.models.utils import is_pp_missing_parameter


def gemma_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        for param_name, shard_name, shard_id in stacked_params_mapping:
            if shard_name not in name:
                continue
            stacked_name = name.replace(shard_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if stacked_name.endswith(".bias") and stacked_name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[stacked_name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # lm_head is not used in vllm as it is tied with embed_token.
            # To prevent errors, skip loading lm_head.weight.
            if "lm_head.weight" in name:
                continue
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def gptbigcode_dtensor_load_weights(actor_weights: Dict, vllm_model: nn.Module):
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "lm_head.weight" in name:
            continue
        if ".attn.bias" in name:
            # Skip attention mask.
            # NOTE: "c_attn.bias" should not be skipped.
            continue
        local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
        param = params_dict[name]
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def starcoder2_dtensor_load_weights(actor_weights: Dict, vllm_model: nn.Module):
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
    ]

    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue

        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
                continue
            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def llama_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        (".qkv_proj", ".q_proj", "q"),
        (".qkv_proj", ".k_proj", "k"),
        (".qkv_proj", ".v_proj", "v"),
        (".gate_up_proj", ".gate_proj", 0),
        (".gate_up_proj", ".up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if "rotary_emb.cos_cached" in name or "rotary_emb.sin_cached" in name:
            # Models trained using ColossalAI may include these tensors in
            # the checkpoint. Skip them.
            continue
        # With tie_word_embeddings, we can skip lm_head.weight
        # The weight might appear unnecessarily in the files if the model is
        # processed with quantization, LoRA, fine-tuning, etc.
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight)


def qwen2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def deepseekv2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]

    # Params for weights, fp8 weight scales, fp8 activation scales
    # (param_name, weight_name, expert_id, shard_id)
    expert_params_mapping = FusedMoE.make_expert_params_mapping(
        ckpt_gate_proj_name="gate_proj",
        ckpt_down_proj_name="down_proj",
        ckpt_up_proj_name="up_proj",
        num_experts=vllm_model.config.n_routed_experts,
    )

    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            # Skip non-stacked layers and experts (experts handled below).
            if weight_name not in name:
                continue
            # We have mlp.experts[0].gate_proj in the checkpoint.
            # Since we handle the experts below in expert_params_mapping,
            # we need to skip here BEFORE we update the name, otherwise
            # name will be updated to mlp.experts[0].gate_up_proj, which
            # will then be updated below in expert_params_mapping
            # for mlp.experts[0].gate_gate_up_proj, which breaks load.
            if ("mlp.experts." in name) and name not in params_dict:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue

            if is_pp_missing_parameter(name, vllm_model):
                continue

            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            for mapping in expert_params_mapping:
                param_name, weight_name, expert_id, shard_id = mapping
                if weight_name not in name:
                    continue
                name = name.replace(weight_name, param_name)

                if is_pp_missing_parameter(name, vllm_model):
                    continue

                param = params_dict[name]
                local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
                weight_loader = getattr(param, "weight_loader", default_weight_loader)
                weight_loader(
                    param,
                    local_loaded_weight.to(dtype=param.dtype),
                    weight_name,
                    shard_id=shard_id,
                    expert_id=expert_id,
                )
                break
            else:
                # Skip loading extra bias for GPTQ models.
                if name.endswith(".bias") and name not in params_dict:
                    continue

                if is_pp_missing_parameter(name, vllm_model):
                    continue

                param = params_dict[name]
                local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
                weight_loader = getattr(param, "weight_loader", default_weight_loader)
                weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def gpt2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    pass


def redistribute_dtensor(param_name: str, loaded_weights: DTensor, parallelize_plan: Dict = None):
    param_name = _process_parameter_names(name=param_name)
    if parallelize_plan is not None:
        assert param_name in parallelize_plan, f"param name: {param_name} not in parallelize_plan :{parallelize_plan.keys()}"
        placement = parallelize_plan[param_name]
        local_loaded_weights = loaded_weights.redistribute(device_mesh=loaded_weights.device_mesh, placements=placement).to_local()
    else:
        local_loaded_weights = loaded_weights.full_tensor()
    return local_loaded_weights


def _process_parameter_names(name):
    # Remove '.weight' if it exists at the end of the string
    if name.endswith(".weight"):
        name = name[:-7]

    # Remove 'model.layers.x.' or 'model.' prefix
    if "model.layers" in name:
        parts = name.split(".")
        # Reconstruct the string without 'model.layers.x.'
        name = ".".join(parts[3:])  # parts[0] is 'model', parts[1] is 'layers', parts[2] is 'x'
    elif name.startswith("model."):
        name = name[6:]  # Remove 'model.'

    return name


__MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__ = {
    "GPT2LMHeadModel": gpt2_dtensor_weight_loader,
    "LlamaForCausalLM": llama_dtensor_weight_loader,
    "LLaMAForCausalLM": llama_dtensor_weight_loader,
    "MistralForCausalLM": llama_dtensor_weight_loader,  # mistral is the same as llama in vLLM
    "InternLMForCausalLM": llama_dtensor_weight_loader,
    "AquilaModel": llama_dtensor_weight_loader,
    "AquilaForCausalLM": llama_dtensor_weight_loader,
    "Phi3ForCausalLM": llama_dtensor_weight_loader,
    "GemmaForCausalLM": gemma_dtensor_weight_loader,
    "Gemma2ForCausalLM": gemma_dtensor_weight_loader,
    "GPTBigCodeForCausalLM": gptbigcode_dtensor_load_weights,
    "Starcoder2ForCausalLM": starcoder2_dtensor_load_weights,
    "Qwen2ForCausalLM": qwen2_dtensor_weight_loader,
    "DeepseekV2ForCausalLM": deepseekv2_dtensor_weight_loader,
}


# the actor model is .state_dict()
# Load dtensor weights
def load_dtensor_weights(actor_weights: Dict, vllm_model: nn.Module):
    weight_loader = _get_model_weight_loader(vllm_model.__class__.__name__)
    weight_loader(actor_weights, vllm_model)
    # NOTE(sgm) to reduce peak memory usage, we offload vllm model to cpu
    # after init, and we need this after sync model weights for in first iter.
    vllm_model = vllm_model.cuda()


def _get_model_weight_loader(arch: str):
    if arch in __MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__:
        return __MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__[arch]
    raise ValueError(f"Model architectures {arch} are not supported for now. Supported architectures: {__MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__.keys()}")


# NOTE(sgm): we use per-parameter weight loader in each vllm sub
def update_dtensor_weight_loader():
    pass


==> sharp/third_party/vllm/vllm_v_0_5_4/hf_weight_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/models

from typing import Dict

import torch.nn as nn
from vllm.model_executor.model_loader.utils import set_default_torch_dtype


def update_hf_weight_loader():
    print("no hf weight loader need to be updated")
    return


def load_hf_weights(actor_weights: Dict, vllm_model: nn.Module):
    assert isinstance(actor_weights, Dict)
    with set_default_torch_dtype(next(vllm_model.parameters()).dtype):  # TODO
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in actor_weights:
            del actor_weights["lm_head.weight"]
        vllm_model.load_weights(actor_weights.items())
    for _, module in vllm_model.named_modules():
        quant_method = getattr(module, "quant_method", None)
        if quant_method is not None:
            quant_method.process_weights_after_loading(module)
        # FIXME: Remove this after Mixtral is updated
        # to use quant_method.
        if hasattr(module, "process_weights_after_loading"):
            module.process_weights_after_loading()
    vllm_model = vllm_model.cuda()


==> sharp/third_party/vllm/vllm_v_0_5_4/llm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/entrypoints/llm.py

from typing import Dict, Iterable, List, Optional, Tuple, Union

import torch
import torch.nn as nn
from torch.nn.utils.rnn import pad_sequence
from tqdm import tqdm
from transformers import PretrainedConfig, PreTrainedTokenizer, PreTrainedTokenizerFast
from vllm import LLM
from vllm.outputs import EmbeddingRequestOutput, RequestOutput
from vllm.utils import Counter

from verl.workers.rollout.tokenizer import HybridEngineBaseTokenizer

from .arg_utils import EngineArgs
from .llm_engine_sp import LLMEngine


class LLM(LLM):
    """An LLM for generating texts from given prompts and sampling parameters.

    This class includes a tokenizer, a language model (possibly distributed
    across multiple GPUs), and GPU memory space allocated for intermediate
    states (aka KV cache). Given a batch of prompts and sampling parameters,
    this class generates texts from the model, using an intelligent batching
    mechanism and efficient memory management.

    NOTE: This class is intended to be used for offline inference. For online
    serving, use the `AsyncLLMEngine` class instead.
    NOTE: For the comprehensive list of arguments, see `EngineArgs`.

    Args:
        model: A HuggingFace Transformers model instance.
        tokenizer: A HuggingFace Transformers tokenizer instance.
        tokenizer_mode: The tokenizer mode. "auto" will use the fast tokenizer
            if available, and "slow" will always use the slow tokenizer.
        trust_remote_code: Trust remote code (e.g., from HuggingFace) when
            downloading the model and tokenizer.
        tensor_parallel_size: The number of GPUs to use for distributed
            execution with tensor parallelism.
        dtype: The data type for the model weights and activations. Currently,
            we support `float32`, `float16`, and `bfloat16`. If `auto`, we use
            the `torch_dtype` attribute specified in the model config file.
            However, if the `torch_dtype` in the config is `float32`, we will
            use `float16` instead.
        quantization: The method used to quantize the model weights. Currently,
            we support "awq". If None, we assume the model weights are not
            quantized and use `dtype` to determine the data type of the weights.
        revision: The specific model version to use. It can be a branch name,
            a tag name, or a commit id.
        tokenizer_revision: The specific tokenizer version to use. It can be a
            branch name, a tag name, or a commit id.
        seed: The seed to initialize the random number generator for sampling.
        gpu_memory_utilization: The ratio (between 0 and 1) of GPU memory to
            reserve for the model weights, activations, and KV cache. Higher
            values will increase the KV cache size and thus improve the model's
            throughput. However, if the value is too high, it may cause out-of-
            memory (OOM) errors.
        swap_space: The size (GiB) of CPU memory per GPU to use as swap space.
            This can be used for temporarily storing the states of the requests
            when their `best_of` sampling parameters are larger than 1. If all
            requests will have `best_of=1`, you can safely set this to 0.
            Otherwise, too small values may cause out-of-memory (OOM) errors.
        enforce_eager: Whether to enforce eager execution. If True, we will
            disable CUDA graph and always execute the model in eager mode.
            If False, we will use CUDA graph and eager execution in hybrid.
        max_context_len_to_capture: Maximum context len covered by CUDA graphs.
            When a sequence has context length larger than this, we fall back
            to eager mode.
        disable_custom_all_reduce: See ParallelConfig
    """

    def __init__(
        self,
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        tokenizer: Union[PreTrainedTokenizer, PreTrainedTokenizerFast, HybridEngineBaseTokenizer],
        model_hf_config: PretrainedConfig,
        tokenizer_mode: str = "auto",
        trust_remote_code: bool = False,
        skip_tokenizer_init: bool = False,
        tensor_parallel_size: int = 1,
        dtype: str = "auto",
        quantization: Optional[str] = None,
        revision: Optional[str] = None,
        tokenizer_revision: Optional[str] = None,
        seed: int = 0,
        gpu_memory_utilization: float = 0.9,
        swap_space: int = 4,
        cpu_offload_gb: float = 0,
        enforce_eager: bool = False,
        max_context_len_to_capture: Optional[int] = None,
        max_seq_len_to_capture: int = 8192,
        disable_custom_all_reduce: bool = False,
        load_format="auto",
        **kwargs,
    ) -> None:
        if "disable_log_stats" not in kwargs:
            kwargs["disable_log_stats"] = True
        engine_args = EngineArgs(
            model_hf_config=model_hf_config,
            tensor_parallel_size=tensor_parallel_size,
            dtype=dtype,
            quantization=quantization,
            revision=revision,
            tokenizer_revision=tokenizer_revision,
            seed=seed,
            gpu_memory_utilization=gpu_memory_utilization,
            swap_space=swap_space,
            cpu_offload_gb=cpu_offload_gb,
            enforce_eager=enforce_eager,
            max_context_len_to_capture=max_context_len_to_capture,
            max_seq_len_to_capture=max_seq_len_to_capture,
            disable_custom_all_reduce=disable_custom_all_reduce,
            load_format=load_format,
            skip_tokenizer_init=skip_tokenizer_init,
            **kwargs,
        )
        tokenizer_cls = (PreTrainedTokenizer, PreTrainedTokenizerFast, HybridEngineBaseTokenizer)
        if not isinstance(tokenizer, tokenizer_cls):
            raise ValueError(f"Unexpected tokenizer type: {type(tokenizer)}. Must beone of the following: PreTrainedTokenizer, PreTrainedTokenizerFast, verl.workers.rollout.HybridEngineBaseTokenizer")
        self.llm_engine = LLMEngine.from_engine_args(model, tokenizer, engine_args)  # TODO: check usagecontext
        self.request_counter = Counter()

    def init_cache_engine(self):
        self.llm_engine.init_cache_engine()

    def free_cache_engine(self):
        self.llm_engine.free_cache_engine()

    def get_tokenizer(self) -> Union[PreTrainedTokenizer, PreTrainedTokenizerFast]:
        return self.llm_engine.tokenizer

    def set_tokenizer(
        self,
        tokenizer: Union[PreTrainedTokenizer, PreTrainedTokenizerFast],
    ) -> None:
        self.llm_engine.tokenizer = tokenizer

    def _run_engine(self, *, use_tqdm: bool) -> List[Union[RequestOutput, EmbeddingRequestOutput]]:
        # Initialize tqdm.
        if use_tqdm:
            num_requests = self.llm_engine.get_num_unfinished_requests()
            pbar = tqdm(
                total=num_requests,
                desc="Processed prompts",
                dynamic_ncols=True,
                postfix=(f"est. speed input: {0:.2f} toks/s, output: {0:.2f} toks/s"),
            )
        # Run the engine.
        outputs: List[Union[RequestOutput, EmbeddingRequestOutput]] = []
        total_in_toks = 0
        total_out_toks = 0
        while self.llm_engine.has_unfinished_requests():
            step_outputs = self.llm_engine.step()
            for output in step_outputs:
                if output.finished:
                    outputs.append(output)
                    if use_tqdm:
                        if isinstance(output, RequestOutput):
                            # Calculate tokens only for RequestOutput
                            total_in_toks += len(output.prompt_token_ids)
                            in_spd = total_in_toks / pbar.format_dict["elapsed"]
                            total_out_toks += sum(len(stp.token_ids) for stp in output.outputs)
                            out_spd = total_out_toks / pbar.format_dict["elapsed"]
                            pbar.postfix = f"est. speed input: {in_spd:.2f} toks/s, output: {out_spd:.2f} toks/s"
                        pbar.update(1)
        if use_tqdm:
            pbar.close()
        # Sort the outputs by request ID.
        # This is necessary because some requests may be finished earlier than
        # its previous requests.
        outputs = sorted(outputs, key=lambda x: int(x.request_id))
        return self._post_process_outputs(outputs)

    # # NOTE(shengguangming): add for verl
    # # TODO(sgm): we can optimize it by making the dataloader yield List[int] without padding.
    # def _pre_process_inputs(self, prompt_token_ids: torch.Tensor) -> List[int]:
    #     # remove the left padding in the prompt token_id
    #     pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
    #     non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    #     token_ids = prompt_token_ids[non_pad_index:].tolist()
    #     return token_ids

    # NOTE(shengguangming): add for verl
    def _post_process_outputs(self, request_outputs: List[RequestOutput]) -> Tuple[torch.Tensor, torch.Tensor]:
        output_token_ids = []
        logprobs = []
        for request_output in request_outputs:  # List[RequestOutput]
            outputs = request_output.outputs
            for output in outputs:  # List[CompletionOutput], usually len == 1
                output_token_ids.append(torch.tensor(output.token_ids))
                # TODO(shengguangming): can be optimzied by rewrite the Sampler._get_logprobs() logits
                logprobs_dicts = output.logprobs
                if logprobs_dicts is not None:
                    logprob = []
                    for logprobs_dict, id in zip(logprobs_dicts, output.token_ids):
                        logprob.append(logprobs_dict[id].logprob)
                    logprobs.append(torch.tensor(logprob))

        pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
        output_token_ids = pad_sequence(output_token_ids, batch_first=True, padding_value=pad_token_id)
        if len(logprobs) > 0:
            logprobs = pad_sequence(logprobs, batch_first=True, padding_value=pad_token_id)
        return output_token_ids, logprobs

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.llm_engine.sync_model_weights(actor_weights=actor_weights, load_format=load_format)

    def offload_model_weights(self) -> None:
        self.llm_engine.offload_model_weights()


==> sharp/third_party/vllm/vllm_v_0_5_4/llm_engine_sp.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/engine/llm_engine.py

from typing import Dict, Iterable, Optional, Type, Union

from torch import nn
from vllm.config import (
    CacheConfig,
    DecodingConfig,
    DeviceConfig,
    EngineConfig,
    LoRAConfig,
    MultiModalConfig,
    ObservabilityConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)
from vllm.core.scheduler import Scheduler
from vllm.engine.llm_engine import LLMEngine, _load_generation_config_dict
from vllm.engine.metrics import LoggingStatLogger, PrometheusStatLogger, StatLoggerBase
from vllm.engine.output_processor.interfaces import SequenceGroupOutputProcessor
from vllm.engine.output_processor.stop_checker import StopChecker
from vllm.executor.executor_base import ExecutorBase
from vllm.inputs import INPUT_REGISTRY
from vllm.logger import init_logger
from vllm.tracing import init_tracer
from vllm.transformers_utils.detokenizer import Detokenizer
from vllm.usage.usage_lib import UsageContext, is_usage_stats_enabled, usage_message
from vllm.utils import Counter
from vllm.version import __version__ as VLLM_VERSION

from .arg_utils import EngineArgs
from .config import LoadConfig, ModelConfig
from .tokenizer import TokenizerGroup

logger = init_logger(__name__)
_LOCAL_LOGGING_INTERVAL_SEC = 5


class LLMEngine(LLMEngine):
    """An LLM engine that receives requests and generates texts.

    This is the main class for the vLLM engine. It receives requests
    from clients and generates texts from the LLM. It includes a tokenizer, a
    language model (possibly distributed across multiple GPUs), and GPU memory
    space allocated for intermediate states (aka KV cache). This class utilizes
    iteration-level scheduling and efficient memory management to maximize the
    serving throughput.

    The `LLM` class wraps this class for offline batched inference and the
    `AsyncLLMEngine` class wraps this class for online serving.

    NOTE: The config arguments are derived from the `EngineArgs` class. For the
    comprehensive list of arguments, see `EngineArgs`.

    Args:
        model: the actor model initialize outside vllm (add for verl)
        tokenizer: the initialized tokenizer (add for verl)
        model_config: The configuration related to the LLM model.
        cache_config: The configuration related to the KV cache memory
            management.
        parallel_config: The configuration related to distributed execution.
        scheduler_config: The configuration related to the request scheduler.
        distributed_init_method: The initialization method for distributed
            execution. See `torch.distributed.init_process_group` for details.
        placement_group: Ray placement group for distributed execution.
            Required for distributed execution.
        log_stats: Whether to log statistics.
    """

    def __init__(
        self,
        # NOTE(sgm): first two arguments are added for verl
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        tokenizer: nn.Module,
        # NOTE(sgm): vllm original arguments
        model_config: ModelConfig,
        cache_config: CacheConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        speculative_config: Optional[SpeculativeConfig],
        decoding_config: Optional[DecodingConfig],
        observability_config: Optional[ObservabilityConfig],
        prompt_adapter_config: Optional[PromptAdapterConfig],
        executor_class: Type[ExecutorBase],
        log_stats: bool,
        usage_context: UsageContext = UsageContext.ENGINE_CONTEXT,
        stat_loggers: Optional[Dict[str, StatLoggerBase]] = None,
    ) -> None:
        logger.info(
            "Initializing an LLM engine (v%s) with config: "
            "model=%r, speculative_config=%r, tokenizer=%r, "
            "skip_tokenizer_init=%s, revision=%s, "
            "rope_scaling=%r, rope_theta=%r, tokenizer_revision=%s, "
            "trust_remote_code=%s, dtype=%s, max_seq_len=%d, "
            "download_dir=%r, load_format=%s, tensor_parallel_size=%d, "
            "pipeline_parallel_size=%d, "
            "disable_custom_all_reduce=%s, quantization=%s, "
            "enforce_eager=%s, kv_cache_dtype=%s, "
            "quantization_param_path=%s, device_config=%s, "
            "decoding_config=%r, observability_config=%r, "
            "seed=%d, served_model_name=%s, use_v2_block_manager=%s, "
            "enable_prefix_caching=%s)",
            VLLM_VERSION,
            model_config.model,
            speculative_config,
            model_config.tokenizer,
            model_config.skip_tokenizer_init,
            model_config.revision,
            model_config.rope_scaling,
            model_config.rope_theta,
            model_config.tokenizer_revision,
            model_config.trust_remote_code,
            model_config.dtype,
            model_config.max_model_len,
            load_config.download_dir,
            load_config.load_format,
            parallel_config.tensor_parallel_size,
            parallel_config.pipeline_parallel_size,
            parallel_config.disable_custom_all_reduce,
            model_config.quantization,
            model_config.enforce_eager,
            cache_config.cache_dtype,
            model_config.quantization_param_path,
            device_config.device,
            decoding_config,
            observability_config,
            model_config.seed,
            model_config.served_model_name,
            scheduler_config.use_v2_block_manager,
            cache_config.enable_prefix_caching,
        )
        # TODO(woosuk): Print more configs in debug mode.

        self.model_config = model_config
        self.cache_config = cache_config
        self.lora_config = lora_config
        self.multimodal_config = multimodal_config
        self.parallel_config = parallel_config
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.speculative_config = speculative_config
        self.load_config = load_config
        self.decoding_config = decoding_config or DecodingConfig()
        self.prompt_adapter_config = prompt_adapter_config
        self.observability_config = observability_config or ObservabilityConfig()
        self.log_stats = log_stats

        # self.model = model # should not store the model, it should be deleted
        # TODO(shengguangming): maybe we can choose init here or from arguments
        if not self.model_config.skip_tokenizer_init:
            self.tokenizer = self._init_tokenizer(tokenizer)
            self.detokenizer = Detokenizer(self.tokenizer)
        else:
            self.tokenizer = None
            self.detokenizer = None

        self.seq_counter = Counter()
        self.generation_config_fields = _load_generation_config_dict(model_config)

        self.input_processor = INPUT_REGISTRY.create_input_processor(self.model_config)

        self.model_executor = executor_class(
            model=model,  # add for spmd_gpu_executor
            model_config=model_config,
            cache_config=cache_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            device_config=device_config,
            lora_config=lora_config,
            multimodal_config=multimodal_config,
            speculative_config=speculative_config,
            load_config=load_config,
            prompt_adapter_config=prompt_adapter_config,
        )

        # Profile the memory usage and initialize the cache.
        if not self.model_config.embedding_mode:
            self._initialize_kv_caches()

        # If usage stat is enabled, collect relevant info.
        if is_usage_stats_enabled():
            from vllm.model_executor.model_loader import get_architecture_class_name

            usage_message.report_usage(
                get_architecture_class_name(model_config),
                usage_context,
                extra_kvs={
                    # Common configuration
                    "dtype": str(model_config.dtype),
                    "tensor_parallel_size": parallel_config.tensor_parallel_size,
                    "block_size": cache_config.block_size,
                    "gpu_memory_utilization": cache_config.gpu_memory_utilization,
                    # Quantization
                    "quantization": model_config.quantization,
                    "kv_cache_dtype": str(cache_config.cache_dtype),
                    # Feature flags
                    "enable_lora": bool(lora_config),
                    "enable_prompt_adapter": bool(prompt_adapter_config),
                    "enable_prefix_caching": cache_config.enable_prefix_caching,
                    "enforce_eager": model_config.enforce_eager,
                    "disable_custom_all_reduce": parallel_config.disable_custom_all_reduce,
                },
            )

        if self.tokenizer:
            # Ping the tokenizer to ensure liveness if it runs in a
            # different process.
            self.tokenizer.ping()

        # Create the scheduler.
        # NOTE: the cache_config here have been updated with the numbers of
        # GPU and CPU blocks, which are profiled in the distributed executor.
        self.scheduler = [Scheduler(scheduler_config, cache_config, lora_config, parallel_config.pipeline_parallel_size) for _ in range(parallel_config.pipeline_parallel_size)]

        # Metric Logging.
        if self.log_stats:
            if stat_loggers is not None:
                self.stat_loggers = stat_loggers
            else:
                self.stat_loggers = {
                    "logging": LoggingStatLogger(local_interval=_LOCAL_LOGGING_INTERVAL_SEC),
                    "prometheus": PrometheusStatLogger(
                        local_interval=_LOCAL_LOGGING_INTERVAL_SEC,
                        labels=dict(model_name=model_config.served_model_name),
                        max_model_len=self.model_config.max_model_len,
                    ),
                }
                self.stat_loggers["prometheus"].info("cache_config", self.cache_config)

        self.tracer = None
        if self.observability_config.otlp_traces_endpoint:
            self.tracer = init_tracer("vllm.llm_engine", self.observability_config.otlp_traces_endpoint)

        # Create sequence output processor, e.g. for beam search or
        # speculative decoding.
        self.output_processor = SequenceGroupOutputProcessor.create_output_processor(
            self.scheduler_config,
            self.detokenizer,
            self.scheduler,
            self.seq_counter,
            self.get_tokenizer_for_seq,
            stop_checker=StopChecker(
                self.scheduler_config.max_model_len,
                self.get_tokenizer_for_seq,
            ),
        )

    # TODO(sgm): add for verl but we may not tokenizer in Rollout
    def _init_tokenizer(self, tokenizer, **tokenizer_init_kwargs):
        init_kwargs = dict(enable_lora=bool(self.lora_config), max_num_seqs=self.scheduler_config.max_num_seqs, max_input_length=None)
        init_kwargs.update(tokenizer_init_kwargs)
        return TokenizerGroup(tokenizer, **init_kwargs)

    def init_cache_engine(self):
        # TODO: check whether we should rebuild the CUDAGraph every iter when offload/load KVCache
        # Re-capture CUDAGraph would be time-consuming
        self.model_executor.init_cache_engine()

    def free_cache_engine(self):
        self.model_executor.free_cache_engine()

    # NOTE(sgm): currently, we only support GPU executor
    # The GPUExecutor remove the Ray dependency
    @classmethod
    def _get_executor_cls(cls, engine_config: EngineConfig) -> Type[ExecutorBase]:
        assert engine_config.device_config.device_type == "cuda", "Currently, the vllm in verl only support running on GPU"

        if engine_config.parallel_config.world_size == 1:
            engine_config.load_config.load_format = "dummy_hf"

        from .spmd_gpu_executor import SPMDGPUExecutor

        executor_class = SPMDGPUExecutor
        return executor_class

    @classmethod
    def from_engine_args(
        cls,
        model,
        tokenizer,
        engine_args: EngineArgs,
        usage_context: UsageContext = UsageContext.ENGINE_CONTEXT,
        stat_loggers: Optional[Dict[str, StatLoggerBase]] = None,
    ) -> "LLMEngine":
        """Creates an LLM engine from the engine arguments."""
        # Create the engine configs.
        engine_config = engine_args.create_engine_config()
        executor_class = cls._get_executor_cls(engine_config)
        # Initialize the cluster and specify the executor class.
        assert engine_config.device_config.device_type == "cuda", "Currently, the vllm in verl only support running on GPU"

        from .spmd_gpu_executor import SPMDGPUExecutor

        executor_class = SPMDGPUExecutor

        # Create the LLM engine.
        engine = cls(
            model,
            tokenizer,
            **engine_config.to_dict(),
            executor_class=executor_class,
            log_stats=not engine_args.disable_log_stats,
            usage_context=usage_context,
            stat_loggers=stat_loggers,
        )
        return engine

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.model_executor.sync_model_weights(actor_weights=actor_weights, load_format=load_format)

    def offload_model_weights(self) -> None:
        self.model_executor.offload_model_weights()


==> sharp/third_party/vllm/vllm_v_0_5_4/megatron_weight_loaders.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/models

from typing import Dict, Iterable

import torch
import torch.nn as nn
from vllm.model_executor.layers.linear import *
from vllm.model_executor.layers.vocab_parallel_embedding import ParallelLMHead, VocabParallelEmbedding
from vllm.model_executor.models import ModelRegistry


# NOTE(shengguangming): replace the origin weight loader function in the class
def parallel_weight_loader(self, param: torch.Tensor, loaded_weight: torch.Tensor) -> None:
    """Parallel Linear weight loader."""
    assert param.size() == loaded_weight.size(), "the parameter size is not align with the loaded weight size, param size: {}, loaded_weight size: {}".format(param.size(), loaded_weight.size())
    assert param.data.dtype == loaded_weight.data.dtype, "if we want to shared weights, the data type should also be the same"

    param.data = loaded_weight.data


def default_weight_loader(param: torch.Tensor, loaded_weight: torch.Tensor) -> None:
    """Default weight loader."""
    assert param.size() == loaded_weight.size()
    assert param.data.dtype == loaded_weight.data.dtype, "if we want to shared weights, the data type should also be the same"

    param.data = loaded_weight.data


def gpt2_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "lm_head.weight" in name:
            # GPT-2 ties the weights of the embedding layer and the final
            # linear layer.
            continue
        if ".attn.bias" in name or ".attn.masked_bias" in name:
            # Skip attention mask.
            # NOTE: "c_attn.bias" should not be skipped.
            continue
        if not name.startswith("transformer."):
            name = "transformer." + name
        param = params_dict[name]
        # The HF's GPT-2 implementation uses Conv1D instead of Linear.
        # Because of this, we need to transpose the weights.
        # Note(zhuohan): the logic below might break quantized models.
        for conv1d_weight_name in ["c_attn", "c_proj", "c_fc"]:
            if conv1d_weight_name not in name:
                continue
            if not name.endswith(".weight"):
                continue
            # TODO: check megatron
            loaded_weight = loaded_weight.t()
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, loaded_weight)


def llama_megatron_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def _replace_name(megatron_name, name_mapping):
    for m_name, v_name in name_mapping:
        if m_name not in megatron_name:
            continue
        if "layers" in megatron_name:  # deal with decoder layers
            megatron_name = megatron_name.replace("decoder", "model")
            megatron_name_list = megatron_name.split(".")
            if "layer_norm_weight" in megatron_name_list or "layer_norm_bias" in megatron_name_list:
                param_name_list = megatron_name_list[:3]
                param_name_list.append(v_name)
                param_name = ".".join(param_name_list)
            else:
                param_name_list = megatron_name_list[:3]
                weight_or_bias = megatron_name_list[-1]
                param_name_list.append(v_name)
                param_name_list.append(weight_or_bias)
                param_name = ".".join(param_name_list)
            return param_name
        else:
            param_name = megatron_name.replace(m_name, v_name)
            return param_name


def llama_megatron_core_te_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_mapping = [
        # (megatron core gpt model name, vllm model name)
        ("embedding.word_embeddings", "model.embed_tokens"),
        ("self_attention.linear_qkv.layer_norm_weight", "input_layernorm.weight"),
        ("self_attention.linear_qkv.layer_norm_bias", "input_layernorm.bias"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_proj", "self_attn.o_proj"),
        ("pre_mlp_layernorm", "post_attention_layernorm"),
        ("mlp.linear_fc1.layer_norm_weight", "post_attention_layernorm.weight"),
        ("mlp.linear_fc1.layer_norm_bias", "post_attention_layernorm.bias"),
        ("mlp.linear_fc1", "mlp.gate_up_proj"),
        ("mlp.linear_fc2", "mlp.down_proj"),
        ("decoder.final_layernorm", "model.norm"),
        ("output_layer", "lm_head"),
    ]
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        name = _replace_name(name, params_mapping)
        if name.endswith(".bias") and name not in params_dict:
            continue
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def llama_megatron_core_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_mapping = [
        # (megatron core gpt model name, vllm model name)
        ("embedding.word_embeddings", "model.embed_tokens"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_proj", "self_attn.o_proj"),
        (
            "input_layernorm",
            "input_layernorm",
        ),
        ("pre_mlp_layernorm", "post_attention_layernorm"),
        ("mlp.linear_fc1", "mlp.gate_up_proj"),
        ("mlp.linear_fc2", "mlp.down_proj"),
        ("decoder.final_layernorm", "model.norm"),
        ("output_layer", "lm_head"),
    ]
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        name = _replace_name(name, params_mapping)
        if name.endswith(".bias") and name not in params_dict:
            continue
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def mistral_megatron_weight_loader(actor_weights: Iterable, vllm_model: nn.Module) -> nn.Module:
    # TODO: need to implement a general way to deal with prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


__LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__ = {
    ColumnParallelLinear: parallel_weight_loader,
    MergedColumnParallelLinear: parallel_weight_loader,
    QKVParallelLinear: parallel_weight_loader,
    RowParallelLinear: parallel_weight_loader,
    VocabParallelEmbedding: parallel_weight_loader,
    ParallelLMHead: parallel_weight_loader,
    # "ScaledActivation.weight_loader": ScaledActivation, # TODO(shengguangming): latest commit in vllm fix awq for this function and add load_weights
    # "default_weight_loader": default_weight_loader
}

# for layer_class, weight_loader in __LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__.items():
#     # setattr(layer_class, 'megatron_weight_loader', weight_loader)
#     layer_class.weight_loader = weight_loader

__MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__ = {
    "GPT2LMHeadModel": gpt2_weight_loader,
    "LlamaForCausalLM": llama_megatron_weight_loader,  # use te backend for open-source megatron
    "LLaMAForCausalLM": llama_megatron_weight_loader,
    "MistralForCausalLM": mistral_megatron_weight_loader,
}


# the actor model is .state_dict()
# Load megatron weights
def load_megatron_weights(actor_weights: Iterable, vllm_model: nn.Module):
    weight_loader = _get_model_weight_loader(vllm_model.__class__.__name__)
    weight_loader(actor_weights, vllm_model)
    # NOTE(sgm) to reduce peak memory usage, we offload vllm model to cpu
    # after init, and we need this after sync model weights for in first iter.
    vllm_model = vllm_model.cuda()


def _get_model_weight_loader(arch: str):
    if arch in __MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__:
        return __MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__[arch]
    raise ValueError(f"Model architectures {arch} are not supported for now. Supported architectures: {ModelRegistry.get_supported_archs()}")


def update_megatron_weight_loader():
    for layer_class, weight_loader in __LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__.items():
        layer_class.weight_loader = weight_loader


==> sharp/third_party/vllm/vllm_v_0_5_4/model_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/model_loader

from typing import Dict, Optional, Union

import torch
import torch.nn as nn
from transformers import PreTrainedModel
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    MultiModalConfig,
    ParallelConfig,
    SchedulerConfig,
)
from vllm.distributed.communication_op import tensor_model_parallel_all_gather
from vllm.model_executor.layers.logits_processor import LogitsProcessor
from vllm.model_executor.model_loader import BaseModelLoader
from vllm.model_executor.model_loader.loader import _initialize_model
from vllm.model_executor.model_loader.utils import set_default_torch_dtype

from .config import LoadConfig, LoadFormat, ModelConfig
from .dtensor_weight_loaders import load_dtensor_weights, update_dtensor_weight_loader
from .hf_weight_loader import update_hf_weight_loader
from .megatron_weight_loaders import load_megatron_weights, update_megatron_weight_loader


def get_model(
    actor_model: Union[PreTrainedModel, Dict],
    model_config: ModelConfig,
    load_config: LoadConfig,
    device_config: DeviceConfig,
    parallel_config: ParallelConfig,
    scheduler_config: SchedulerConfig,
    lora_config: Optional[LoRAConfig],
    multimodal_config: Optional[MultiModalConfig],
    cache_config: CacheConfig = None,
) -> nn.Module:
    loader = get_model_loader(load_config)
    if load_config.load_format.startswith("dummy"):
        return loader.load_model(
            model_config=model_config,
            device_config=device_config,
            lora_config=lora_config,
            multimodal_config=multimodal_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            cache_config=cache_config,
        )
    else:
        return loader.load_model(
            actor_model=actor_model,
            model_config=model_config,
            device_config=device_config,
            lora_config=lora_config,
            multimodal_config=multimodal_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            cache_config=cache_config,
        )


def get_model_loader(load_config: LoadConfig) -> BaseModelLoader:
    """Get a model loader based on the load format."""

    if isinstance(load_config.load_format, type):
        return load_config.load_format(load_config)

    if load_config.load_format == LoadFormat.AUTO:
        update_megatron_weight_loader()
        return MegatronLoader(load_config)

    # NOTE(sgm): change the weight_loader function in runtime
    if load_config.load_format == LoadFormat.MEGATRON:
        update_megatron_weight_loader()
        return MegatronLoader(load_config)

    if load_config.load_format == LoadFormat.HF:
        update_hf_weight_loader()
        return HFLoader(load_config)

    if load_config.load_format == LoadFormat.DTENSOR:
        update_dtensor_weight_loader()
        return DTensorLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_HF:
        update_hf_weight_loader()
        return DummyModelLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_MEGATRON:
        update_megatron_weight_loader()
        return DummyModelLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_DTENSOR:
        update_dtensor_weight_loader()
        return DummyModelLoader(load_config)

    raise ValueError("load format not supported in verl: {}, only support {} and {}".format(load_config.load_format, LoadFormat.MEGATRON, LoadFormat.HF))


class DummyModelLoader(BaseModelLoader):
    """Model loader that will set model weights to random values."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def load_model(
        self,
        *,
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype), torch.device(device_config.device):
            model = _initialize_model(model_config, self.load_config, lora_config, multimodal_config, cache_config, scheduler_config)
            # NOTE(woosuk): For accurate performance evaluation, we assign
            # random values to the weights.
            # initialize_dummy_weights(model)
        return model.eval()


class MegatronLoader(BaseModelLoader):
    """Model loader that can load the model weights from partitioned megatron model."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def _get_weights_iterator(actor_model: Union[PreTrainedModel, Dict]):
        # NOTE(shengguangming) Load the weights from the actor model
        pass
        # if isinstance(actor_model, nn.Module):
        #     load_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
        # else:
        #     load_weights(actor_weights=actor_model, vllm_model=model)
        # return actor_model

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            with torch.device(device_config.device):
                model = _initialize_model(model_config, self.load_config, lora_config, multimodal_config, cache_config, scheduler_config)

            # TODO(sgm): This is a hack, we need to register the load_weight() func for each model in vllm
            if isinstance(actor_model, nn.Module):
                load_megatron_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
            else:
                load_megatron_weights(actor_weights=actor_model, vllm_model=model)

            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


class HFLoader(BaseModelLoader):
    """Model loader that can load the model weights from model's full params."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def _get_weights_iterator(self, actor_model: Union[PreTrainedModel, Dict]):
        if isinstance(actor_model, Dict):
            return actor_model.items()
        elif isinstance(actor_model, nn.Module):
            return dict(actor_model.named_parameters()).items()
        else:
            raise ValueError(f"actor model should be Dict or nn.Module, but get {type(actor_model)}")

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            # with torch.device(device_config.device):
            # NOTE(sgm): init the model in cpu
            model = _initialize_model(model_config, self.load_config, lora_config, multimodal_config, cache_config, scheduler_config)
            model.load_weights(self._get_weights_iterator(actor_model))
            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


class DTensorLoader(BaseModelLoader):
    """Model loader that can load the model weights from partitioned megatron model."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def _get_weights_iterator(actor_model: Union[PreTrainedModel, Dict]):
        # NOTE(shengguangming) Load the weights from the actor model
        pass
        # if isinstance(actor_model, nn.Module):
        #     load_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
        # else:
        #     load_weights(actor_weights=actor_model, vllm_model=model)
        # return actor_model

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            with torch.device(device_config.device):
                model = _initialize_model(model_config, self.load_config, lora_config, multimodal_config, cache_config, scheduler_config)

            # TODO(sgm): This is a hack, we need to register the load_weight() func for each model in vllm
            if isinstance(actor_model, nn.Module):
                load_dtensor_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
            else:
                load_dtensor_weights(actor_weights=actor_model, vllm_model=model)

            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


# FIXME(sgm): hack the _get_logits function in vllm v0.4.2
# as they use ray, the _get_logits result will only need to return to the driver node,
# therefore gather is enough. However, we use SPMD instead of a central scheduler,
# all_gather is required (aligned with v0.2.6)
def _get_logits(self, hidden_states: torch.Tensor, embedding: torch.Tensor, embedding_bias: Optional[torch.Tensor]) -> torch.Tensor:
    # Get the logits for the next tokens.
    logits = torch.matmul(hidden_states, embedding.t())
    if embedding_bias is not None:
        logits += embedding_bias
    logits = tensor_model_parallel_all_gather(logits)
    # Remove paddings in vocab (if any).
    if logits is not None:
        logits = logits[:, : self.org_vocab_size]
    return logits


def logitsprocessor_init(
    self,
    vocab_size: int,
    org_vocab_size: Optional[int] = None,
    scale: float = 1.0,
    logits_as_input: bool = False,
    soft_cap: Optional[float] = None,
) -> None:
    """
    Args:
        scale: A scaling factor to apply to the logits.
    """
    super(LogitsProcessor, self).__init__()
    self.scale = scale
    self.vocab_size = vocab_size
    # Whether the input is logits (default is hidden states).
    self.logits_as_input = logits_as_input
    # original vocabulary size (without LoRA).
    self.org_vocab_size = org_vocab_size or vocab_size
    # Soft cap the logits. Used in Gemma 2.
    self.soft_cap = soft_cap
    # Whether to use gather or all-gather to gather the logits.
    self.use_gather = False


LogitsProcessor.__init__ = logitsprocessor_init  # use all_gather


==> sharp/third_party/vllm/vllm_v_0_5_4/model_runner.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/worker/model_runner.py

import warnings
from enum import IntEnum
from typing import Dict, Optional, Union

import torch
import torch.nn as nn
import vllm.envs as envs
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    MultiModalConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
)
from vllm.logger import init_logger
from vllm.lora.worker_manager import LRUCacheWorkerLoRAManager
from vllm.model_executor.models.interfaces import supports_lora, supports_vision
from vllm.prompt_adapter.worker_manager import LRUCacheWorkerPromptAdapterManager
from vllm.utils import CudaMemoryProfiler, is_hip
from vllm.worker.model_runner import ModelRunner

from .config import LoadConfig, ModelConfig
from .model_loader import get_model

logger = init_logger(__name__)


# How batches are constructed.
class BatchType(IntEnum):
    # Every batch is prefill.
    PREFILL = 0
    # Every batch is decode.
    DECODE = 1
    # Batch is a mixture of prefill and decode.
    MIXED = 2


class ModelRunner(ModelRunner):
    def __init__(
        self,
        model: Union[nn.Module, Dict],  # [verl] model itself or its parameter dict
        model_config: ModelConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        cache_config: CacheConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        kv_cache_dtype: Optional[str] = "auto",
        is_driver_worker: bool = False,
        prompt_adapter_config: Optional[PromptAdapterConfig] = None,
        multimodal_config: Optional[MultiModalConfig] = None,
        return_hidden_states: bool = False,
    ):
        super().__init__(
            model_config,
            parallel_config,
            scheduler_config,
            device_config,
            cache_config,
            load_config,
            lora_config,
            kv_cache_dtype,
            is_driver_worker=True,  # a hack
            prompt_adapter_config=prompt_adapter_config,
            multimodal_config=multimodal_config,
            return_hidden_states=return_hidden_states,
        )

        # NOTE(sgm): add for verl
        self.model = model  # this will be replaced by get_model()

    # NOTE(sgm): initialize model using the actor model
    def load_model(self) -> None:
        logger.info("Starting to load model %s...", self.model_config.model)
        with CudaMemoryProfiler() as m:
            self.model = get_model(
                actor_model=self.model,
                model_config=self.model_config,
                device_config=self.device_config,
                lora_config=self.lora_config,
                load_config=self.load_config,
                parallel_config=self.parallel_config,
                scheduler_config=self.scheduler_config,
                multimodal_config=self.multimodal_config,
                cache_config=self.cache_config,
            )
        self.model_memory_usage = m.consumed_memory
        logger.info("Loading model weights took %.4f GB", self.model_memory_usage / float(2**30))

        if self.lora_config:
            assert supports_lora(self.model), "Model does not support LoRA"
            assert not supports_vision(self.model), "To be tested: vision language model with LoRA settings."

            self.lora_manager = LRUCacheWorkerLoRAManager(
                self.scheduler_config.max_num_seqs,
                self.scheduler_config.max_num_batched_tokens,
                self.vocab_size,
                self.lora_config,
                self.device,
                self.model.embedding_modules,
                self.model.embedding_padding_modules,
                max_position_embeddings=self.model.config.max_position_embeddings,
            )
            self.model = self.lora_manager.create_lora_manager(self.model)

        if self.prompt_adapter_config:
            self.prompt_adapter_manager = LRUCacheWorkerPromptAdapterManager(
                self.scheduler_config.max_num_seqs,
                self.scheduler_config.max_num_batched_tokens,
                self.device,
                self.prompt_adapter_config,
            )
            self.model = self.prompt_adapter_manager.create_prompt_adapter_manager(self.model)

        if self.kv_cache_dtype == "fp8" and is_hip():
            # Currently only ROCm accepts kv-cache scaling factors
            # via quantization_param_path and this will be deprecated
            # in the future.
            if self.model_config.quantization_param_path is not None:
                if callable(getattr(self.model, "load_kv_cache_scales", None)):
                    warnings.warn(
                        "Loading kv cache scaling factor from JSON is deprecated and will be removed. Please include kv cache scaling factors in the model checkpoint.",
                        FutureWarning,
                        stacklevel=2,
                    )
                    self.model.load_kv_cache_scales(self.model_config.quantization_param_path)
                    logger.info("Loaded KV cache scaling factors from %s", self.model_config.quantization_param_path)
                else:
                    raise RuntimeError(
                        "Using FP8 KV cache and scaling factors provided but model %s does not support loading scaling factors.",
                        self.model.__class__,
                    )
            else:
                logger.warning("Using FP8 KV cache but no scaling factors provided. Defaulting to scaling factors of 1.0. This may lead to less accurate results!")

        if envs.VLLM_TEST_DYNAMO_GRAPH_CAPTURE:
            self.model = torch.compile(self.model, fullgraph=True, backend="eager")


==> sharp/third_party/vllm/vllm_v_0_5_4/parallel_state.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Adapted from
# https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/parallel_state.py
# Copyright (c) 2022, NVIDIA CORPORATION. All rights reserved.
"""Model and data parallel groups."""

import os
from typing import Optional

import torch
import torch.distributed
import vllm.distributed.parallel_state as ps
from vllm.distributed.parallel_state import (
    get_pp_group,
    get_world_group,
    init_distributed_environment,
    init_model_parallel_group,
)
from vllm.logger import init_logger

logger = init_logger(__name__)
"""
This version is strongly tied with Megatron to implement HybridEngine and weight sharing between vllm and Megatron.
- We assume the Megatron tp+dp+pp world is already established before calling this function.

"""

# Device mesh for using DTensor
_DEVICE_MESH = None

# Tensor model parallel group that the current rank belongs to.
_TP = None
# Pipeline model parallel group that the current rank belongs to.
_PP = None


# This method is for initializing the ParallelGroup when using HybridEngine
def initialize_parallel_state(
    distributed_init_method: str = "env://",
    backend: str = "nccl",
    tensor_model_parallel_size: int = 1,
    num_tp_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
):
    # torch.distributed.all_reduce does not free the input tensor until
    # the synchronization point. This causes the memory usage to grow
    # as the number of all_reduce calls increases. This env var disables
    # this behavior.
    # Related issue:
    # https://discuss.pytorch.org/t/cuda-allocation-lifetime-for-inputs-to-distributed-all-reduce/191573
    os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"

    # NOTE(sgm): Modify for verl, Env vars will be set by TORCHRUN.
    rank = int(os.getenv("RANK", "-1"))
    local_rank = int(os.getenv("LOCAL_RANK", "0"))

    # Use the world_size set by TORCHRUN
    world_size = int(os.getenv("WORLD_SIZE", "-1"))
    assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
    init_distributed_environment(world_size, rank, distributed_init_method, local_rank, backend)
    if torch.distributed.get_world_size() > 1:
        # NOTE: build a separate inference group with infer tp & micro dp
        initialize_model_parallel_for_vllm(
            tensor_model_parallel_size=tensor_model_parallel_size,
            num_tensor_model_parallel_groups_per_train_tp=num_tp_per_train_tp,
        )
    else:
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)


def ensure_model_parallel_initialized(
    tensor_model_parallel_size: int,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """Helper to initialize model parallel groups if they are not initialized,
    or ensure tensor-parallel and pipeline-parallel sizes are equal to expected
    values if the model parallel groups are initialized.
    """
    # get the backend of _DEVICE_WORLD_GROUP
    backend = backend or torch.distributed.get_backend(get_world_group().device_group)
    if not model_parallel_is_initialized():
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)
        return

    assert get_tensor_model_parallel_world_size() == tensor_model_parallel_size, f"tensor parallel group already initialized, but of unexpected size: {get_tensor_model_parallel_world_size()=} vs. {tensor_model_parallel_size=}"
    pp_world_size = get_pp_group().world_size
    assert pp_world_size == pipeline_model_parallel_size, f"pipeline parallel group already initialized, but of unexpected size: {pp_world_size=} vs. {pipeline_model_parallel_size=}"


# TODO(sgm): deviate from the v0.5.4, not pp now
def model_parallel_is_initialized():
    """Check if tensor and pipeline parallel groups are initialized."""
    return ps._TP is not None
    # and _PIPELINE_MODEL_PARALLEL_GROUP is not None)


def initialize_model_parallel_for_vllm(
    tensor_model_parallel_size: int,
    num_tensor_model_parallel_groups_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
) -> None:
    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()

    assert isinstance(tensor_model_parallel_size, int)

    # assert num_tensor_model_parallel_groups_per_train_tp == 1 and not different_tp_group
    # assert num_tensor_model_parallel_groups_per_train_tp > 1 and different_tp_group

    # Build the tensor model-parallel groups.
    assert ps._TP is None, "tensor model parallel group is already initialized"

    global _TP

    world_size: int = torch.distributed.get_world_size()

    backend = torch.distributed.get_backend()

    num_tensor_model_parallel_groups = world_size // tensor_model_parallel_size

    if num_tensor_model_parallel_groups_per_train_tp == 1:
        # if tensor_model_parallel_size == train_tensor_parallel_size:
        # using the same tp group as Megatron/vllm
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups):
            ranks = range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size)
            group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP
        # _MICRO_DATA_PARALLEL_GROUP is move to hybrid engine
    else:
        # initialize a micro_dp group and a tp group
        # assume training tp=4, infer tp=2, then, weight is partitioned as
        # [1], [2], [3], [4] for training and [1,2], [1,2], [3,4], [3,4] for inference

        # Build the inference tp groups
        # train_tp = train_tensor_parallel_size
        train_tp = num_tensor_model_parallel_groups_per_train_tp * tensor_model_parallel_size
        # num_tensor_model_parallel_groups_per_train_tp = train_tp // tensor_model_parallel_size
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups // num_tensor_model_parallel_groups_per_train_tp):
            start = train_tp * i
            end = train_tp * (i + 1)
            for j in range(num_tensor_model_parallel_groups_per_train_tp):
                ranks = list(range(start, end, num_tensor_model_parallel_groups_per_train_tp))
                for i in range(len(ranks)):
                    ranks[i] += j
                group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP

    # Build the pipeline model-parallel groups.
    # global _PIPELINE_MODEL_PARALLEL_GROUP
    # global _PIPELINE_GLOBAL_RANKS
    # assert ps._PIPELINE_MODEL_PARALLEL_GROUP is None, ("pipeline model parallel group is already initialized")

    # ps._PIPELINE_MODEL_PARALLEL_GROUP = mpu.get_pipeline_model_parallel_group()
    # ps._PIPELINE_GLOBAL_RANKS = mpu.get_pipeline_model_parallel_ranks()

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
    ps._PP = _PP  # for verl


def initialize_model_parallel(
    tensor_model_parallel_size: int = 1,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """
    NOTE: This method is a hack from the open-sourced version without
    asertion of world_size = tp * pp

    Initialize model parallel groups.

    Arguments:
        tensor_model_parallel_size: number of GPUs used for tensor model
            parallelism.
        pipeline_model_parallel_size: number of GPUs used for pipeline model
            parallelism.

    Let's say we have a total of 8 GPUs denoted by g0 ... g7 and we
    use 2 GPUs to parallelize the model tensor, and 4 GPUs to parallelize
    the model pipeline. The present function will
    create 4 tensor model-parallel groups and 2 pipeline model-parallel groups:
        4 tensor model-parallel groups:
            [g0, g1], [g2, g3], [g4, g5], [g6, g7]
        2 pipeline model-parallel groups:
            [g0, g2, g4, g6], [g1, g3, g5, g7]
    Note that for efficiency, the caller should make sure adjacent ranks
    are on the same DGX box. For example if we are using 2 DGX-1 boxes
    with a total of 16 GPUs, rank 0 to 7 belong to the first box and
    ranks 8 to 15 belong to the second box.
    """
    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()
    world_size: int = torch.distributed.get_world_size()
    backend = backend or torch.distributed.get_backend(ps.get_world_group().device_group)

    # NOTE(sgm) we don't assert world_size == tp * pp
    # DP is not managed by vllm but by the verl WorkerGroup
    # if (world_size !=
    #         tensor_model_parallel_size * pipeline_model_parallel_size):
    #     raise RuntimeError(
    #         f"world_size ({world_size}) is not equal to "
    #         f"tensor_model_parallel_size ({tensor_model_parallel_size}) x "
    #         f"pipeline_model_parallel_size ({pipeline_model_parallel_size})")

    num_tensor_model_parallel_groups: int = world_size // tensor_model_parallel_size
    global _TP
    assert _TP is None, "tensor model parallel group is already initialized"
    group_ranks = []
    for i in range(num_tensor_model_parallel_groups):
        ranks = list(range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size))
        group_ranks.append(ranks)

    # message queue broadcaster is only used in tensor model parallel group
    _TP = init_model_parallel_group(
        group_ranks,
        get_world_group().local_rank,
        backend,
        use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
        use_message_queue_broadcaster=True,
    )
    ps._TP = _TP

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
    ps._PP = _PP  # for verl


"""
Device mesh utilities
"""


def get_device_mesh():
    assert _DEVICE_MESH is not None, "device mesh is not initialized"
    return _DEVICE_MESH


"""
Tensor model parallel utilities
"""


def get_tensor_model_parallel_group():
    """Get the tensor model parallel group the caller rank belongs to."""
    assert _TP is not None, "tensor model parallel group is not initialized"
    return _TP.device_group


def get_tensor_model_parallel_world_size():
    """Return world size for the tensor model parallel group."""
    return torch.distributed.get_world_size(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_rank():
    """Return my rank for the tensor model parallel group."""
    return torch.distributed.get_rank(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_src_rank():
    """Calculate the global rank corresponding to the first local rank
    in the tensor model parallel group."""
    global_rank = torch.distributed.get_rank()
    local_world_size = get_tensor_model_parallel_world_size()
    return (global_rank // local_world_size) * local_world_size


==> sharp/third_party/vllm/vllm_v_0_5_4/spmd_gpu_executor.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/executor/gpu_executor.py

import os
import socket
from typing import Iterable, List, Optional, Set, Tuple

import torch
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    MultiModalConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)
from vllm.executor.executor_base import ExecutorAsyncBase, ExecutorBase
from vllm.logger import init_logger
from vllm.lora.request import LoRARequest
from vllm.sequence import ExecuteModelRequest, SamplerOutput

from .config import LoadConfig, ModelConfig

logger = init_logger(__name__)


class SPMDGPUExecutor(ExecutorBase):
    """SPMD-based multi-GPU executor implementations."""

    def __init__(
        self,
        model,  # pytorch model itself or its parameter dict
        model_config: ModelConfig,
        cache_config: CacheConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        multimodal_config: Optional[MultiModalConfig],
        speculative_config: Optional[SpeculativeConfig],
        prompt_adapter_config: Optional[PromptAdapterConfig],
    ) -> None:
        self.model_config = model_config
        self.cache_config = cache_config
        self.lora_config = lora_config
        self.load_config = load_config
        self.parallel_config = parallel_config
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.multimodal_config = multimodal_config
        self.speculative_config = speculative_config
        self.prompt_adapter_config = prompt_adapter_config

        distributed_init_method = initialize_cluster(parallel_config)
        self._init_executor(model, distributed_init_method)

    # TODO(sgm): verl not support speculative decode now
    def _init_executor(self, model, distributed_init_method) -> None:
        assert not self.speculative_config, "Speculative decoding not yet supported for multi-GPU backend."

        # Create the parallel worker for each GPU.
        self._init_workers_sp(model, distributed_init_method)

    def _init_workers_sp(self, model, distributed_init_method: str):
        # Lazy import the Worker to avoid importing torch.cuda/xformers
        # before CUDA_VISIBLE_DEVICES is set in the Worker
        from .worker import Worker

        rank = int(os.getenv("RANK"))
        local_rank = int(os.getenv("LOCAL_RANK"))
        print(f"local rank {local_rank}")

        # see https://github.com/NVIDIA/nccl/issues/1234
        os.environ["NCCL_CUMEM_ENABLE"] = "0"

        self.worker = Worker(
            model,
            self.model_config,
            self.parallel_config,
            self.scheduler_config,
            self.device_config,
            self.cache_config,
            self.load_config,
            local_rank,
            rank,
            distributed_init_method,
            lora_config=self.lora_config,
            multimodal_config=self.multimodal_config,
            speculative_config=None,
            prompt_adapter_config=self.speculative_config,
            is_driver_worker=True,
            model_runner_cls=None,  # use the default one
        )

        # NOTE(shengguangming): torch.distributed.init_process_group will be called inside the init_model()
        self.worker.init_device()
        self.worker.load_model()

    def determine_num_available_blocks(self) -> Tuple[int, int]:
        """Determine the number of available KV blocks.

        This invokes `determine_num_available_blocks` on each worker and takes
        the min of the results, guaranteeing that the selected cache sizes are
        compatible with all workers.

        Returns:
            - tuple[num_gpu_blocks, num_cpu_blocks]
        """
        # Get the maximum number of blocks that can be allocated on GPU and CPU.
        num_blocks = self.worker.determine_num_available_blocks()

        # NOTE(shengguangming): Now we don't use a shared centralized controler but each process will
        # have its own scheduler
        num_gpu_blocks = num_blocks[0]
        num_cpu_blocks = num_blocks[1]

        return num_gpu_blocks, num_cpu_blocks

    def initialize_cache(self, num_gpu_blocks: int, num_cpu_blocks: int) -> None:
        """Initialize the KV cache in all workers."""

        # NOTE: We log here to avoid multiple logs when number of workers is
        # greater than one. We could log in the engine, but not all executors
        # have GPUs.
        logger.info("# GPU blocks: %d, # CPU blocks: %d", num_gpu_blocks, num_cpu_blocks)

        self.cache_config.num_gpu_blocks = num_gpu_blocks
        self.cache_config.num_cpu_blocks = num_cpu_blocks

        if torch.distributed.get_rank() == 0:
            print(f"before init cache memory allocated: {torch.cuda.memory_allocated() / 1e9}GB, reserved: {torch.cuda.memory_reserved() / 1e9}GB")
        self.worker.initialize_cache(num_gpu_blocks=num_gpu_blocks, num_cpu_blocks=num_cpu_blocks)
        if torch.distributed.get_rank() == 0:
            print(f"after init cache memory allocated: {torch.cuda.memory_allocated() / 1e9}GB, reserved: {torch.cuda.memory_reserved() / 1e9}GB")

    # NOTE(sgm): This will not profile & capture the model(CUDAGraph) when rebuilding KVCache
    def init_cache_engine(self) -> None:
        self.worker._init_cache_engine()

    def free_cache_engine(self) -> None:
        self.worker.free_cache_engine()

    def execute_model(self, execute_model_req) -> List[SamplerOutput]:
        all_outputs = self.worker.execute_model(execute_model_req=execute_model_req)

        # NOTE(sgm):
        # Each GPU in vllm under verl has its own spmd_gpu_executor, therefore all GPUs should return the outputs
        # In vllm with ray, only the driver worker returns the sampling results.
        return all_outputs

    def add_lora(self, lora_request: LoRARequest) -> bool:
        assert lora_request.lora_int_id > 0, "lora_id must be greater than 0."
        return self.worker.add_lora(lora_request=lora_request)

    def remove_lora(self, lora_id: int) -> bool:
        assert lora_id > 0, "lora_id must be greater than 0."
        return self.worker.remove_lora(lora_id=lora_id)

    def list_loras(self) -> Set[int]:
        return self.worker.list_loras()

    def check_health(self) -> None:
        # SPMDExecutor will always be healthy as long as
        # it's running.
        return

    # NOTE(sgm) add for verl to pass the abstract class test, not used
    from vllm.prompt_adapter.request import PromptAdapterRequest

    def add_prompt_adapter(self, prompt_adapter_request: PromptAdapterRequest) -> bool:
        assert prompt_adapter_request.prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.add_prompt_adapter(prompt_adapter_request)

    def list_prompt_adapters(self) -> Set[int]:
        return self.worker.list_prompt_adapters()

    def pin_lora(self, lora_id: int) -> bool:
        assert lora_id > 0, "lora_id must be greater than 0."
        return self.worker.pin_lora(lora_id)

    def pin_prompt_adapter(self, prompt_adapter_id: int) -> bool:
        assert prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.pin_prompt_adapter(prompt_adapter_id)

    def remove_prompt_adapter(self, prompt_adapter_id: int) -> bool:
        assert prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.remove_prompt_adapter(prompt_adapter_id)

    # NOTE(sgm): add for verl
    def offload_model_weights(self) -> None:
        self.worker.offload_model_weights()

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.worker.sync_model_weights(actor_weights=actor_weights, load_format=load_format)


def initialize_cluster(
    parallel_config: ParallelConfig,
    engine_use_ray: bool = False,
    ray_address: Optional[str] = None,
) -> Tuple[str, Optional[None]]:
    """Initialize the distributed cluster probably with Ray.

    Args:
        parallel_config: The configurations for parallel execution.

    Returns:
        The `distributed_init_method` is the address for initializing the
        distributed backend.
    """

    # Initialize cluster locally.
    # We need to setup the distributed init method to make sure
    # the distributed megatron code (e.g., get world size) works correctly.
    # distributed_init_method = f"tcp://localhost:{port}"
    distributed_init_method = "env://"
    return distributed_init_method


def get_open_port():
    with socket.socket(socket.AF_INET, socket.SOCK_STREAM) as s:
        s.bind(("", 0))
        return s.getsockname()[1]


# TODO(sgm): not implemented async executor yet
class SPMDGPUExecutorAsync(SPMDGPUExecutor, ExecutorAsyncBase):
    async def execute_model_async(self, execute_model_req: ExecuteModelRequest) -> List[SamplerOutput]:
        """Executes one model step on the given sequences."""
        raise NotImplementedError

    async def check_health_async(self) -> None:
        """Checks if the executor is healthy. If not, it should raise an
        exception."""
        self.check_health()


==> sharp/third_party/vllm/vllm_v_0_5_4/tokenizer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/transformers_utils/tokenizer_group/tokenizer_group.py

from typing import List, Optional

from transformers import PreTrainedTokenizer
from vllm.lora.request import LoRARequest
from vllm.transformers_utils.tokenizers import *
from vllm.utils import LRUCache


class TokenizerGroup:
    """A group of tokenizers that can be used for LoRA adapters."""

    def __init__(self, tokenizer: PreTrainedTokenizer, enable_lora: bool, max_num_seqs: int, max_input_length: Optional[int]):
        self.enable_lora = enable_lora
        self.max_input_length = max_input_length
        self.tokenizer = tokenizer
        self.lora_tokenizers = LRUCache[PreTrainedTokenizer](capacity=max_num_seqs) if enable_lora else None

    def ping(self) -> bool:
        """Check if the tokenizer group is alive."""
        return True

    def get_max_input_len(self, lora_request: Optional[LoRARequest] = None) -> Optional[int]:
        """Get the maximum input length for the LoRA request."""
        return self.max_input_length

    def encode(self, prompt: str, request_id: Optional[str] = None, lora_request: Optional[LoRARequest] = None) -> List[int]:
        tokenizer = self.get_lora_tokenizer(lora_request)
        return tokenizer.encode(prompt)

    async def encode_async(self, prompt: str, request_id: Optional[str] = None, lora_request: Optional[LoRARequest] = None) -> List[int]:
        tokenizer = await self.get_lora_tokenizer_async(lora_request)
        return tokenizer.encode(prompt)

    def get_lora_tokenizer(self, lora_request: Optional[LoRARequest]) -> "PreTrainedTokenizer":
        if not lora_request or not self.enable_lora:
            return self.tokenizer
        if lora_request.lora_int_id not in self.lora_tokenizers:
            # TODO(sgm): the lora tokenizer is also passed, but may be different
            tokenizer = self.tokenizer
            # tokenizer = (get_lora_tokenizer(
            #     lora_request, **self.tokenizer_config) or self.tokenizer)
            self.lora_tokenizers.put(lora_request.lora_int_id, tokenizer)
            return tokenizer
        else:
            return self.lora_tokenizers.get(lora_request.lora_int_id)

    # FIXME(sgm): for simplicity, we assign the special token here
    @property
    def pad_token_id(self):
        return self.tokenizer.pad_token_id

    @property
    def eos_token_id(self):
        return self.tokenizer.eos_token_id


==> sharp/third_party/vllm/vllm_v_0_5_4/worker.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/worker/worker.py
"""A GPU worker class."""

import gc
import os
from typing import Dict, List, Optional, Tuple, Type, Union

import torch
import torch.distributed
import torch.nn as nn
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    MultiModalConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)

# TODO(sgm): check why vllm has similar file in vllm.model_executor.parallel_utils.parallel_state
from vllm.distributed import get_tensor_model_parallel_group, init_distributed_environment, set_custom_all_reduce
from vllm.model_executor import set_random_seed
from vllm.sequence import ExecuteModelRequest, IntermediateTensors, SamplerOutput
from vllm.worker.cache_engine import CacheEngine
from vllm.worker.embedding_model_runner import EmbeddingModelRunner
from vllm.worker.model_runner import GPUModelRunnerBase
from vllm.worker.model_runner_base import ModelRunnerInputBase
from vllm.worker.worker import Worker, _check_if_gpu_supports_dtype
from vllm.worker.worker_base import WorkerInput

from .config import LoadConfig, LoadFormat, ModelConfig
from .dtensor_weight_loaders import load_dtensor_weights
from .hf_weight_loader import load_hf_weights
from .megatron_weight_loaders import load_megatron_weights
from .model_runner import ModelRunner
from .parallel_state import ensure_model_parallel_initialized


class Worker(Worker):
    """A worker class that executes (a partition of) the model on a GPU.

    Each worker is associated with a single GPU. The worker is responsible for
    maintaining the KV cache and executing the model on the GPU. In case of
    distributed inference, each worker is assigned a partition of the model.
    """

    def __init__(
        self,
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        model_config: ModelConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        cache_config: CacheConfig,
        load_config: LoadConfig,
        local_rank: int,
        rank: int,
        distributed_init_method: str,
        lora_config: Optional[LoRAConfig] = None,
        multimodal_config: Optional[MultiModalConfig] = None,
        speculative_config: Optional[SpeculativeConfig] = None,
        prompt_adapter_config: Optional[PromptAdapterConfig] = None,
        is_driver_worker: bool = False,
        model_runner_cls: Optional[Type[GPUModelRunnerBase]] = None,
    ) -> None:
        # self.model = model  # will be replaced in the init_model
        self.model_config = model_config
        self.parallel_config = parallel_config
        self.parallel_config.rank = rank
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.cache_config = cache_config
        self.local_rank = local_rank
        self.rank = rank
        self.distributed_init_method = distributed_init_method
        self.lora_config = lora_config
        self.load_config = load_config
        self.prompt_adapter_config = prompt_adapter_config
        self.is_driver_worker = is_driver_worker  # TODO: we don't need driver
        # if parallel_config and is_driver_worker:
        #     assert rank % parallel_config.tensor_parallel_size == 0, \
        #            "Driver worker should be rank 0 of tensor parallel group."
        if self.model_config.trust_remote_code:
            # note: lazy import to avoid importing torch before initializing
            from vllm.utils import init_cached_hf_modules

            init_cached_hf_modules()
        self.multimodal_config = multimodal_config

        # Return hidden states from target model if the draft model is an
        # mlp_speculator
        speculative_args = {} if speculative_config is None or (speculative_config.draft_model_config.model == model_config.model) or (speculative_config.draft_model_config.hf_config.model_type not in ["medusa", "mlp_speculator"]) else {"return_hidden_states": True}

        # TODO(sgm): set correct model runner class
        ModelRunnerClass: Type[GPUModelRunnerBase] = ModelRunner
        if model_runner_cls is not None:
            ModelRunnerClass = model_runner_cls
        elif self.model_config.embedding_mode:
            ModelRunnerClass = EmbeddingModelRunner
        self.model_runner: GPUModelRunnerBase = ModelRunnerClass(
            model,  # [VERL]: add for verl
            model_config,
            parallel_config,
            scheduler_config,
            device_config,
            cache_config,
            load_config=load_config,
            lora_config=self.lora_config,
            kv_cache_dtype=self.cache_config.cache_dtype,
            is_driver_worker=is_driver_worker,
            prompt_adapter_config=prompt_adapter_config,
            multimodal_config=multimodal_config,
            **speculative_args,
        )

        # Uninitialized cache engine. Will be initialized by
        # initialize_cache.
        self.cache_engine: List[CacheEngine] = None
        # Initialize gpu_cache as embedding models don't initialize kv_caches
        self.gpu_cache: Optional[List[List[torch.Tensor]]] = None

        # NOTE(sgm): [VERL] For offloading inference engine params
        self.cpu_model = None

    def init_device(self) -> None:
        if self.device_config.device.type == "cuda":
            # torch.distributed.all_reduce does not free the input tensor until
            # the synchronization point. This causes the memory usage to grow
            # as the number of all_reduce calls increases. This env var disables
            # this behavior.
            # Related issue:
            # https://discuss.pytorch.org/t/cuda-allocation-lifetime-for-inputs-to-distributed-all-reduce/191573
            os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"

            # NOTE(sgm): Modify for verl, Env vars will be set by TORCHRUN.
            self.rank = self.rank if self.rank is not None else int(os.getenv("RANK", "-1"))
            local_rank = int(os.getenv("LOCAL_RANK", "0"))
            self.device = torch.device(f"cuda:{local_rank}")
            if self.rank < 0:
                raise ValueError("Invalid or unspecified rank.")
            torch.cuda.set_device(self.device)

            # Use the world_size set by TORCHRUN
            world_size = int(os.getenv("WORLD_SIZE", "-1"))
            assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
            self.parallel_config.world_size = world_size

            _check_if_gpu_supports_dtype(self.model_config.dtype)
            torch.cuda.empty_cache()
            self.init_gpu_memory = torch.cuda.mem_get_info()[0]
        else:
            raise RuntimeError(f"Not support device type: {self.device_config.device}")

        # Initialize the distributed environment.
        init_worker_distributed_environment(self.parallel_config, self.rank, self.distributed_init_method, self.local_rank)
        # Set random seed.
        set_random_seed(self.model_config.seed)
        # self.model = get_model(actor_model=self.model, model_config=self.model_config)

    @torch.inference_mode()
    def determine_num_available_blocks(self) -> Tuple[int, int]:
        """Profiles the peak memory usage of the model to determine how many
        KV blocks may be allocated without OOMs.

        The engine will first conduct a profiling of the existing memory usage.
        Then, it calculate the maximum possible number of GPU and CPU blocks
        that can be allocated with the remaining free memory.

        .. tip::
            You may limit the usage of GPU memory
            by adjusting the `gpu_memory_utilization` parameter.
        """
        # Profile the memory usage of the model and get the maximum number of
        # cache blocks that can be allocated with the remaining free memory.
        torch.cuda.empty_cache()
        # torch.cuda.reset_peak_memory_stats()

        # Execute a forward pass with dummy inputs to profile the memory usage
        # of the model.
        self.model_runner.profile_run()

        # Calculate the number of blocks that can be allocated with the
        # profiled peak memory.
        torch.cuda.synchronize()
        free_gpu_memory, total_gpu_memory = torch.cuda.mem_get_info()
        peak_memory = total_gpu_memory - free_gpu_memory

        assert peak_memory > 0, "Error in memory profiling. This happens when the GPU memory was not properly cleaned up before initializing the vLLM instance."

        cache_block_size = self.get_cache_block_size_bytes()

        # NOTE(sgm) [VERL] use the remaining memory
        num_gpu_blocks = int((free_gpu_memory * self.cache_config.gpu_memory_utilization) // cache_block_size)
        # num_gpu_blocks = int((total_gpu_memory * self.cache_config.gpu_memory_utilization - peak_memory) // cache_block_size)

        num_cpu_blocks = int(self.cache_config.swap_space_bytes // cache_block_size)
        num_gpu_blocks = max(num_gpu_blocks, 0)
        num_cpu_blocks = max(num_cpu_blocks, 0)
        if self.model_runner.lora_manager:
            self.model_runner.remove_all_loras()

        # NOTE(sgm): Add for [VERL], synchronize number of blocks with all the rank
        num_gpu_blocks = torch.tensor([num_gpu_blocks], device="cuda")
        num_cpu_blocks = torch.tensor([num_cpu_blocks], device="cuda")

        torch.distributed.all_reduce(num_gpu_blocks, op=torch.distributed.ReduceOp.MIN, group=get_tensor_model_parallel_group().device_group)
        torch.distributed.all_reduce(num_cpu_blocks, op=torch.distributed.ReduceOp.MIN, group=get_tensor_model_parallel_group().device_group)
        num_gpu_blocks = num_gpu_blocks.item()
        num_cpu_blocks = num_cpu_blocks.item()
        gc.collect()
        torch.cuda.empty_cache()
        return num_gpu_blocks, num_cpu_blocks

    def _init_cache_engine(self):
        if self.cache_engine is None and self.gpu_cache is None:
            super()._init_cache_engine()

    def free_cache_engine(self):
        # ensure `enforce_eager=True`
        self.cache_engine = None
        self.gpu_cache = None

    # NOTE(sgm): [VERL]: adapt from _execute_model_spmd()
    def execute_model(self, execute_model_req: ExecuteModelRequest, intermediate_tensors: Optional[IntermediateTensors] = None) -> Optional[List[SamplerOutput]]:
        """
        Execute model in Single Program Multiple Data (SPMD) fashion.
        All workers take the same request, prepare the input and
        execute the model.
        """
        assert execute_model_req is not None, "_execute_model_spmd() requires each worker to take in an ExecuteModelRequest"
        worker_input: WorkerInput = self.prepare_worker_input(execute_model_req=execute_model_req)
        model_input: ModelRunnerInputBase = self.model_runner.prepare_model_input(execute_model_req.seq_group_metadata_list)

        # verl.worker.workerbase.WorkerBase
        # swap cache
        super().execute_worker(worker_input)

        # If there is no input, we don't need to execute the model.
        if worker_input.num_seq_groups == 0:
            return []

        return self.model_runner.execute_model(
            model_input,
            self.kv_cache[worker_input.virtual_engine] if self.kv_cache is not None else None,
            intermediate_tensors,
        )

    # assume the input is .state_dict()
    def sync_model_weights(self, actor_weights: Dict, load_format: str):
        if load_format in [LoadFormat.MEGATRON, LoadFormat.AUTO]:
            load_megatron_weights(actor_weights, self.model_runner.model)
        elif load_format == LoadFormat.HF:
            # full model state dict without no sharding
            load_hf_weights(actor_weights, self.model_runner.model)
        elif load_format == LoadFormat.DTENSOR:
            load_dtensor_weights(actor_weights, self.model_runner.model)

    def offload_model_weights(self) -> None:
        if self.cpu_model is None:
            self.cpu_model = {}
            for name, params in self.model_runner.model.named_parameters():
                self.cpu_model[name] = torch.empty_like(params, device="cpu")
                params.data = self.cpu_model[name]
        else:
            for name, params in self.model_runner.model.named_parameters():
                params.data = self.cpu_model[name]


def init_worker_distributed_environment(
    parallel_config: ParallelConfig,
    rank: int,
    distributed_init_method: Optional[str] = "env://",
    local_rank: int = -1,
) -> None:
    """Initialize the distributed environment."""
    set_custom_all_reduce(not parallel_config.disable_custom_all_reduce)

    # NOTE(sgm) use tcp://localhost:xxxx will hang in HF setting without megatron
    init_distributed_environment(parallel_config.world_size, rank, distributed_init_method, local_rank)

    ensure_model_parallel_initialized(
        tensor_model_parallel_size=parallel_config.tensor_parallel_size,
        pipeline_model_parallel_size=parallel_config.pipeline_parallel_size,
    )

    # TODO(sgm): check whether need this
    # if pynccl_utils.is_initialized():
    #     pynccl_world_size = pynccl_utils.get_world_size()
    #     if pynccl_world_size != parallel_config.world_size:
    #         raise RuntimeError(
    #             "pynccl is already initialized but the pynccl world "
    #             "size does not match parallel_config.world_size "
    #             f"({pynccl_world_size} vs. {parallel_config.world_size}).")
    # elif parallel_config.world_size > 1:
    #     # NOTE(woosuk): We don't initialize pynccl process group when world size
    #     # is 1.
    #     # NOTE(kaichao): By default, pynccl is initialized for tp group.
    #     pynccl_utils.init_process_group(
    #         group=get_tensor_model_parallel_cpu_group())

    # # Initialize a custom fast all-reduce implementation.
    # if not parallel_config.disable_custom_all_reduce:
    #     init_custom_ar()

    # A small all_reduce for warmup.
    torch.distributed.all_reduce(torch.zeros(1).cuda())
    # if pynccl_utils.is_initialized():
    #     pynccl_utils.all_reduce(torch.zeros(1).cuda())


==> sharp/third_party/vllm/vllm_v_0_6_3/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/third_party/vllm/vllm_v_0_6_3/arg_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/engine/arg_utils.py

import os
from dataclasses import dataclass

from transformers import PretrainedConfig
from vllm.config import EngineConfig
from vllm.engine.arg_utils import EngineArgs

from .config import LoadConfig, ModelConfig


@dataclass
class EngineArgs(EngineArgs):
    model_hf_config: PretrainedConfig = None  # for verl

    def __post_init__(self):
        pass

    def create_model_config(self) -> ModelConfig:
        return ModelConfig(
            hf_config=self.model_hf_config,
            tokenizer_mode=self.tokenizer_mode,
            trust_remote_code=self.trust_remote_code,
            dtype=self.dtype,
            seed=self.seed,
            revision=self.revision,
            code_revision=self.code_revision,
            rope_scaling=self.rope_scaling,
            rope_theta=self.rope_theta,
            tokenizer_revision=self.tokenizer_revision,
            max_model_len=self.max_model_len,
            quantization=self.quantization,
            quantization_param_path=self.quantization_param_path,
            enforce_eager=self.enforce_eager,
            max_context_len_to_capture=self.max_context_len_to_capture,
            max_seq_len_to_capture=self.max_seq_len_to_capture,
            max_logprobs=self.max_logprobs,
            disable_sliding_window=self.disable_sliding_window,
            skip_tokenizer_init=self.skip_tokenizer_init,
            served_model_name=self.served_model_name,
            limit_mm_per_prompt=self.limit_mm_per_prompt,
            use_async_output_proc=not self.disable_async_output_proc,
            override_neuron_config=self.override_neuron_config,
            config_format=self.config_format,
            mm_processor_kwargs=self.mm_processor_kwargs,
        )

    def create_load_config(self) -> LoadConfig:
        return LoadConfig(
            load_format=self.load_format,
            download_dir=self.download_dir,
            model_loader_extra_config=self.model_loader_extra_config,
            ignore_patterns=self.ignore_patterns,
        )

    def create_engine_config(self) -> EngineConfig:
        engine_config = super().create_engine_config()

        # NOTE[VERL]: Use the world_size set by torchrun
        world_size = int(os.getenv("WORLD_SIZE", "-1"))
        assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
        engine_config.parallel_config.world_size = world_size

        return engine_config


==> sharp/third_party/vllm/vllm_v_0_6_3/config.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/config.py

import enum
import json
from dataclasses import dataclass, field
from typing import TYPE_CHECKING, List, Optional, Union

from transformers import PretrainedConfig

# Add for verl
from vllm.config import ModelConfig
from vllm.logger import init_logger
from vllm.utils import is_hip

if TYPE_CHECKING:
    from vllm.model_executor.model_loader.loader import BaseModelLoader

logger = init_logger(__name__)


class LoadFormat(str, enum.Enum):
    AUTO = "auto"
    MEGATRON = "megatron"
    HF = "hf"
    DTENSOR = "dtensor"
    DUMMY_HF = "dummy_hf"
    DUMMY_MEGATRON = "dummy_megatron"
    DUMMY_DTENSOR = "dummy_dtensor"


class ModelConfig(ModelConfig):
    def __init__(self, hf_config: PretrainedConfig, *args, **kwargs) -> None:
        super().__init__(model=hf_config._name_or_path, tokenizer=hf_config._name_or_path, *args, **kwargs)  # noqa: B026
        self.hf_config = hf_config


@dataclass
class LoadConfig:
    """
    download_dir: Directory to download and load the weights, default to the
        default cache directory of huggingface.
    load_format: The format of the model weights to load:
        "auto" will try to load the weights in the safetensors format and
            fall back to the pytorch bin format if safetensors format is
            not available.
        "pt" will load the weights in the pytorch bin format.
        "safetensors" will load the weights in the safetensors format.
        "npcache" will load the weights in pytorch format and store
            a numpy cache to speed up the loading.
        "dummy" will initialize the weights with random values, which is
            mainly for profiling.
        "tensorizer" will use CoreWeave's tensorizer library for
            fast weight loading.
        "bitsandbytes" will load nf4 type weights.
    ignore_patterns: The list of patterns to ignore when loading the model.
        Default to "original/**/*" to avoid repeated loading of llama's
        checkpoints.

    """

    load_format: Union[str, LoadFormat, "BaseModelLoader"] = LoadFormat.AUTO
    download_dir: Optional[str] = None
    model_loader_extra_config: Optional[Union[str, dict]] = field(default_factory=dict)
    ignore_patterns: Optional[Union[List[str], str]] = None

    def __post_init__(self):
        model_loader_extra_config = self.model_loader_extra_config or {}
        if isinstance(model_loader_extra_config, str):
            self.model_loader_extra_config = json.loads(model_loader_extra_config)
        self._verify_load_format()

        if self.ignore_patterns is not None and len(self.ignore_patterns) > 0:
            logger.info("Ignoring the following patterns when downloading weights: %s", self.ignore_patterns)
        else:
            self.ignore_patterns = ["original/**/*"]

    def _verify_load_format(self) -> None:
        if not isinstance(self.load_format, str):
            return

        load_format = self.load_format.lower()
        self.load_format = LoadFormat(load_format)

        rocm_not_supported_load_format: List[str] = []
        if is_hip() and load_format in rocm_not_supported_load_format:
            rocm_supported_load_format = [f for f in LoadFormat.__members__ if (f not in rocm_not_supported_load_format)]
            raise ValueError(f"load format '{load_format}' is not supported in ROCm. Supported load formats are {rocm_supported_load_format}")


==> sharp/third_party/vllm/vllm_v_0_6_3/dtensor_weight_loaders.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/model_loader

from typing import Dict

import torch.nn as nn
from torch.distributed._tensor import DTensor
from vllm.model_executor.layers.fused_moe import FusedMoE
from vllm.model_executor.model_loader.weight_utils import default_weight_loader
from vllm.model_executor.models.utils import is_pp_missing_parameter


def gemma_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        for param_name, shard_name, shard_id in stacked_params_mapping:
            if shard_name not in name:
                continue
            stacked_name = name.replace(shard_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if stacked_name.endswith(".bias") and stacked_name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[stacked_name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # lm_head is not used in vllm as it is tied with embed_token.
            # To prevent errors, skip loading lm_head.weight.
            if "lm_head.weight" in name:
                continue
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def gptbigcode_dtensor_load_weights(actor_weights: Dict, vllm_model: nn.Module):
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "lm_head.weight" in name:
            continue
        if ".attn.bias" in name:
            # Skip attention mask.
            # NOTE: "c_attn.bias" should not be skipped.
            continue
        local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
        param = params_dict[name]
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def starcoder2_dtensor_load_weights(actor_weights: Dict, vllm_model: nn.Module):
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
    ]

    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue

        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
                continue
            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def llama_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        (".qkv_proj", ".q_proj", "q"),
        (".qkv_proj", ".k_proj", "k"),
        (".qkv_proj", ".v_proj", "v"),
        (".gate_up_proj", ".gate_proj", 0),
        (".gate_up_proj", ".up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if "rotary_emb.cos_cached" in name or "rotary_emb.sin_cached" in name:
            # Models trained using ColossalAI may include these tensors in
            # the checkpoint. Skip them.
            continue
        # With tie_word_embeddings, we can skip lm_head.weight
        # The weight might appear unnecessarily in the files if the model is
        # processed with quantization, LoRA, fine-tuning, etc.
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight)


def qwen2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def qwen2vl_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("qkv_proj", "q_proj", "q"),
        ("qkv_proj", "k_proj", "k"),
        ("qkv_proj", "v_proj", "v"),
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            if weight_name not in name:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            param = params_dict[name]
            weight_loader = param.weight_loader
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue
            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def deepseekv2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    stacked_params_mapping = [
        # (param_name, shard_name, shard_id)
        ("gate_up_proj", "gate_proj", 0),
        ("gate_up_proj", "up_proj", 1),
    ]

    # Params for weights, fp8 weight scales, fp8 activation scales
    # (param_name, weight_name, expert_id, shard_id)
    expert_params_mapping = FusedMoE.make_expert_params_mapping(
        ckpt_gate_proj_name="gate_proj",
        ckpt_down_proj_name="down_proj",
        ckpt_up_proj_name="up_proj",
        num_experts=vllm_model.config.n_routed_experts,
    )

    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        for param_name, weight_name, shard_id in stacked_params_mapping:
            # Skip non-stacked layers and experts (experts handled below).
            if weight_name not in name:
                continue
            # We have mlp.experts[0].gate_proj in the checkpoint.
            # Since we handle the experts below in expert_params_mapping,
            # we need to skip here BEFORE we update the name, otherwise
            # name will be updated to mlp.experts[0].gate_up_proj, which
            # will then be updated below in expert_params_mapping
            # for mlp.experts[0].gate_gate_up_proj, which breaks load.
            if ("mlp.experts." in name) and name not in params_dict:
                continue
            name = name.replace(weight_name, param_name)
            # Skip loading extra bias for GPTQ models.
            if name.endswith(".bias") and name not in params_dict:
                continue

            if is_pp_missing_parameter(name, vllm_model):
                continue

            param = params_dict[name]
            local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, local_loaded_weight.to(dtype=param.dtype), shard_id)
            break
        else:
            for mapping in expert_params_mapping:
                param_name, weight_name, expert_id, shard_id = mapping
                if weight_name not in name:
                    continue
                name = name.replace(weight_name, param_name)

                if is_pp_missing_parameter(name, vllm_model):
                    continue

                param = params_dict[name]
                local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
                weight_loader = getattr(param, "weight_loader", default_weight_loader)
                weight_loader(
                    param,
                    local_loaded_weight.to(dtype=param.dtype),
                    weight_name,
                    shard_id=shard_id,
                    expert_id=expert_id,
                )
                break
            else:
                # Skip loading extra bias for GPTQ models.
                if name.endswith(".bias") and name not in params_dict:
                    continue

                if is_pp_missing_parameter(name, vllm_model):
                    continue

                param = params_dict[name]
                local_loaded_weight = redistribute_dtensor(param_name=name, loaded_weights=loaded_weight)
                weight_loader = getattr(param, "weight_loader", default_weight_loader)
                weight_loader(param, local_loaded_weight.to(dtype=param.dtype))


def gpt2_dtensor_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    pass


def redistribute_dtensor(param_name: str, loaded_weights: DTensor, parallelize_plan: Dict = None):
    param_name = _process_parameter_names(name=param_name)
    if parallelize_plan is not None:
        assert param_name in parallelize_plan, f"param name: {param_name} not in parallelize_plan :{parallelize_plan.keys()}"
        placement = parallelize_plan[param_name]
        local_loaded_weights = loaded_weights.redistribute(device_mesh=loaded_weights.device_mesh, placements=placement).to_local()
    else:
        local_loaded_weights = loaded_weights.full_tensor()
    return local_loaded_weights


def _process_parameter_names(name):
    # Remove '.weight' if it exists at the end of the string
    if name.endswith(".weight"):
        name = name[:-7]

    # Remove 'model.layers.x.' or 'model.' prefix
    if "model.layers" in name:
        parts = name.split(".")
        # Reconstruct the string without 'model.layers.x.'
        name = ".".join(parts[3:])  # parts[0] is 'model', parts[1] is 'layers', parts[2] is 'x'
    elif name.startswith("model."):
        name = name[6:]  # Remove 'model.'

    return name


__MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__ = {
    "GPT2LMHeadModel": gpt2_dtensor_weight_loader,
    "LlamaForCausalLM": llama_dtensor_weight_loader,
    "LLaMAForCausalLM": llama_dtensor_weight_loader,
    "MistralForCausalLM": llama_dtensor_weight_loader,  # mistral is the same as llama in vLLM
    "InternLMForCausalLM": llama_dtensor_weight_loader,
    "AquilaModel": llama_dtensor_weight_loader,
    "AquilaForCausalLM": llama_dtensor_weight_loader,
    "Phi3ForCausalLM": llama_dtensor_weight_loader,
    "GemmaForCausalLM": gemma_dtensor_weight_loader,
    "Gemma2ForCausalLM": gemma_dtensor_weight_loader,
    "GPTBigCodeForCausalLM": gptbigcode_dtensor_load_weights,
    "Starcoder2ForCausalLM": starcoder2_dtensor_load_weights,
    "Qwen2ForCausalLM": qwen2_dtensor_weight_loader,
    "DeepseekV2ForCausalLM": deepseekv2_dtensor_weight_loader,
    "Qwen2VLForConditionalGeneration": qwen2vl_dtensor_weight_loader,
}


# the actor model is .state_dict()
# Load dtensor weights
def load_dtensor_weights(actor_weights: Dict, vllm_model: nn.Module):
    weight_loader = _get_model_weight_loader(vllm_model.__class__.__name__)
    weight_loader(actor_weights, vllm_model)
    # NOTE(sgm) to reduce peak memory usage, we offload vllm model to cpu
    # after init, and we need this after sync model weights for in first iter.
    vllm_model = vllm_model.cuda()


def _get_model_weight_loader(arch: str):
    if arch in __MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__:
        return __MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__[arch]
    raise ValueError(f"Model architectures {arch} are not supported for now. Supported architectures: {__MODEL_DTENSOR_WEIGHT_LOADER_REGISTRY__.keys()}")


# NOTE(sgm): we use per-parameter weight loader in each vllm sub
def update_dtensor_weight_loader():
    pass


==> sharp/third_party/vllm/vllm_v_0_6_3/hf_weight_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/model_loader

from typing import Dict

import torch.nn as nn
from vllm.model_executor.model_loader.utils import set_default_torch_dtype


def update_hf_weight_loader():
    print("no hf weight loader need to be updated")
    return


def load_hf_weights(actor_weights: Dict, vllm_model: nn.Module):
    assert isinstance(actor_weights, Dict)
    with set_default_torch_dtype(next(vllm_model.parameters()).dtype):  # TODO
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in actor_weights:
            del actor_weights["lm_head.weight"]
        vllm_model.load_weights(actor_weights.items())
    for _, module in vllm_model.named_modules():
        quant_method = getattr(module, "quant_method", None)
        if quant_method is not None:
            quant_method.process_weights_after_loading(module)
        # FIXME: Remove this after Mixtral is updated
        # to use quant_method.
        if hasattr(module, "process_weights_after_loading"):
            module.process_weights_after_loading()
    vllm_model = vllm_model.cuda()


==> sharp/third_party/vllm/vllm_v_0_6_3/llm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/entrypoints/llm.py

from typing import Dict, Iterable, List, Optional, Tuple, Union

import torch
import torch.nn as nn
from torch.nn.utils.rnn import pad_sequence
from transformers import PretrainedConfig, PreTrainedTokenizer, PreTrainedTokenizerFast
from vllm import LLM
from vllm.outputs import EmbeddingRequestOutput, RequestOutput
from vllm.utils import Counter

from verl.workers.rollout.tokenizer import HybridEngineBaseTokenizer

from .arg_utils import EngineArgs
from .llm_engine_sp import LLMEngine


class LLM(LLM):
    """An LLM for generating texts from given prompts and sampling parameters.

    This class includes a tokenizer, a language model (possibly distributed
    across multiple GPUs), and GPU memory space allocated for intermediate
    states (aka KV cache). Given a batch of prompts and sampling parameters,
    this class generates texts from the model, using an intelligent batching
    mechanism and efficient memory management.

    NOTE: This class is intended to be used for offline inference. For online
    serving, use the `AsyncLLMEngine` class instead.
    NOTE: For the comprehensive list of arguments, see `EngineArgs`.

    Args:
        model: A HuggingFace Transformers model instance.
        tokenizer: A HuggingFace Transformers tokenizer instance.
        tokenizer_mode: The tokenizer mode. "auto" will use the fast tokenizer
            if available, and "slow" will always use the slow tokenizer.
        trust_remote_code: Trust remote code (e.g., from HuggingFace) when
            downloading the model and tokenizer.
        tensor_parallel_size: The number of GPUs to use for distributed
            execution with tensor parallelism.
        dtype: The data type for the model weights and activations. Currently,
            we support `float32`, `float16`, and `bfloat16`. If `auto`, we use
            the `torch_dtype` attribute specified in the model config file.
            However, if the `torch_dtype` in the config is `float32`, we will
            use `float16` instead.
        quantization: The method used to quantize the model weights. Currently,
            we support "awq". If None, we assume the model weights are not
            quantized and use `dtype` to determine the data type of the weights.
        revision: The specific model version to use. It can be a branch name,
            a tag name, or a commit id.
        tokenizer_revision: The specific tokenizer version to use. It can be a
            branch name, a tag name, or a commit id.
        seed: The seed to initialize the random number generator for sampling.
        gpu_memory_utilization: The ratio (between 0 and 1) of GPU memory to
            reserve for the model weights, activations, and KV cache. Higher
            values will increase the KV cache size and thus improve the model's
            throughput. However, if the value is too high, it may cause out-of-
            memory (OOM) errors.
        swap_space: The size (GiB) of CPU memory per GPU to use as swap space.
            This can be used for temporarily storing the states of the requests
            when their `best_of` sampling parameters are larger than 1. If all
            requests will have `best_of=1`, you can safely set this to 0.
            Otherwise, too small values may cause out-of-memory (OOM) errors.
        enforce_eager: Whether to enforce eager execution. If True, we will
            disable CUDA graph and always execute the model in eager mode.
            If False, we will use CUDA graph and eager execution in hybrid.
        max_context_len_to_capture: Maximum context len covered by CUDA graphs.
            When a sequence has context length larger than this, we fall back
            to eager mode.
        disable_custom_all_reduce: See ParallelConfig
    """

    def __init__(
        self,
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        tokenizer: Union[PreTrainedTokenizer, PreTrainedTokenizerFast, HybridEngineBaseTokenizer],
        model_hf_config: PretrainedConfig,
        tokenizer_mode: str = "auto",
        trust_remote_code: bool = False,
        skip_tokenizer_init: bool = False,
        tensor_parallel_size: int = 1,
        dtype: str = "auto",
        quantization: Optional[str] = None,
        revision: Optional[str] = None,
        tokenizer_revision: Optional[str] = None,
        seed: int = 0,
        gpu_memory_utilization: float = 0.9,
        swap_space: int = 4,
        cpu_offload_gb: float = 0,
        enforce_eager: bool = False,
        max_context_len_to_capture: Optional[int] = None,
        max_seq_len_to_capture: int = 8192,
        disable_custom_all_reduce: bool = False,
        load_format="auto",
        **kwargs,
    ) -> None:
        if "disable_log_stats" not in kwargs:
            kwargs["disable_log_stats"] = True
        removed_vision_keys = ("image_token_id", "image_feature_size", "image_input_shape", "image_input_type")
        if any(k in kwargs for k in removed_vision_keys):
            raise TypeError("There is no need to pass vision-related arguments anymore.")
        engine_args = EngineArgs(
            model_hf_config=model_hf_config,
            # tokenizer=tokenizer,
            tokenizer_mode=tokenizer_mode,
            skip_tokenizer_init=skip_tokenizer_init,
            trust_remote_code=trust_remote_code,
            tensor_parallel_size=tensor_parallel_size,
            dtype=dtype,
            quantization=quantization,
            revision=revision,
            tokenizer_revision=tokenizer_revision,
            seed=seed,
            gpu_memory_utilization=gpu_memory_utilization,
            swap_space=swap_space,
            cpu_offload_gb=cpu_offload_gb,
            enforce_eager=enforce_eager,
            max_context_len_to_capture=max_context_len_to_capture,
            max_seq_len_to_capture=max_seq_len_to_capture,
            disable_custom_all_reduce=disable_custom_all_reduce,
            load_format=load_format,
            **kwargs,
        )
        tokenizer_cls = (PreTrainedTokenizer, PreTrainedTokenizerFast, HybridEngineBaseTokenizer)
        if not isinstance(tokenizer, tokenizer_cls):
            raise ValueError(f"Unexpected tokenizer type: {type(tokenizer)}. Must beone of the following: PreTrainedTokenizer, PreTrainedTokenizerFast, verl.workers.rollout.HybridEngineBaseTokenizer")
        self.llm_engine = LLMEngine.from_engine_args(model, tokenizer, engine_args)  # TODO: check usagecontext
        self.request_counter = Counter()

    def init_cache_engine(self):
        self.llm_engine.init_cache_engine()

    def free_cache_engine(self):
        self.llm_engine.free_cache_engine()

    def get_tokenizer(self) -> Union[PreTrainedTokenizer, PreTrainedTokenizerFast]:
        return self.llm_engine.tokenizer

    def set_tokenizer(
        self,
        tokenizer: Union[PreTrainedTokenizer, PreTrainedTokenizerFast],
    ) -> None:
        self.llm_engine.tokenizer = tokenizer

    def _run_engine(self, *, use_tqdm: bool) -> List[Union[RequestOutput, EmbeddingRequestOutput]]:
        outputs = super()._run_engine(use_tqdm=use_tqdm)
        return self._post_process_outputs(outputs)

    # # NOTE(shengguangming): add for verl
    # # TODO(sgm): we can optimize it by making the dataloader yield List[int] without padding.
    # def _pre_process_inputs(self, prompt_token_ids: torch.Tensor) -> List[int]:
    #     # remove the left padding in the prompt token_id
    #     pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
    #     non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    #     token_ids = prompt_token_ids[non_pad_index:].tolist()
    #     return token_ids

    # NOTE(shengguangming): add for verl
    def _post_process_outputs(self, request_outputs: List[RequestOutput]) -> Tuple[torch.Tensor, torch.Tensor]:
        output_token_ids = []
        logprobs = []
        for request_output in request_outputs:  # List[RequestOutput]
            outputs = request_output.outputs
            for output in outputs:  # List[CompletionOutput], usually len == 1
                output_token_ids.append(torch.tensor(output.token_ids))
                # TODO(shengguangming): can be optimzied by rewrite the Sampler._get_logprobs() logits
                logprobs_dicts = output.logprobs
                if logprobs_dicts is not None:
                    logprob = []
                    for logprobs_dict, id in zip(logprobs_dicts, output.token_ids):
                        logprob.append(logprobs_dict[id].logprob)
                    logprobs.append(torch.tensor(logprob))

        pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
        output_token_ids = pad_sequence(output_token_ids, batch_first=True, padding_value=pad_token_id)
        if len(logprobs) > 0:
            logprobs = pad_sequence(logprobs, batch_first=True, padding_value=pad_token_id)
        return output_token_ids, logprobs

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.llm_engine.sync_model_weights(actor_weights=actor_weights, load_format=load_format)

    def offload_model_weights(self) -> None:
        self.llm_engine.offload_model_weights()


==> sharp/third_party/vllm/vllm_v_0_6_3/llm_engine_sp.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/engine/llm_engine.py

from functools import partial
from typing import Callable, Dict, Iterable, Optional, Type, Union

import torch.nn as nn
from vllm.config import (
    CacheConfig,
    DecodingConfig,
    DeviceConfig,
    EngineConfig,
    LoRAConfig,
    ObservabilityConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)
from vllm.core.scheduler import Scheduler
from vllm.engine.llm_engine import LLMEngine, SchedulerContext, SchedulerOutputState, _load_generation_config_dict
from vllm.engine.metrics_types import StatLoggerBase
from vllm.engine.output_processor.interfaces import SequenceGroupOutputProcessor
from vllm.engine.output_processor.stop_checker import StopChecker
from vllm.executor.executor_base import ExecutorBase
from vllm.inputs import INPUT_REGISTRY, InputRegistry
from vllm.inputs.preprocess import InputPreprocessor
from vllm.logger import init_logger
from vllm.sequence import Sequence
from vllm.tracing import init_tracer
from vllm.transformers_utils.detokenizer import Detokenizer
from vllm.transformers_utils.tokenizer import AnyTokenizer
from vllm.usage.usage_lib import UsageContext, is_usage_stats_enabled, usage_message
from vllm.utils import Counter, weak_bind
from vllm.version import __version__ as VLLM_VERSION

from .arg_utils import EngineArgs
from .config import LoadConfig, ModelConfig
from .tokenizer import TokenizerGroup

logger = init_logger(__name__)
_LOCAL_LOGGING_INTERVAL_SEC = 5


class LLMEngine(LLMEngine):
    """An LLM engine that receives requests and generates texts.

    This is the main class for the vLLM engine. It receives requests
    from clients and generates texts from the LLM. It includes a tokenizer, a
    language model (possibly distributed across multiple GPUs), and GPU memory
    space allocated for intermediate states (aka KV cache). This class utilizes
    iteration-level scheduling and efficient memory management to maximize the
    serving throughput.

    The :class:`~vllm.LLM` class wraps this class for offline batched inference
    and the :class:`AsyncLLMEngine` class wraps this class for online serving.

    The config arguments are derived from :class:`~vllm.EngineArgs`. (See
    :ref:`engine_args`)

    Args:
        model_config: The configuration related to the LLM model.
        cache_config: The configuration related to the KV cache memory
            management.
        parallel_config: The configuration related to distributed execution.
        scheduler_config: The configuration related to the request scheduler.
        device_config: The configuration related to the device.
        lora_config (Optional): The configuration related to serving multi-LoRA.
        speculative_config (Optional): The configuration related to speculative
            decoding.
        executor_class: The model executor class for managing distributed
            execution.
        prompt_adapter_config (Optional): The configuration related to serving
            prompt adapters.
        log_stats: Whether to log statistics.
        usage_context: Specified entry point, used for usage info collection.
    """

    def __init__(
        self,
        # NOTE(sgm): first two arguments are added for verl
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        tokenizer: nn.Module,
        # NOTE(sgm): vllm original arguments
        model_config: ModelConfig,
        cache_config: CacheConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        speculative_config: Optional[SpeculativeConfig],
        decoding_config: Optional[DecodingConfig],
        observability_config: Optional[ObservabilityConfig],
        prompt_adapter_config: Optional[PromptAdapterConfig],
        executor_class: Type[ExecutorBase],
        log_stats: bool,
        usage_context: UsageContext = UsageContext.ENGINE_CONTEXT,
        stat_loggers: Optional[Dict[str, StatLoggerBase]] = None,
        input_registry: InputRegistry = INPUT_REGISTRY,
        use_cached_outputs: bool = False,
    ) -> None:
        logger.info(
            "Initializing an LLM engine (v%s) with config: "
            "model=%r, speculative_config=%r, tokenizer=%r, "
            "skip_tokenizer_init=%s, tokenizer_mode=%s, revision=%s, "
            "override_neuron_config=%s, "
            "rope_scaling=%r, rope_theta=%r, tokenizer_revision=%s, "
            "trust_remote_code=%s, dtype=%s, max_seq_len=%d, "
            "download_dir=%r, load_format=%s, tensor_parallel_size=%d, "
            "pipeline_parallel_size=%d, "
            "disable_custom_all_reduce=%s, quantization=%s, "
            "enforce_eager=%s, kv_cache_dtype=%s, "
            "quantization_param_path=%s, device_config=%s, "
            "decoding_config=%r, observability_config=%r, "
            "seed=%d, served_model_name=%s, use_v2_block_manager=%s, "
            "num_scheduler_steps=%d, chunked_prefill_enabled=%s "
            "multi_step_stream_outputs=%s, enable_prefix_caching=%s, "
            "use_async_output_proc=%s, use_cached_outputs=%s, "
            "mm_processor_kwargs=%s)",
            VLLM_VERSION,
            model_config.model,
            speculative_config,
            model_config.tokenizer,
            model_config.skip_tokenizer_init,
            model_config.tokenizer_mode,
            model_config.revision,
            model_config.override_neuron_config,
            model_config.rope_scaling,
            model_config.rope_theta,
            model_config.tokenizer_revision,
            model_config.trust_remote_code,
            model_config.dtype,
            model_config.max_model_len,
            load_config.download_dir,
            load_config.load_format,
            parallel_config.tensor_parallel_size,
            parallel_config.pipeline_parallel_size,
            parallel_config.disable_custom_all_reduce,
            model_config.quantization,
            model_config.enforce_eager,
            cache_config.cache_dtype,
            model_config.quantization_param_path,
            device_config.device,
            decoding_config,
            observability_config,
            model_config.seed,
            model_config.served_model_name,
            scheduler_config.use_v2_block_manager,
            scheduler_config.num_scheduler_steps,
            scheduler_config.chunked_prefill_enabled,
            scheduler_config.multi_step_stream_outputs,
            cache_config.enable_prefix_caching,
            model_config.use_async_output_proc,
            use_cached_outputs,
            model_config.mm_processor_kwargs,
        )
        # TODO(woosuk): Print more configs in debug mode.
        self.model_config = model_config
        self.cache_config = cache_config
        self.lora_config = lora_config
        self.parallel_config = parallel_config
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.speculative_config = speculative_config
        self.load_config = load_config
        self.decoding_config = decoding_config or DecodingConfig()
        self.prompt_adapter_config = prompt_adapter_config
        self.observability_config = observability_config or ObservabilityConfig()
        self.log_stats = log_stats
        self.use_cached_outputs = use_cached_outputs

        if not self.model_config.skip_tokenizer_init:
            self.tokenizer = self._init_tokenizer(tokenizer)
            self.detokenizer = Detokenizer(self.tokenizer)
            tokenizer_group = self.get_tokenizer_group()
        else:
            self.tokenizer = None
            self.detokenizer = None
            tokenizer_group = None

        # Ensure that the function doesn't contain a reference to self,
        # to avoid engine GC issues
        def get_tokenizer_for_seq(sequence: Sequence) -> AnyTokenizer:
            assert tokenizer_group, "tokenizer_group cannot be None, make sure skip_tokenizer_init is False"
            return tokenizer_group.get_lora_tokenizer(sequence.lora_request)

        self.seq_counter = Counter()
        self.generation_config_fields = _load_generation_config_dict(model_config)

        self.input_preprocessor = InputPreprocessor(model_config, self.tokenizer)

        self.input_registry = input_registry
        self.input_processor = input_registry.create_input_processor(model_config)

        self.model_executor = executor_class(
            model=model,  # add for spmd_gpu_executor
            model_config=model_config,
            cache_config=cache_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            device_config=device_config,
            lora_config=lora_config,
            speculative_config=speculative_config,
            load_config=load_config,
            prompt_adapter_config=prompt_adapter_config,
            observability_config=self.observability_config,
        )

        if not self.model_config.embedding_mode:
            self._initialize_kv_caches()

        # If usage stat is enabled, collect relevant info.
        if is_usage_stats_enabled():
            from vllm.model_executor.model_loader import get_architecture_class_name

            usage_message.report_usage(
                get_architecture_class_name(model_config),
                usage_context,
                extra_kvs={
                    # Common configuration
                    "dtype": str(model_config.dtype),
                    "tensor_parallel_size": parallel_config.tensor_parallel_size,
                    "block_size": cache_config.block_size,
                    "gpu_memory_utilization": cache_config.gpu_memory_utilization,
                    # Quantization
                    "quantization": model_config.quantization,
                    "kv_cache_dtype": str(cache_config.cache_dtype),
                    # Feature flags
                    "enable_lora": bool(lora_config),
                    "enable_prompt_adapter": bool(prompt_adapter_config),
                    "enable_prefix_caching": cache_config.enable_prefix_caching,
                    "enforce_eager": model_config.enforce_eager,
                    "disable_custom_all_reduce": parallel_config.disable_custom_all_reduce,
                },
            )

        if self.tokenizer:
            # Ping the tokenizer to ensure liveness if it runs in a
            # different process.
            self.tokenizer.ping()

        self.cached_scheduler_outputs = [SchedulerOutputState() for _ in range(self.parallel_config.pipeline_parallel_size)]

        self.scheduler_contexts = [SchedulerContext(multi_step_stream_outputs=self.scheduler_config.multi_step_stream_outputs) for _ in range(self.parallel_config.pipeline_parallel_size)]

        if model_config.use_async_output_proc:
            process_model_outputs = weak_bind(self._process_model_outputs)

            self.async_callbacks = [partial(process_model_outputs, ctx=self.scheduler_contexts[v_id]) for v_id in range(self.parallel_config.pipeline_parallel_size)]
        else:
            self.async_callbacks = []

        # Currently used by AsyncLLMEngine to ensure quick append
        # of request outputs to asyncio queues
        self.process_request_outputs_callback: Optional[Callable] = None

        # Create the scheduler.
        # NOTE: the cache_config here have been updated with the numbers of
        # GPU and CPU blocks, which are profiled in the distributed executor.
        self.scheduler = [
            Scheduler(
                scheduler_config,
                cache_config,
                lora_config,
                parallel_config.pipeline_parallel_size,
                self.async_callbacks[v_id] if model_config.use_async_output_proc else None,
            )
            for v_id in range(parallel_config.pipeline_parallel_size)
        ]

        # Metric Logging.
        if self.log_stats:
            if stat_loggers is not None:
                self.stat_loggers = stat_loggers
            else:
                # Lazy import for prometheus multiprocessing.
                # We need to set PROMETHEUS_MULTIPROC_DIR environment variable
                # before prometheus_client is imported.
                # See https://prometheus.github.io/client_python/multiprocess/
                from vllm.engine.metrics import LoggingStatLogger, PrometheusStatLogger

                self.stat_loggers = {
                    "logging": LoggingStatLogger(local_interval=_LOCAL_LOGGING_INTERVAL_SEC),
                    "prometheus": PrometheusStatLogger(
                        local_interval=_LOCAL_LOGGING_INTERVAL_SEC,
                        labels=dict(model_name=model_config.served_model_name),
                        max_model_len=self.model_config.max_model_len,
                    ),
                }
                self.stat_loggers["prometheus"].info("cache_config", self.cache_config)

        self.tracer = None
        if self.observability_config.otlp_traces_endpoint:
            self.tracer = init_tracer("vllm.llm_engine", self.observability_config.otlp_traces_endpoint)

        # Create sequence output processor, e.g. for beam search or
        # speculative decoding.
        self.output_processor = SequenceGroupOutputProcessor.create_output_processor(
            self.scheduler_config,
            self.detokenizer,
            self.scheduler,
            self.seq_counter,
            get_tokenizer_for_seq,
            stop_checker=StopChecker(
                self.scheduler_config.max_model_len,
                get_tokenizer_for_seq,
            ),
        )

    # TODO(sgm): add for verl but we may not tokenizer in Rollout
    def _init_tokenizer(self, tokenizer, **tokenizer_init_kwargs):
        init_kwargs = dict(enable_lora=bool(self.lora_config), max_num_seqs=self.scheduler_config.max_num_seqs, max_input_length=None)
        init_kwargs.update(tokenizer_init_kwargs)
        return TokenizerGroup(tokenizer, **init_kwargs)

    def init_cache_engine(self):
        # TODO: check whether we should rebuild the CUDAGraph every iter when offload/load KVCache
        # Re-capture CUDAGraph would be time-consuming
        self.model_executor.init_cache_engine()

    def free_cache_engine(self):
        self.model_executor.free_cache_engine()

    # NOTE(sgm): currently, we only support GPU executor
    # The GPUExecutor remove the Ray dependency
    @classmethod
    def _get_executor_cls(cls, engine_config: EngineConfig) -> Type[ExecutorBase]:
        # Initialize the cluster and specify the executor class.]
        assert engine_config.device_config.device_type == "cuda", "Currently, the vllm in verl only support running on GPU"

        # print('Waiting for debugger'); import os,debugpy; debugpy.listen(('localhost', 5678 + int(os.getenv('RANK', '0')))); debugpy.wait_for_client()
        if engine_config.parallel_config.world_size == 1:
            engine_config.load_config.load_format = "dummy_hf"

        from .spmd_gpu_executor import SPMDGPUExecutor

        executor_class = SPMDGPUExecutor

        return executor_class

    @classmethod
    def from_engine_args(
        cls,
        model,
        tokenizer,
        engine_args: EngineArgs,
        usage_context: UsageContext = UsageContext.ENGINE_CONTEXT,
        stat_loggers: Optional[Dict[str, StatLoggerBase]] = None,
    ) -> "LLMEngine":
        """Creates an LLM engine from the engine arguments."""
        # Create the engine configs.
        engine_config = engine_args.create_engine_config()
        executor_class = cls._get_executor_cls(engine_config)
        # Initialize the cluster and specify the executor class.
        assert engine_config.device_config.device_type == "cuda", "Currently, the vllm in verl only support running on GPU"

        from .spmd_gpu_executor import SPMDGPUExecutor

        executor_class = SPMDGPUExecutor

        # Create the LLM engine.
        engine = cls(
            model,
            tokenizer,
            **engine_config.to_dict(),
            executor_class=executor_class,
            log_stats=not engine_args.disable_log_stats,
            usage_context=usage_context,
            stat_loggers=stat_loggers,
        )
        return engine

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.model_executor.sync_model_weights(actor_weights=actor_weights, load_format=load_format)

    def offload_model_weights(self) -> None:
        self.model_executor.offload_model_weights()


==> sharp/third_party/vllm/vllm_v_0_6_3/megatron_weight_loaders.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/model_loader

from typing import Dict, Iterable

import torch
import torch.nn as nn
from vllm.model_executor.layers.linear import *
from vllm.model_executor.layers.vocab_parallel_embedding import ParallelLMHead, VocabParallelEmbedding
from vllm.model_executor.models import ModelRegistry


# NOTE(shengguangming): replace the origin weight loader function in the class
def parallel_weight_loader(self, param: torch.Tensor, loaded_weight: torch.Tensor) -> None:
    """Parallel Linear weight loader."""
    assert param.size() == loaded_weight.size(), "the parameter size is not align with the loaded weight size, param size: {}, loaded_weight size: {}".format(param.size(), loaded_weight.size())
    assert param.data.dtype == loaded_weight.data.dtype, "if we want to shared weights, the data type should also be the same"

    param.data = loaded_weight.data


def default_weight_loader(param: torch.Tensor, loaded_weight: torch.Tensor) -> None:
    """Default weight loader."""
    assert param.size() == loaded_weight.size()
    assert param.data.dtype == loaded_weight.data.dtype, "if we want to shared weights, the data type should also be the same"

    param.data = loaded_weight.data


def gpt2_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_dict = dict(vllm_model.named_parameters(remove_duplicate=False))
    for name, loaded_weight in actor_weights.items():
        if "lm_head.weight" in name:
            # GPT-2 ties the weights of the embedding layer and the final
            # linear layer.
            continue
        if ".attn.bias" in name or ".attn.masked_bias" in name:
            # Skip attention mask.
            # NOTE: "c_attn.bias" should not be skipped.
            continue
        if not name.startswith("transformer."):
            name = "transformer." + name
        param = params_dict[name]
        # The HF's GPT-2 implementation uses Conv1D instead of Linear.
        # Because of this, we need to transpose the weights.
        # Note(zhuohan): the logic below might break quantized models.
        for conv1d_weight_name in ["c_attn", "c_proj", "c_fc"]:
            if conv1d_weight_name not in name:
                continue
            if not name.endswith(".weight"):
                continue
            # TODO: check megatron
            loaded_weight = loaded_weight.t()
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, loaded_weight)


def llama_megatron_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def qwen2_megatron_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        if "rotary_emb.inv_freq" in name:
            continue
        if vllm_model.config.tie_word_embeddings and "lm_head.weight" in name:
            continue
        param = params_dict[name]
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, loaded_weight)


def llama_megatron_core_te_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_mapping = [
        # (megatron core gpt model name, vllm model name)
        ("embedding.word_embeddings", "model.embed_tokens"),
        ("self_attention.linear_qkv.layer_norm_weight", "input_layernorm.weight"),
        ("self_attention.linear_qkv.layer_norm_bias", "input_layernorm.bias"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_proj", "self_attn.o_proj"),
        ("pre_mlp_layernorm", "post_attention_layernorm"),
        ("mlp.linear_fc1.layer_norm_weight", "post_attention_layernorm.weight"),
        ("mlp.linear_fc1.layer_norm_bias", "post_attention_layernorm.bias"),
        ("mlp.linear_fc1", "mlp.gate_up_proj"),
        ("mlp.linear_fc2", "mlp.down_proj"),
        ("decoder.final_layernorm", "model.norm"),
        ("output_layer", "lm_head"),
    ]
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        name = _replace_name(name, params_mapping)
        if name.endswith(".bias") and name not in params_dict:
            continue
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def llama_megatron_core_weight_loader(actor_weights: Dict, vllm_model: nn.Module) -> nn.Module:
    params_mapping = [
        # (megatron core gpt model name, vllm model name)
        ("embedding.word_embeddings", "model.embed_tokens"),
        ("self_attention.linear_qkv", "self_attn.qkv_proj"),
        ("self_attention.linear_proj", "self_attn.o_proj"),
        (
            "input_layernorm",
            "input_layernorm",
        ),
        ("pre_mlp_layernorm", "post_attention_layernorm"),
        ("mlp.linear_fc1", "mlp.gate_up_proj"),
        ("mlp.linear_fc2", "mlp.down_proj"),
        ("decoder.final_layernorm", "model.norm"),
        ("output_layer", "lm_head"),
    ]
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, loaded_weight in actor_weights.items():
        name = _replace_name(name, params_mapping)
        if name.endswith(".bias") and name not in params_dict:
            continue
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, loaded_weight)


def _replace_name(megatron_name, name_mapping):
    for m_name, v_name in name_mapping:
        if m_name not in megatron_name:
            continue
        if "layers" in megatron_name:  # deal with decoder layers
            megatron_name = megatron_name.replace("decoder", "model")
            megatron_name_list = megatron_name.split(".")
            if "layer_norm_weight" in megatron_name_list or "layer_norm_bias" in megatron_name_list:
                param_name_list = megatron_name_list[:3]
                param_name_list.append(v_name)
                param_name = ".".join(param_name_list)
            else:
                param_name_list = megatron_name_list[:3]
                weight_or_bias = megatron_name_list[-1]
                param_name_list.append(v_name)
                param_name_list.append(weight_or_bias)
                param_name = ".".join(param_name_list)
            return param_name
        else:
            param_name = megatron_name.replace(m_name, v_name)
            return param_name


def mistral_megatron_weight_loader(actor_weights: Iterable, vllm_model: nn.Module) -> nn.Module:
    # TODO: need to implement a general way to deal with prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, weight in actor_weights:
        if "rotary_emb.inv_freq" in name:
            continue
        else:
            param = params_dict[name]
            weight_loader = getattr(param, "weight_loader", default_weight_loader)
            weight_loader(param, weight)


def megatron_core_te_weight_loader(actor_weights: Iterable, vllm_model: nn.Module) -> nn.Module:
    # NOTE(shengguangming): the megatron llama may have this prefix
    params_dict = dict(vllm_model.named_parameters())
    for name, weight in actor_weights:
        param = params_dict[name]
        weight_loader = getattr(param, "weight_loader", default_weight_loader)
        weight_loader(param, weight)


__LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__ = {
    ColumnParallelLinear: parallel_weight_loader,
    MergedColumnParallelLinear: parallel_weight_loader,
    QKVParallelLinear: parallel_weight_loader,
    RowParallelLinear: parallel_weight_loader,
    VocabParallelEmbedding: parallel_weight_loader,
    ParallelLMHead: parallel_weight_loader,
    # "ScaledActivation.weight_loader": ScaledActivation, # TODO(shengguangming): latest commit in vllm fix awq for this function and add load_weights
    # "default_weight_loader": default_weight_loader
}

# for layer_class, weight_loader in __LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__.items():
#     # setattr(layer_class, 'megatron_weight_loader', weight_loader)
#     layer_class.weight_loader = weight_loader

__MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__ = {
    "GPT2LMHeadModel": gpt2_weight_loader,
    "LlamaForCausalLM": megatron_core_te_weight_loader,  # use te backend for open-source megatron
    "LLaMAForCausalLM": megatron_core_te_weight_loader,
    "MistralForCausalLM": mistral_megatron_weight_loader,
    "Qwen2ForCausalLM": megatron_core_te_weight_loader,
}


# the actor model is .state_dict()
# Load megatron weights
def load_megatron_weights(actor_weights: Iterable, vllm_model: nn.Module):
    weight_loader = _get_model_weight_loader(vllm_model.__class__.__name__)
    weight_loader(actor_weights, vllm_model)
    # NOTE(sgm) to reduce peak memory usage, we offload vllm model to cpu
    # after init, and we need this after sync model weights for in first iter.
    vllm_model = vllm_model.cuda()


def _get_model_weight_loader(arch: str):
    if arch in __MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__:
        return __MODEL_MEGATRON_WEIGHT_LOADER_REGISTRY__[arch]
    raise ValueError(f"Model architectures {arch} are not supported for now. Supported architectures: {ModelRegistry.get_supported_archs()}")


def update_megatron_weight_loader():
    for layer_class, weight_loader in __LAYER_WEIGHT_MEGATRON_LOADER_REGISTRY__.items():
        layer_class.weight_loader = weight_loader


==> sharp/third_party/vllm/vllm_v_0_6_3/model_loader.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/tree/main/vllm/model_executor/models
"""Utilities for selecting and loading models."""

from typing import Dict, Optional, Union

import torch
import torch.nn as nn
from transformers import PreTrainedModel
from vllm.config import CacheConfig, DeviceConfig, LoRAConfig, ParallelConfig, SchedulerConfig
from vllm.distributed.communication_op import tensor_model_parallel_all_gather
from vllm.model_executor.layers.logits_processor import LogitsProcessor
from vllm.model_executor.model_loader import BaseModelLoader
from vllm.model_executor.model_loader.loader import _initialize_model
from vllm.model_executor.model_loader.utils import set_default_torch_dtype

from .config import LoadConfig, LoadFormat, ModelConfig
from .dtensor_weight_loaders import load_dtensor_weights, update_dtensor_weight_loader
from .hf_weight_loader import update_hf_weight_loader
from .megatron_weight_loaders import load_megatron_weights, update_megatron_weight_loader


def get_model(
    actor_model: Union[PreTrainedModel, Dict],
    model_config: ModelConfig,
    load_config: LoadConfig,
    device_config: DeviceConfig,
    parallel_config: ParallelConfig,
    scheduler_config: SchedulerConfig,
    lora_config: Optional[LoRAConfig],
    cache_config: CacheConfig = None,
) -> nn.Module:
    loader = get_model_loader(load_config)
    if load_config.load_format.startswith("dummy"):
        return loader.load_model(
            model_config=model_config,
            device_config=device_config,
            lora_config=lora_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            cache_config=cache_config,
        )
    else:
        return loader.load_model(
            actor_model=actor_model,
            model_config=model_config,
            device_config=device_config,
            lora_config=lora_config,
            parallel_config=parallel_config,
            scheduler_config=scheduler_config,
            cache_config=cache_config,
        )


def get_model_loader(load_config: LoadConfig) -> BaseModelLoader:
    """Get a model loader based on the load format."""

    if isinstance(load_config.load_format, type):
        return load_config.load_format(load_config)

    if load_config.load_format == LoadFormat.AUTO:
        update_megatron_weight_loader()
        return MegatronLoader(load_config)

    # NOTE(sgm): change the weight_loader function in runtime
    if load_config.load_format == LoadFormat.MEGATRON:
        update_megatron_weight_loader()
        return MegatronLoader(load_config)

    if load_config.load_format == LoadFormat.HF:
        update_hf_weight_loader()
        return HFLoader(load_config)

    if load_config.load_format == LoadFormat.DTENSOR:
        update_dtensor_weight_loader()
        return DTensorLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_HF:
        update_hf_weight_loader()
        return DummyModelLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_MEGATRON:
        update_megatron_weight_loader()
        return DummyModelLoader(load_config)

    if load_config.load_format == LoadFormat.DUMMY_DTENSOR:
        update_dtensor_weight_loader()
        return DummyModelLoader(load_config)

    raise ValueError("load format not supported in verl: {}, only support {} and {}".format(load_config.load_format, LoadFormat.MEGATRON, LoadFormat.HF))


class DummyModelLoader(BaseModelLoader):
    """Model loader that will set model weights to random values."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def download_model(self, model_config: ModelConfig) -> None:
        pass

    def load_model(
        self,
        *,
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype), torch.device(device_config.device):
            model = _initialize_model(model_config, self.load_config, lora_config, cache_config, scheduler_config)
            # NOTE(woosuk): For accurate performance evaluation, we assign
            # random values to the weights.
            # initialize_dummy_weights(model)
        return model.eval()


class MegatronLoader(BaseModelLoader):
    """Model loader that can load the model weights from partitioned megatron model."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def download_model(self, model_config: ModelConfig) -> None:
        pass  # Nothing to download

    def _get_weights_iterator(actor_model: Union[PreTrainedModel, Dict]):
        # NOTE(shengguangming) Load the weights from the actor model
        pass
        # if isinstance(actor_model, nn.Module):
        #     load_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
        # else:
        #     load_weights(actor_weights=actor_model, vllm_model=model)
        # return actor_model

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            with torch.device(device_config.device):
                model = _initialize_model(model_config, self.load_config, lora_config, cache_config, scheduler_config)

            # TODO(sgm): This is a hack, we need to register the load_weight() func for each model in vllm
            if isinstance(actor_model, nn.Module):
                load_megatron_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
            else:
                load_megatron_weights(actor_weights=actor_model, vllm_model=model)

            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


class HFLoader(BaseModelLoader):
    """Model loader that can load the model weights from model's full params."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def download_model(self, model_config: ModelConfig) -> None:
        pass  # Nothing to download

    def _get_weights_iterator(self, actor_model: Union[PreTrainedModel, Dict]):
        if isinstance(actor_model, Dict):
            return actor_model.items()
        elif isinstance(actor_model, nn.Module):
            return dict(actor_model.named_parameters()).items()
        else:
            raise ValueError(f"actor model should be Dict or nn.Module, but get {type(actor_model)}")

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            # with torch.device(device_config.device):
            # NOTE(sgm): init the model in cpu
            model = _initialize_model(model_config, self.load_config, lora_config, cache_config, scheduler_config)
            model.load_weights(self._get_weights_iterator(actor_model))
            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


class DTensorLoader(BaseModelLoader):
    """Model loader that can load the model weights from partitioned megatron model."""

    def __init__(self, load_config: LoadConfig):
        super().__init__(load_config)
        if load_config.model_loader_extra_config:
            raise ValueError(f"Model loader extra config is not supported for load format {load_config.load_format}")

    def download_model(self, model_config: ModelConfig) -> None:
        pass  # Nothing to download

    def _get_weights_iterator(actor_model: Union[PreTrainedModel, Dict]):
        # NOTE(shengguangming) Load the weights from the actor model
        pass
        # if isinstance(actor_model, nn.Module):
        #     load_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
        # else:
        #     load_weights(actor_weights=actor_model, vllm_model=model)
        # return actor_model

    def load_model(
        self,
        actor_model: Union[PreTrainedModel, Dict],
        model_config: ModelConfig,
        device_config: DeviceConfig,
        lora_config: Optional[LoRAConfig],
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        cache_config: CacheConfig,
    ) -> nn.Module:
        with set_default_torch_dtype(model_config.dtype):
            with torch.device(device_config.device):
                model = _initialize_model(model_config, self.load_config, lora_config, cache_config, scheduler_config)

            # TODO(sgm): This is a hack, we need to register the load_weight() func for each model in vllm
            if isinstance(actor_model, nn.Module):
                load_dtensor_weights(actor_weights=dict(actor_model.named_parameters(remove_duplicate=False)), vllm_model=model)
            else:
                load_dtensor_weights(actor_weights=actor_model, vllm_model=model)

            for _, module in model.named_modules():
                quant_method = getattr(module, "quant_method", None)
                if quant_method is not None:
                    quant_method.process_weights_after_loading(module)
                # FIXME: Remove this after Mixtral is updated
                # to use quant_method.
                if hasattr(module, "process_weights_after_loading"):
                    module.process_weights_after_loading()
        # NOTE(sgm) Some weights are point to gpu, but still need this.
        model = model.cuda()  # NOTE (zhangchi.usc1992) We need this for vllm to profile memory usage
        return model.eval()


# FIXME(sgm): hack the _get_logits function in vllm v0.4.2
# as they use ray, the _get_logits result will only need to return to the driver node,
# therefore gather is enough. However, we use SPMD instead of a central scheduler,
# all_gather is required (aligned with v0.2.6)
def _get_logits(self, hidden_states: torch.Tensor, embedding: torch.Tensor, embedding_bias: Optional[torch.Tensor]) -> torch.Tensor:
    # Get the logits for the next tokens.
    logits = torch.matmul(hidden_states, embedding.t())
    if embedding_bias is not None:
        logits += embedding_bias
    logits = tensor_model_parallel_all_gather(logits)
    # Remove paddings in vocab (if any).
    if logits is not None:
        logits = logits[:, : self.org_vocab_size]
    return logits


def logitsprocessor_init(
    self,
    vocab_size: int,
    org_vocab_size: Optional[int] = None,
    scale: float = 1.0,
    logits_as_input: bool = False,
    soft_cap: Optional[float] = None,
) -> None:
    """
    Args:
        scale: A scaling factor to apply to the logits.
    """
    super(LogitsProcessor, self).__init__()
    self.scale = scale
    self.vocab_size = vocab_size
    # Whether the input is logits (default is hidden states).
    self.logits_as_input = logits_as_input
    # original vocabulary size (without LoRA).
    self.org_vocab_size = org_vocab_size or vocab_size
    # Soft cap the logits. Used in Gemma 2.
    self.soft_cap = soft_cap
    # Whether to use gather or all-gather to gather the logits.
    self.use_gather = False


LogitsProcessor.__init__ = logitsprocessor_init  # use all_gather


==> sharp/third_party/vllm/vllm_v_0_6_3/model_runner.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/worker/model_runner.py

import warnings
from enum import IntEnum
from typing import Dict, Optional, Union

import torch
import torch.nn as nn
import vllm.envs as envs
from vllm.compilation.levels import CompilationLevel
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    ObservabilityConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
)
from vllm.inputs import INPUT_REGISTRY, InputRegistry
from vllm.logger import init_logger
from vllm.lora.worker_manager import LRUCacheWorkerLoRAManager
from vllm.model_executor.models.interfaces import supports_lora
from vllm.multimodal import MULTIMODAL_REGISTRY, MultiModalRegistry
from vllm.prompt_adapter.worker_manager import LRUCacheWorkerPromptAdapterManager
from vllm.utils import DeviceMemoryProfiler, is_hip, supports_dynamo
from vllm.worker.model_runner import ModelRunner

from .config import LoadConfig, ModelConfig
from .model_loader import get_model

logger = init_logger(__name__)


# How batches are constructed.
class BatchType(IntEnum):
    # Every batch is prefill.
    PREFILL = 0
    # Every batch is decode.
    DECODE = 1
    # Batch is a mixture of prefill and decode.
    MIXED = 2


class ModelRunner(ModelRunner):
    def __init__(
        self,
        model: Union[nn.Module, Dict],  # [verl] model itself or its parameter dict
        model_config: ModelConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        cache_config: CacheConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        kv_cache_dtype: Optional[str] = "auto",
        is_driver_worker: bool = False,
        prompt_adapter_config: Optional[PromptAdapterConfig] = None,
        return_hidden_states: bool = False,
        observability_config: Optional[ObservabilityConfig] = None,
        input_registry: InputRegistry = INPUT_REGISTRY,
        mm_registry: MultiModalRegistry = MULTIMODAL_REGISTRY,
    ):
        super().__init__(
            model_config,
            parallel_config,
            scheduler_config,
            device_config,
            cache_config,
            load_config,
            lora_config,
            kv_cache_dtype,
            is_driver_worker=True,  # a hack
            prompt_adapter_config=prompt_adapter_config,
            return_hidden_states=return_hidden_states,
            observability_config=observability_config,
            input_registry=input_registry,
            mm_registry=mm_registry,
        )

        # NOTE(sgm): add for verl
        self.model = model  # this will be replaced by get_model()

    def load_model(self) -> None:
        logger.info("Starting to load model %s...", self.model_config.model)
        with DeviceMemoryProfiler() as m:
            self.model = get_model(
                self.model,
                model_config=self.model_config,
                device_config=self.device_config,
                load_config=self.load_config,
                lora_config=self.lora_config,
                parallel_config=self.parallel_config,
                scheduler_config=self.scheduler_config,
                cache_config=self.cache_config,
            )

        self.model_memory_usage = m.consumed_memory
        logger.info("Loading model weights took %.4f GB", self.model_memory_usage / float(2**30))

        if self.lora_config:
            assert supports_lora(self.model), f"{self.model.__class__.__name__} does not support LoRA yet."

            # if supports_multimodal(self.model):
            #     logger.warning(
            #         "Regarding multimodal models, vLLM currently only supports adding LoRA to language model."
            #     )
            # It's necessary to distinguish between the max_position_embeddings
            # of VLMs and LLMs.
            if hasattr(self.model.config, "max_position_embeddings"):
                max_pos_embeddings = self.model.config.max_position_embeddings
            else:
                max_pos_embeddings = self.model.config.text_config.max_position_embeddings

            self.lora_manager = LRUCacheWorkerLoRAManager(
                self.scheduler_config.max_num_seqs,
                self.scheduler_config.max_num_batched_tokens,
                self.vocab_size,
                self.lora_config,
                self.device,
                self.model.embedding_modules,
                self.model.embedding_padding_modules,
                max_position_embeddings=max_pos_embeddings,
            )
            self.model = self.lora_manager.create_lora_manager(self.model)

        if self.prompt_adapter_config:
            self.prompt_adapter_manager = LRUCacheWorkerPromptAdapterManager(
                self.scheduler_config.max_num_seqs,
                self.scheduler_config.max_num_batched_tokens,
                self.device,
                self.prompt_adapter_config,
            )
            self.model = self.prompt_adapter_manager.create_prompt_adapter_manager(self.model)

        if self.kv_cache_dtype == "fp8" and is_hip():
            # Currently only ROCm accepts kv-cache scaling factors
            # via quantization_param_path and this will be deprecated
            # in the future.
            if self.model_config.quantization_param_path is not None:
                if callable(getattr(self.model, "load_kv_cache_scales", None)):
                    warnings.warn(
                        "Loading kv cache scaling factor from JSON is deprecated and will be removed. Please include kv cache scaling factors in the model checkpoint.",
                        FutureWarning,
                        stacklevel=2,
                    )
                    self.model.load_kv_cache_scales(self.model_config.quantization_param_path)
                    logger.info("Loaded KV cache scaling factors from %s", self.model_config.quantization_param_path)
                else:
                    raise RuntimeError(
                        "Using FP8 KV cache and scaling factors provided but model %s does not support loading scaling factors.",
                        self.model.__class__,
                    )
            else:
                logger.warning("Using FP8 KV cache but no scaling factors provided. Defaulting to scaling factors of 1.0. This may lead to less accurate results!")

        if envs.VLLM_TORCH_COMPILE_LEVEL == CompilationLevel.DYNAMO_AS_IS and supports_dynamo():
            from vllm.plugins import get_torch_compile_backend

            backend = get_torch_compile_backend() or "eager"
            self.model = torch.compile(self.model, fullgraph=envs.VLLM_TEST_DYNAMO_FULLGRAPH_CAPTURE, backend=backend)


==> sharp/third_party/vllm/vllm_v_0_6_3/parallel_state.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Adapted from
# https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/parallel_state.py
# Copyright (c) 2022, NVIDIA CORPORATION. All rights reserved.
"""Model and data parallel groups."""

import os
from typing import Optional

import torch
import torch.distributed
import vllm.distributed.parallel_state as ps
from vllm.distributed.parallel_state import (
    get_pp_group,
    get_world_group,
    init_distributed_environment,
    init_model_parallel_group,
)
from vllm.logger import init_logger

logger = init_logger(__name__)
"""
This version is strongly tied with Megatron to implement HybridEngine and weight sharing between vllm and Megatron.
- We assume the Megatron tp+dp+pp world is already established before calling this function.

"""

# Device mesh for using DTensor
_DEVICE_MESH = None

# Tensor model parallel group that the current rank belongs to.
_TP = None
# Pipeline model parallel group that the current rank belongs to.
_PP = None


# This method is for initializing the ParallelGroup when using HybridEngine
def initialize_parallel_state(
    distributed_init_method: str = "env://",
    backend: str = "nccl",
    tensor_model_parallel_size: int = 1,
    num_tp_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
):
    # torch.distributed.all_reduce does not free the input tensor until
    # the synchronization point. This causes the memory usage to grow
    # as the number of all_reduce calls increases. This env var disables
    # this behavior.
    # Related issue:
    # https://discuss.pytorch.org/t/cuda-allocation-lifetime-for-inputs-to-distributed-all-reduce/191573
    os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"

    # NOTE(sgm): Modify for verl, Env vars will be set by TORCHRUN.
    rank = int(os.getenv("RANK", "-1"))
    local_rank = int(os.getenv("LOCAL_RANK", "0"))

    # Use the world_size set by TORCHRUN
    world_size = int(os.getenv("WORLD_SIZE", "-1"))
    assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
    init_distributed_environment(world_size, rank, distributed_init_method, local_rank, backend)
    if torch.distributed.get_world_size() > 1:
        # NOTE: build a separate inference group with infer tp & micro dp
        initialize_model_parallel_for_vllm(
            tensor_model_parallel_size=tensor_model_parallel_size,
            num_tensor_model_parallel_groups_per_train_tp=num_tp_per_train_tp,
        )
    else:
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)


def ensure_model_parallel_initialized(
    tensor_model_parallel_size: int,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """Helper to initialize model parallel groups if they are not initialized,
    or ensure tensor-parallel and pipeline-parallel sizes are equal to expected
    values if the model parallel groups are initialized.
    """
    # get the backend of _DEVICE_WORLD_GROUP
    backend = backend or torch.distributed.get_backend(get_world_group().device_group)
    if not model_parallel_is_initialized():
        initialize_model_parallel(tensor_model_parallel_size, pipeline_model_parallel_size, backend)
        return

    assert get_tensor_model_parallel_world_size() == tensor_model_parallel_size, f"tensor parallel group already initialized, but of unexpected size: {get_tensor_model_parallel_world_size()=} vs. {tensor_model_parallel_size=}"
    pp_world_size = get_pp_group().world_size
    assert pp_world_size == pipeline_model_parallel_size, f"pipeline parallel group already initialized, but of unexpected size: {pp_world_size=} vs. {pipeline_model_parallel_size=}"


# TODO(sgm): deviate from the v0.5.4, not pp now
def model_parallel_is_initialized():
    """Check if tensor and pipeline parallel groups are initialized."""
    return ps._TP is not None
    # and _PIPELINE_MODEL_PARALLEL_GROUP is not None)


def initialize_model_parallel_for_vllm(
    tensor_model_parallel_size: int,
    num_tensor_model_parallel_groups_per_train_tp: int = 1,
    pipeline_model_parallel_size: int = 1,
) -> None:
    pass

    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()

    assert isinstance(tensor_model_parallel_size, int)

    # assert num_tensor_model_parallel_groups_per_train_tp == 1 and not different_tp_group
    # assert num_tensor_model_parallel_groups_per_train_tp > 1 and different_tp_group

    # Build the tensor model-parallel groups.
    assert ps._TP is None, "tensor model parallel group is already initialized"

    global _TP

    world_size: int = torch.distributed.get_world_size()

    backend = torch.distributed.get_backend()

    num_tensor_model_parallel_groups = world_size // tensor_model_parallel_size

    if num_tensor_model_parallel_groups_per_train_tp == 1:
        # if tensor_model_parallel_size == train_tensor_parallel_size:
        # using the same tp group as Megatron/vllm
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups):
            ranks = range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size)
            group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP
        # _MICRO_DATA_PARALLEL_GROUP is move to hybrid engine
    else:
        # initialize a micro_dp group and a tp group
        # assume training tp=4, infer tp=2, then, weight is partitioned as
        # [1], [2], [3], [4] for training and [1,2], [1,2], [3,4], [3,4] for inference

        # Build the inference tp groups
        # train_tp = train_tensor_parallel_size
        train_tp = num_tensor_model_parallel_groups_per_train_tp * tensor_model_parallel_size
        # num_tensor_model_parallel_groups_per_train_tp = train_tp // tensor_model_parallel_size
        assert _TP is None, "tensor model parallel group is already initialized"
        group_ranks = []
        for i in range(num_tensor_model_parallel_groups // num_tensor_model_parallel_groups_per_train_tp):
            start = train_tp * i
            end = train_tp * (i + 1)
            for j in range(num_tensor_model_parallel_groups_per_train_tp):
                ranks = list(range(start, end, num_tensor_model_parallel_groups_per_train_tp))
                for i in range(len(ranks)):
                    ranks[i] += j
                group_ranks.append(ranks)
        _TP = init_model_parallel_group(
            group_ranks=group_ranks,
            local_rank=get_world_group().local_rank,
            backend=backend,
            use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
            use_message_queue_broadcaster=True,
        )
        ps._TP = _TP

    # Build the pipeline model-parallel groups.
    # global _PIPELINE_MODEL_PARALLEL_GROUP
    # global _PIPELINE_GLOBAL_RANKS
    # assert ps._PIPELINE_MODEL_PARALLEL_GROUP is None, ("pipeline model parallel group is already initialized")

    # ps._PIPELINE_MODEL_PARALLEL_GROUP = mpu.get_pipeline_model_parallel_group()
    # ps._PIPELINE_GLOBAL_RANKS = mpu.get_pipeline_model_parallel_ranks()

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
    ps._PP = _PP  # for verl


def initialize_model_parallel(
    tensor_model_parallel_size: int = 1,
    pipeline_model_parallel_size: int = 1,
    backend: Optional[str] = None,
) -> None:
    """
    NOTE: This method is a hack from the open-sourced version without
    asertion of world_size = tp * pp

    Initialize model parallel groups.

    Arguments:
        tensor_model_parallel_size: number of GPUs used for tensor model
            parallelism.
        pipeline_model_parallel_size: number of GPUs used for pipeline model
            parallelism.

    Let's say we have a total of 8 GPUs denoted by g0 ... g7 and we
    use 2 GPUs to parallelize the model tensor, and 4 GPUs to parallelize
    the model pipeline. The present function will
    create 4 tensor model-parallel groups and 2 pipeline model-parallel groups:
        4 tensor model-parallel groups:
            [g0, g1], [g2, g3], [g4, g5], [g6, g7]
        2 pipeline model-parallel groups:
            [g0, g2, g4, g6], [g1, g3, g5, g7]
    Note that for efficiency, the caller should make sure adjacent ranks
    are on the same DGX box. For example if we are using 2 DGX-1 boxes
    with a total of 16 GPUs, rank 0 to 7 belong to the first box and
    ranks 8 to 15 belong to the second box.
    """
    # Get world size and rank. Ensure some consistencies.
    assert torch.distributed.is_initialized()
    world_size: int = torch.distributed.get_world_size()
    backend = backend or torch.distributed.get_backend(ps.get_world_group().device_group)

    # NOTE(sgm) we don't assert world_size == tp * pp
    # DP is not managed by vllm but by the VeRL WorkerGroup
    # if (world_size !=
    #         tensor_model_parallel_size * pipeline_model_parallel_size):
    #     raise RuntimeError(
    #         f"world_size ({world_size}) is not equal to "
    #         f"tensor_model_parallel_size ({tensor_model_parallel_size}) x "
    #         f"pipeline_model_parallel_size ({pipeline_model_parallel_size})")

    num_tensor_model_parallel_groups: int = world_size // tensor_model_parallel_size
    global _TP
    assert _TP is None, "tensor model parallel group is already initialized"
    group_ranks = []
    for i in range(num_tensor_model_parallel_groups):
        ranks = list(range(i * tensor_model_parallel_size, (i + 1) * tensor_model_parallel_size))
        group_ranks.append(ranks)

    # message queue broadcaster is only used in tensor model parallel group
    _TP = init_model_parallel_group(
        group_ranks,
        get_world_group().local_rank,
        backend,
        use_custom_allreduce=False,  # TODO: check why True is not work in Ray trainer
        use_message_queue_broadcaster=True,
    )
    ps._TP = _TP

    # TODO: init using device mesh (not support hybrid engine now)
    # Build the pipeline model-parallel groups.
    num_pipeline_model_parallel_groups: int = world_size // pipeline_model_parallel_size
    global _PP
    assert _PP is None, "pipeline model parallel group is already initialized"
    group_ranks = []
    for i in range(num_pipeline_model_parallel_groups):
        ranks = list(range(i, world_size, num_pipeline_model_parallel_groups))
        group_ranks.append(ranks)
    # pipeline parallel does not need custom allreduce
    _PP = init_model_parallel_group(group_ranks, get_world_group().local_rank, backend, use_custom_allreduce=False)
    ps._PP = _PP  # for verl


"""
Device mesh utilities
"""


def get_device_mesh():
    assert _DEVICE_MESH is not None, "device mesh is not initialized"
    return _DEVICE_MESH


"""
Tensor model parallel utilities
"""


def get_tensor_model_parallel_group():
    """Get the tensor model parallel group the caller rank belongs to."""
    assert _TP is not None, "tensor model parallel group is not initialized"
    return _TP.device_group


def get_tensor_model_parallel_world_size():
    """Return world size for the tensor model parallel group."""
    return torch.distributed.get_world_size(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_rank():
    """Return my rank for the tensor model parallel group."""
    return torch.distributed.get_rank(group=get_tensor_model_parallel_group())


def get_tensor_model_parallel_src_rank():
    """Calculate the global rank corresponding to the first local rank
    in the tensor model parallel group."""
    global_rank = torch.distributed.get_rank()
    local_world_size = get_tensor_model_parallel_world_size()
    return (global_rank // local_world_size) * local_world_size


==> sharp/third_party/vllm/vllm_v_0_6_3/spmd_gpu_executor.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/executor/gpu_executor.py

import os
import socket
from typing import Iterable, List, Optional, Set, Tuple

import torch
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    ObservabilityConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)
from vllm.executor.executor_base import ExecutorAsyncBase, ExecutorBase
from vllm.logger import init_logger
from vllm.lora.request import LoRARequest
from vllm.model_executor.layers.sampler import SamplerOutput
from vllm.sequence import ExecuteModelRequest

from .config import LoadConfig, ModelConfig

logger = init_logger(__name__)


class SPMDGPUExecutor(ExecutorBase):
    """SPMD-based multi-GPU executor implementations."""

    def __init__(
        self,
        model,  # pytorch model itself or its parameter dict
        model_config: ModelConfig,
        cache_config: CacheConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        load_config: LoadConfig,
        lora_config: Optional[LoRAConfig],
        speculative_config: Optional[SpeculativeConfig],
        prompt_adapter_config: Optional[PromptAdapterConfig],
        observability_config: Optional[ObservabilityConfig],
    ) -> None:
        self.model_config = model_config
        self.cache_config = cache_config
        self.lora_config = lora_config
        self.load_config = load_config
        self.parallel_config = parallel_config
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.speculative_config = speculative_config
        self.prompt_adapter_config = prompt_adapter_config
        self.observability_config = observability_config

        distributed_init_method = initialize_cluster(parallel_config)
        self._init_executor(model, distributed_init_method)

    # TODO(sgm): verl not support speculative decode now
    def _init_executor(self, model, distributed_init_method) -> None:
        assert not self.speculative_config, "Speculative decoding not yet supported for multi-GPU backend."

        # Create the parallel worker for each GPU.
        self._init_workers_sp(model, distributed_init_method)

    def _init_workers_sp(self, model, distributed_init_method: str):
        # Lazy import the Worker to avoid importing torch.cuda/xformers
        # before CUDA_VISIBLE_DEVICES is set in the Worker
        from .worker import Worker

        rank = int(os.getenv("RANK"))
        local_rank = int(os.getenv("LOCAL_RANK"))
        print(f"local rank {local_rank}")

        # see https://github.com/NVIDIA/nccl/issues/1234
        os.environ["NCCL_CUMEM_ENABLE"] = "0"

        self.worker = Worker(
            model,
            self.model_config,
            self.parallel_config,
            self.scheduler_config,
            self.device_config,
            self.cache_config,
            self.load_config,
            local_rank,
            rank,
            distributed_init_method,
            lora_config=self.lora_config,
            speculative_config=None,
            prompt_adapter_config=self.speculative_config,
            is_driver_worker=True,
            model_runner_cls=None,  # use the default one
        )

        # NOTE(shengguangming): torch.distributed.init_process_group will be called inside the init_model()
        self.worker.init_device()
        self.worker.load_model()

    def determine_num_available_blocks(self) -> Tuple[int, int]:
        """Determine the number of available KV blocks.

        This invokes `determine_num_available_blocks` on each worker and takes
        the min of the results, guaranteeing that the selected cache sizes are
        compatible with all workers.

        Returns:
            - tuple[num_gpu_blocks, num_cpu_blocks]
        """
        # Get the maximum number of blocks that can be allocated on GPU and CPU.
        num_blocks = self.worker.determine_num_available_blocks()

        # NOTE(shengguangming): Now we don't use a shared centralized controler but each process will
        # have its own scheduler
        num_gpu_blocks = num_blocks[0]
        num_cpu_blocks = num_blocks[1]

        return num_gpu_blocks, num_cpu_blocks

    def initialize_cache(self, num_gpu_blocks: int, num_cpu_blocks: int) -> None:
        """Initialize the KV cache in all workers."""

        # NOTE: We log here to avoid multiple logs when number of workers is
        # greater than one. We could log in the engine, but not all executors
        # have GPUs.
        logger.info("# GPU blocks: %d, # CPU blocks: %d", num_gpu_blocks, num_cpu_blocks)

        self.cache_config.num_gpu_blocks = num_gpu_blocks
        self.cache_config.num_cpu_blocks = num_cpu_blocks

        if torch.distributed.get_rank() == 0:
            print(f"before init cache memory allocated: {torch.cuda.memory_allocated() / 1e9}GB, reserved: {torch.cuda.memory_reserved() / 1e9}GB")
        self.worker.initialize_cache(num_gpu_blocks=num_gpu_blocks, num_cpu_blocks=num_cpu_blocks)
        if torch.distributed.get_rank() == 0:
            print(f"after init cache memory allocated: {torch.cuda.memory_allocated() / 1e9}GB, reserved: {torch.cuda.memory_reserved() / 1e9}GB")

    # NOTE(sgm): This will not profile & capture the model(CUDAGraph) when rebuilding KVCache
    def init_cache_engine(self) -> None:
        self.worker._init_cache_engine()

    def free_cache_engine(self) -> None:
        self.worker.free_cache_engine()

    def execute_model(self, execute_model_req) -> List[SamplerOutput]:
        all_outputs = self.worker.execute_model(execute_model_req=execute_model_req)

        # NOTE(sgm):
        # Each GPU in vllm under verl has its own spmd_gpu_executor, therefore all GPUs should return the outputs
        # In vllm with ray, only the driver worker returns the sampling results.
        return all_outputs

    def add_lora(self, lora_request: LoRARequest) -> bool:
        assert lora_request.lora_int_id > 0, "lora_id must be greater than 0."
        return self.worker.add_lora(lora_request=lora_request)

    def remove_lora(self, lora_id: int) -> bool:
        assert lora_id > 0, "lora_id must be greater than 0."
        return self.worker.remove_lora(lora_id=lora_id)

    def list_loras(self) -> Set[int]:
        return self.worker.list_loras()

    def check_health(self) -> None:
        # SPMDExecutor will always be healthy as long as
        # it's running.
        return

    # NOTE(sgm) add for verl to pass the abstract class test, not used
    from vllm.prompt_adapter.request import PromptAdapterRequest

    def add_prompt_adapter(self, prompt_adapter_request: PromptAdapterRequest) -> bool:
        assert prompt_adapter_request.prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.add_prompt_adapter(prompt_adapter_request)

    def list_prompt_adapters(self) -> Set[int]:
        return self.worker.list_prompt_adapters()

    def pin_lora(self, lora_id: int) -> bool:
        assert lora_id > 0, "lora_id must be greater than 0."
        return self.worker.pin_lora(lora_id)

    def pin_prompt_adapter(self, prompt_adapter_id: int) -> bool:
        assert prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.pin_prompt_adapter(prompt_adapter_id)

    def remove_prompt_adapter(self, prompt_adapter_id: int) -> bool:
        assert prompt_adapter_id > 0, "prompt_adapter_id must be greater than 0."
        return self.worker.remove_prompt_adapter(prompt_adapter_id)

    # NOTE(sgm): add for verl
    def offload_model_weights(self) -> None:
        self.worker.offload_model_weights()

    def sync_model_weights(self, actor_weights: Iterable, load_format: str) -> None:
        self.worker.sync_model_weights(actor_weights=actor_weights, load_format=load_format)


def initialize_cluster(
    parallel_config: ParallelConfig,
    engine_use_ray: bool = False,
    ray_address: Optional[str] = None,
) -> Tuple[str, Optional[None]]:
    """Initialize the distributed cluster probably with Ray.

    Args:
        parallel_config: The configurations for parallel execution.

    Returns:
        The `distributed_init_method` is the address for initializing the
        distributed backend.
    """

    # Initialize cluster locally.
    # We need to setup the distributed init method to make sure
    # the distributed megatron code (e.g., get world size) works correctly.
    # distributed_init_method = f"tcp://localhost:{port}"
    distributed_init_method = "env://"
    return distributed_init_method


def get_open_port():
    with socket.socket(socket.AF_INET, socket.SOCK_STREAM) as s:
        s.bind(("", 0))
        return s.getsockname()[1]


# TODO(sgm): not implemented async executor yet
class SPMDGPUExecutorAsync(SPMDGPUExecutor, ExecutorAsyncBase):
    async def execute_model_async(self, execute_model_req: ExecuteModelRequest) -> List[SamplerOutput]:
        """Executes one model step on the given sequences."""
        raise NotImplementedError

    async def check_health_async(self) -> None:
        """Checks if the executor is healthy. If not, it should raise an
        exception."""
        self.check_health()


==> sharp/third_party/vllm/vllm_v_0_6_3/tokenizer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/transformers_utils/tokenizer_group/tokenizer_group.py

from typing import Optional

from transformers import PreTrainedTokenizer
from vllm.transformers_utils.tokenizer_group import TokenizerGroup
from vllm.utils import LRUCache


class TokenizerGroup(TokenizerGroup):
    """A group of tokenizers that can be used for LoRA adapters."""

    def __init__(self, tokenizer: PreTrainedTokenizer, enable_lora: bool, max_num_seqs: int, max_input_length: Optional[int]):
        self.enable_lora = enable_lora
        self.max_input_length = max_input_length
        self.tokenizer = tokenizer
        self.lora_tokenizers = LRUCache[PreTrainedTokenizer](capacity=max_num_seqs) if enable_lora else None

    # FIXME(sgm): for simplicity, we assign the special token here
    @property
    def pad_token_id(self):
        return self.tokenizer.pad_token_id

    @property
    def eos_token_id(self):
        return self.tokenizer.eos_token_id


==> sharp/third_party/vllm/vllm_v_0_6_3/worker.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023 The vLLM team.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/vllm-project/vllm/blob/main/vllm/worker/worker.py
"""A GPU worker class."""

import gc
import os
from typing import Dict, Iterable, List, Optional, Tuple, Type, Union

import torch
import torch.distributed
import torch.nn as nn
from vllm.config import (
    CacheConfig,
    DeviceConfig,
    LoRAConfig,
    ParallelConfig,
    PromptAdapterConfig,
    SchedulerConfig,
    SpeculativeConfig,
)

# TODO(sgm): check why vllm has similar file in vllm.model_executor.parallel_utils.parallel_state
from vllm.distributed import get_tensor_model_parallel_group, init_distributed_environment, set_custom_all_reduce
from vllm.model_executor import set_random_seed
from vllm.model_executor.layers.sampler import SamplerOutput
from vllm.sequence import ExecuteModelRequest, IntermediateTensors
from vllm.worker.cache_engine import CacheEngine
from vllm.worker.embedding_model_runner import EmbeddingModelRunner
from vllm.worker.model_runner import GPUModelRunnerBase
from vllm.worker.model_runner_base import ModelRunnerInputBase
from vllm.worker.worker import Worker, _check_if_gpu_supports_dtype
from vllm.worker.worker_base import WorkerInput

from .config import LoadConfig, LoadFormat, ModelConfig
from .dtensor_weight_loaders import load_dtensor_weights
from .hf_weight_loader import load_hf_weights
from .megatron_weight_loaders import load_megatron_weights
from .model_runner import ModelRunner
from .parallel_state import ensure_model_parallel_initialized


class Worker(Worker):
    """A worker class that executes (a partition of) the model on a GPU.

    Each worker is associated with a single GPU. The worker is responsible for
    maintaining the KV cache and executing the model on the GPU. In case of
    distributed inference, each worker is assigned a partition of the model.
    """

    def __init__(
        self,
        model: Union[nn.Module, Dict],  # model itself or its parameter dict
        model_config: ModelConfig,
        parallel_config: ParallelConfig,
        scheduler_config: SchedulerConfig,
        device_config: DeviceConfig,
        cache_config: CacheConfig,
        load_config: LoadConfig,
        local_rank: int,
        rank: int,
        distributed_init_method: str,
        lora_config: Optional[LoRAConfig] = None,
        speculative_config: Optional[SpeculativeConfig] = None,
        prompt_adapter_config: Optional[PromptAdapterConfig] = None,
        is_driver_worker: bool = False,
        model_runner_cls: Optional[Type[GPUModelRunnerBase]] = None,
    ) -> None:
        # self.model = model  # will be replaced in the init_model
        self.model_config = model_config
        self.parallel_config = parallel_config
        self.parallel_config.rank = rank
        self.scheduler_config = scheduler_config
        self.device_config = device_config
        self.cache_config = cache_config
        self.local_rank = local_rank
        self.rank = rank
        self.distributed_init_method = distributed_init_method
        self.lora_config = lora_config
        self.load_config = load_config
        self.prompt_adapter_config = prompt_adapter_config
        self.is_driver_worker = is_driver_worker  # TODO: we don't need driver
        # if parallel_config and is_driver_worker:
        #     assert rank % parallel_config.tensor_parallel_size == 0, \
        #            "Driver worker should be rank 0 of tensor parallel group."
        if self.model_config.trust_remote_code:
            # note: lazy import to avoid importing torch before initializing
            from vllm.utils import init_cached_hf_modules

            init_cached_hf_modules()

        # Return hidden states from target model if the draft model is an
        # mlp_speculator
        speculative_args = {} if speculative_config is None or (speculative_config.draft_model_config.model == model_config.model) or (speculative_config.draft_model_config.hf_config.model_type not in ["medusa", "mlp_speculator"]) else {"return_hidden_states": True}

        # TODO(sgm): set correct model runner class
        ModelRunnerClass: Type[GPUModelRunnerBase] = ModelRunner
        if model_runner_cls is not None:
            ModelRunnerClass = model_runner_cls
        elif self.model_config.embedding_mode:
            ModelRunnerClass = EmbeddingModelRunner
        self.model_runner: GPUModelRunnerBase = ModelRunnerClass(
            model,  # [VERL]: add for verl
            model_config,
            parallel_config,
            scheduler_config,
            device_config,
            cache_config,
            load_config=load_config,
            lora_config=self.lora_config,
            kv_cache_dtype=self.cache_config.cache_dtype,
            is_driver_worker=is_driver_worker,
            prompt_adapter_config=prompt_adapter_config,
            **speculative_args,
        )

        # Uninitialized cache engine. Will be initialized by
        # initialize_cache.
        self.cache_engine: List[CacheEngine] = None
        # Initialize gpu_cache as embedding models don't initialize kv_caches
        self.gpu_cache: Optional[List[List[torch.Tensor]]] = None

        # NOTE(sgm): [VERL] For offloading inference engine params
        self.cpu_model = None

    def init_device(self) -> None:
        if self.device_config.device.type == "cuda":
            # torch.distributed.all_reduce does not free the input tensor until
            # the synchronization point. This causes the memory usage to grow
            # as the number of all_reduce calls increases. This env var disables
            # this behavior.
            # Related issue:
            # https://discuss.pytorch.org/t/cuda-allocation-lifetime-for-inputs-to-distributed-all-reduce/191573
            os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"

            # NOTE(sgm): Modify for verl, Env vars will be set by TORCHRUN.
            self.rank = self.rank if self.rank is not None else int(os.getenv("RANK", "-1"))
            local_rank = int(os.getenv("LOCAL_RANK", "0"))
            self.device = torch.device(f"cuda:{local_rank}")
            if self.rank < 0:
                raise ValueError("Invalid or unspecified rank.")
            torch.cuda.set_device(self.device)

            # Use the world_size set by TORCHRUN
            world_size = int(os.getenv("WORLD_SIZE", "-1"))
            assert world_size != -1, "The world_size is set to -1, not initialized by TORCHRUN"
            self.parallel_config.world_size = world_size

            _check_if_gpu_supports_dtype(self.model_config.dtype)
            torch.cuda.empty_cache()
            self.init_gpu_memory = torch.cuda.mem_get_info()[0]
        else:
            raise RuntimeError(f"Not support device type: {self.device_config.device}")

        # Initialize the distributed environment.
        init_worker_distributed_environment(self.parallel_config, self.rank, self.distributed_init_method, self.local_rank)
        # Set random seed.
        set_random_seed(self.model_config.seed)
        # self.model = get_model(actor_model=self.model, model_config=self.model_config)

    @torch.inference_mode()
    def determine_num_available_blocks(self) -> Tuple[int, int]:
        """Profiles the peak memory usage of the model to determine how many
        KV blocks may be allocated without OOMs.

        The engine will first conduct a profiling of the existing memory usage.
        Then, it calculate the maximum possible number of GPU and CPU blocks
        that can be allocated with the remaining free memory.

        .. tip::
            You may limit the usage of GPU memory
            by adjusting the `gpu_memory_utilization` parameter.
        """
        # Profile the memory usage of the model and get the maximum number of
        # cache blocks that can be allocated with the remaining free memory.
        torch.cuda.empty_cache()
        # torch.cuda.reset_peak_memory_stats()

        # Execute a forward pass with dummy inputs to profile the memory usage
        # of the model.
        self.model_runner.profile_run()

        # Calculate the number of blocks that can be allocated with the
        # profiled peak memory.
        torch.cuda.synchronize()
        free_gpu_memory, total_gpu_memory = torch.cuda.mem_get_info()
        peak_memory = total_gpu_memory - free_gpu_memory

        assert peak_memory > 0, "Error in memory profiling. This happens when the GPU memory was not properly cleaned up before initializing the vLLM instance."

        cache_block_size = self.get_cache_block_size_bytes()

        # NOTE(sgm) [VERL] use the remaining memory
        num_gpu_blocks = int((free_gpu_memory * self.cache_config.gpu_memory_utilization) // cache_block_size)
        # num_gpu_blocks = int((total_gpu_memory * self.cache_config.gpu_memory_utilization - peak_memory) // cache_block_size)

        num_cpu_blocks = int(self.cache_config.swap_space_bytes // cache_block_size)
        num_gpu_blocks = max(num_gpu_blocks, 0)
        num_cpu_blocks = max(num_cpu_blocks, 0)
        if self.model_runner.lora_manager:
            self.model_runner.remove_all_loras()

        # NOTE(sgm): Add for [VERL], synchronize number of blocks with all the rank
        num_gpu_blocks = torch.tensor([num_gpu_blocks], device="cuda")
        num_cpu_blocks = torch.tensor([num_cpu_blocks], device="cuda")

        torch.distributed.all_reduce(num_gpu_blocks, op=torch.distributed.ReduceOp.MIN, group=get_tensor_model_parallel_group().device_group)
        torch.distributed.all_reduce(num_cpu_blocks, op=torch.distributed.ReduceOp.MIN, group=get_tensor_model_parallel_group().device_group)
        num_gpu_blocks = num_gpu_blocks.item()
        num_cpu_blocks = num_cpu_blocks.item()
        gc.collect()
        torch.cuda.empty_cache()
        return num_gpu_blocks, num_cpu_blocks

    def _init_cache_engine(self):
        if self.cache_engine is None and self.gpu_cache is None:
            super()._init_cache_engine()

    def free_cache_engine(self):
        # ensure `enforce_eager=True`
        self.cache_engine = None
        self.gpu_cache = None

    # NOTE(sgm): [VERL]: adapt from _execute_model_spmd()
    def execute_model(self, execute_model_req: ExecuteModelRequest, intermediate_tensors: Optional[IntermediateTensors] = None) -> Optional[List[SamplerOutput]]:
        """
        Execute model in Single Program Multiple Data (SPMD) fashion.
        All workers take the same request, prepare the input and
        execute the model.
        """
        assert execute_model_req is not None, "_execute_model_spmd() requires each worker to take in an ExecuteModelRequest"
        worker_input: WorkerInput = self.prepare_worker_input(execute_model_req=execute_model_req)
        model_input: ModelRunnerInputBase = self.model_runner.prepare_model_input(execute_model_req.seq_group_metadata_list)

        # verl.worker.workerbase.WorkerBase
        # swap cache
        super().execute_worker(worker_input)

        # If there is no input, we don't need to execute the model.
        if worker_input.num_seq_groups == 0:
            return []

        return self.model_runner.execute_model(
            model_input,
            self.kv_cache[worker_input.virtual_engine] if self.kv_cache is not None else None,
            intermediate_tensors,
        )

    # assume the input is .state_dict()
    def sync_model_weights(self, actor_weights: Iterable, load_format: str):
        if load_format in [LoadFormat.MEGATRON, LoadFormat.AUTO]:
            load_megatron_weights(actor_weights, self.model_runner.model)
        elif load_format == LoadFormat.HF:
            # full model state iterable without no sharding
            load_hf_weights(actor_weights, self.model_runner.model)
        elif load_format == LoadFormat.DTENSOR:
            load_dtensor_weights(actor_weights, self.model_runner.model)

    def offload_model_weights(self) -> None:
        if self.cpu_model is None:
            self.cpu_model = {}
            for name, params in self.model_runner.model.named_parameters():
                self.cpu_model[name] = torch.empty_like(params, device="cpu")
                params.data = self.cpu_model[name]
        else:
            for name, params in self.model_runner.model.named_parameters():
                params.data = self.cpu_model[name]


def init_worker_distributed_environment(
    parallel_config: ParallelConfig,
    rank: int,
    distributed_init_method: Optional[str] = "env://",
    local_rank: int = -1,
) -> None:
    """Initialize the distributed environment."""
    set_custom_all_reduce(not parallel_config.disable_custom_all_reduce)

    # NOTE(sgm) use tcp://localhost:xxxx will hang in HF setting without megatron
    init_distributed_environment(parallel_config.world_size, rank, distributed_init_method, local_rank)

    ensure_model_parallel_initialized(
        tensor_model_parallel_size=parallel_config.tensor_parallel_size,
        pipeline_model_parallel_size=parallel_config.pipeline_parallel_size,
    )

    # TODO(sgm): check whether need this
    # if pynccl_utils.is_initialized():
    #     pynccl_world_size = pynccl_utils.get_world_size()
    #     if pynccl_world_size != parallel_config.world_size:
    #         raise RuntimeError(
    #             "pynccl is already initialized but the pynccl world "
    #             "size does not match parallel_config.world_size "
    #             f"({pynccl_world_size} vs. {parallel_config.world_size}).")
    # elif parallel_config.world_size > 1:
    #     # NOTE(woosuk): We don't initialize pynccl process group when world size
    #     # is 1.
    #     # NOTE(kaichao): By default, pynccl is initialized for tp group.
    #     pynccl_utils.init_process_group(
    #         group=get_tensor_model_parallel_cpu_group())

    # # Initialize a custom fast all-reduce implementation.
    # if not parallel_config.disable_custom_all_reduce:
    #     init_custom_ar()

    # A small all_reduce for warmup.
    torch.distributed.all_reduce(torch.zeros(1).cuda())
    # if pynccl_utils.is_initialized():
    #     pynccl_utils.all_reduce(torch.zeros(1).cuda())


==> sharp/tools/__init__.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/tools/audio_mcp_server.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os

import requests
from fastmcp import FastMCP
from openai import OpenAI

OPENAI_API_KEY = os.environ.get("OPENAI_API_KEY")

# Initialize FastMCP server
mcp = FastMCP("audio-mcp-server")


@mcp.tool()
async def audio_transcription(audio_path_or_url: str) -> str:
    """
    Transcribe audio file to text and return the transcription.
    Args:
        audio_path_or_url: The path of the audio file locally or its URL.

    Returns:
        The transcription of the audio file.
    """

    client = OpenAI(api_key=OPENAI_API_KEY)

    if os.path.exists(audio_path_or_url):  # Check if the file exists locally
        audio_file = open(audio_path_or_url, "rb")
        transcription = client.audio.transcriptions.create(
            model="gpt-4o-mini-transcribe", file=audio_file
        )
    else:
        # download the audio file from the URL
        response = requests.get(audio_path_or_url)
        temp_audio_path = "/tmp/temp_audio_file"
        with open(temp_audio_path, "wb") as f:
            f.write(response.content)

        audio_file = open(temp_audio_path, "rb")
        transcription = client.audio.transcriptions.create(
            model="gpt-4o-mini-transcribe", file=audio_file
        )
        # Clean up the temp file
        audio_file.close()
        os.remove(temp_audio_path)

    return transcription.text


if __name__ == "__main__":
    mcp.run(transport="stdio")


==> sharp/tools/base_tool.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import importlib
import json
import sys
from typing import Any, List, Optional, Tuple
from uuid import uuid4

from omegaconf import OmegaConf

from .schemas import OpenAIFunctionToolSchema


class BaseTool:
    """Base class for tools.

    A tool should support the following methods:

    - `to_openai_function_tool_schema`: return the tool schema in OpenAI format.
    - `create`: create a tool instance for a trajectory.
    - `execute`: execute the tool.
    - `calc_reward`: calculate the reward respect to tool state.
    - `release`: release the tool instance.
    """

    def __init__(self, config: dict, tool_schema: OpenAIFunctionToolSchema):
        self.config = config
        self.tool_schema = tool_schema or self.get_openai_tool_schema()
        assert self.tool_schema is not None, "Tool schema is not set!"
        self.name = self.tool_schema.function.name
        print(json.dumps(self.tool_schema.model_dump(exclude_unset=True, exclude_none=True), indent=2))

    def get_openai_tool_schema(self) -> OpenAIFunctionToolSchema:
        return self.tool_schema

    async def create(self, instance_id: Optional[str] = None, **kwargs) -> str:
        """Create a tool instance.

        Args:
            instance_id: The instance id of the tool.

        Returns:
            The instance id of the tool.
        """
        if instance_id is None:
            return str(uuid4())
        else:
            return instance_id

    async def execute(self, instance_id: str, parameters: dict[str, Any], **kwargs) -> Tuple[str, float, dict]:
        """Execute the tool.

        Args:
            instance_id: The instance id of the tool.
            parameters: The json string of the parameters of the tool.

        Returns: tool_response, tool_reward_score, tool_metrics
            tool_response: The response str of the tool.
            tool_reward_score: The step reward score of the tool.
            tool_metrics: The metrics of the tool.
        """
        return "Updated the tool state.", 0.0, {}

    async def calc_reward(self, instance_id: str, **kwargs) -> float:
        """Calculate the reward of the tool.

        Args:
            instance_id: The instance id of the tool.

        Returns:
            The reward of the tool.
        """
        return 0.0

    async def release(self, instance_id: str, **kwargs) -> None:
        """Release the tool instance.

        Args:
            instance_id: The instance id of the tool.
        """
        pass


def initialize_tools_from_config(tools_config_file) -> List[BaseTool]:
    """Initialize tools from config file.

    Args:
        tools_config_file: The config file of the tools.

    Returns:
        A list of tools.
    """
    tools_config = OmegaConf.load(tools_config_file)

    tool_list = []
    for tool_config in tools_config.tools:
        cls_name = tool_config.class_name
        module_name, class_name = cls_name.rsplit(".", 1)

        if module_name not in sys.modules:
            spec = importlib.util.find_spec(module_name)
            module = importlib.util.module_from_spec(spec)
            sys.modules[module_name] = module
            spec.loader.exec_module(module)
        else:
            module = sys.modules[module_name]

        tool_cls = getattr(module, class_name)

        if tool_config.get("tool_schema", None) is None:
            tool_schema = None
        else:
            tool_schema_dict = OmegaConf.to_container(tool_config.tool_schema, resolve=True)
            tool_schema = OpenAIFunctionToolSchema.parse_obj(tool_schema_dict)

        tool = tool_cls(config=OmegaConf.to_container(tool_config.config, resolve=True), tool_schema=tool_schema)
        tool_list.append(tool)

    return tool_list


==> sharp/tools/duck_mcp_server.py <==
# verl/tools/duck_mcp_server_fast.py
from fastmcp import FastMCP
from ddgs import DDGS
import requests
from bs4 import BeautifulSoup

mcp = FastMCP("duck-mcp-server")

# ---------------------------------------------------------------------
# ---------------------------------------------------------------------
@mcp.tool(name="google_search")
async def google_search(q: str, gl: str = "us", hl: str = "en") -> list:
    """Perform a web search using google_search .
    """
    results = []
    try:
        with DDGS() as ddgs:
            for r in ddgs.text(q, max_results=5):
                results.append({
                    "title": r.get("title", ""),
                    "link": r.get("href", ""),
                    "snippet": r.get("body", "")
                })
    except Exception as e:
        results.append({"error": str(e)})
    return results

# ---------------------------------------------------------------------
# ---------------------------------------------------------------------
@mcp.tool()
async def scrape(url: str) -> dict:
    """Fetch the main text content from a webpage URL.
    Note: Do NOT use this tool to access external public websites. 
    In mainland China, outbound internet access may be restricted or unavailable.
    """
    try:
        response = requests.get(url, timeout=10, headers={
            "User-Agent": "Mozilla/5.0 (compatible; MATPO/1.0; +https://example.com)"
        })
        response.encoding = response.apparent_encoding  
        soup = BeautifulSoup(response.text, "html.parser")

        paragraphs = [p.get_text(strip=True) for p in soup.find_all("p")]
        text = "\n".join(paragraphs)
        text = text.strip()[:4000]  
        return {"url": url, "text": text or "[Empty page content]"}
    except Exception as e:
        return {"url": url, "error": str(e)}

if __name__ == "__main__":
    mcp.run(transport="stdio")


==> sharp/tools/dummy_tool.py <==
class DummyTool:
    def __init__(self, *args, **kwargs):
        pass
    def get_openai_tool_schema(self):
        return {"name": "google_search", "description": "Offline dummy tool", "parameters": {}}
    def __call__(self, *args, **kwargs):
        return {"result": "[Offline mode: google_search skipped]"}


==> sharp/tools/gsm8k_tool.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os
from typing import Any, Optional, Tuple
from uuid import uuid4

from verl.utils.reward_score import gsm8k

from .base_tool import BaseTool
from .schemas import OpenAIFunctionToolSchema

logger = logging.getLogger(__name__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class Gsm8kTool(BaseTool):
    """A demo tool for calculating the reward of gsm8k.

    - `to_openai_function_tool_schema`: return the tool schema in OpenAI format.
    - `create`: create a tool instance for a trajectory.
    - `execute`: execute the tool.
    - `calc_reward`: calculate the reward respect to tool state.
    - `release`: release the tool instance.
    """

    def __init__(self, config: dict, tool_schema: OpenAIFunctionToolSchema):
        """
        _tool_schema = OpenAIFunctionToolSchema.model_validate({
            "type": "function",
            "function": {
                "name": "calc_gsm8k_reward",
                "description": "A tool for calculating the reward of gsm8k",
                "parameters": {
                    "type": "object",
                    "properties": {
                        "answer": {
                            "type": "string",
                            "description": "The answer to the question",
                        },
                    },
                    "required": ["answer"],
                },
            }
        })
        """
        super().__init__(config, tool_schema)
        self._instance_dict = {}

    def get_openai_tool_schema(self) -> OpenAIFunctionToolSchema:
        return self.tool_schema

    async def create(self, instance_id: Optional[str] = None, ground_truth: Optional[str] = None, **kwargs) -> str:
        if instance_id is None:
            instance_id = str(uuid4())
        self._instance_dict[instance_id] = {
            "response": "",
            "ground_truth": ground_truth,
            "reward": 0.0,
        }
        return instance_id

    async def execute(self, instance_id: str, parameters: dict[str, Any], **kwargs) -> Tuple[str, float, dict]:
        answer = parameters.get("answer", "")
        if not isinstance(answer, str):
            answer = str(answer)

        if answer.startswith("#### "):
            self._instance_dict[instance_id]["response"] = answer
        else:
            self._instance_dict[instance_id]["response"] = "#### " + answer

        reward = await self.calc_reward(instance_id)
        # penalty for non improved answer submission
        tool_reward = 0.0 if reward > self._instance_dict[instance_id]["reward"] else -0.05
        # update the reward
        self._instance_dict[instance_id]["reward"] = reward

        return f"Current parsed {answer=} {reward=}", tool_reward, {}

    async def calc_reward(self, instance_id: str, **kwargs) -> float:
        return gsm8k.compute_score(
            self._instance_dict[instance_id]["response"],
            self._instance_dict[instance_id]["ground_truth"],
            method="flexible",
            format_score=0.0,
            score=1.0,
        )

    async def release(self, instance_id: str, **kwargs) -> None:
        del self._instance_dict[instance_id]


==> sharp/tools/mcp_tool.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import asyncio
import logging
import os
import random
import re
import time
from datetime import timedelta
from typing import Any, Dict, Optional, Tuple
from uuid import uuid4

import ray
from mcp import ClientSession, StdioServerParameters
from mcp.client.stdio import stdio_client

from .base_tool import BaseTool
from .schemas import OpenAIFunctionToolSchema

logger = logging.getLogger(__name__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


def is_timeout_error(error: Exception) -> bool:
    """Check if an error is a timeout-related error."""
    error_str = str(error)
    return any(keyword in error_str for keyword in ["ETIMEDOUT", "ECONNRESET", "Timeout", "Timed out"])


class MCPTool(BaseTool):
    """A tool for calling MCP tools.

    - `to_openai_function_tool_schema`: return the tool schema in OpenAI format.
    - `create`: create a tool instance for a trajectory.
    - `execute`: execute the tool.
    - `calc_reward`: calculate the reward respect to tool state.
    - `release`: release the tool instance.
    """

    def __init__(self, config: dict, tool_schema: OpenAIFunctionToolSchema):
        super().__init__(config, tool_schema)
        self._instance_dict = {}

        # Inner retry loop (for tool calls) settings
        self.max_retries = config.get("max_retries", 5)
        self.base_delay_between_retries = config.get("base_delay_between_retries", 1)  # in seconds

        # Outer retry loop (for process startup) settings
        self.startup_max_retries = config.get("startup_max_retries", 3)
        self.startup_base_delay_between_retries = config.get("startup_base_delay_between_retries", 2)  # in seconds

        self.connection_timeout = config.get("connection_timeout", 30)
        self.execution_timeout = config.get("execution_timeout", 180)

        self.is_agent_tool = self.tool_schema.type == "agent"

        # Get command, args, and env from config
        if not self.is_agent_tool:
            self.params = StdioServerParameters(
                command=config["command"],
                args=config.get("args",[]),
                env={e: os.environ.get(e) for e in config["env"]} if "env" in config.keys() else {},
            )

    def get_openai_tool_schema(self) -> OpenAIFunctionToolSchema:
        return self.tool_schema

    async def create(self, instance_id: Optional[str] = None, ground_truth: Optional[str] = None, **kwargs) -> str:
        if instance_id is None:
            instance_id = str(uuid4())
        # TODO: Add all create_kwargs to dict
        self._instance_dict[instance_id] = {
            "response": "",
            "ground_truth": ground_truth,
            "reward": 0.0,
        }
        return instance_id

    async def execute(self, instance_id: str, parameters: dict[str, Any], **kwargs) -> Tuple[str, float, dict]:
        if self.is_agent_tool:
            raise ValueError("Sub-agent execution unexpectly started!")

        response = ""

        # Outer retry loop for subprocess startup with exponential backoff and jitter
        for startup_attempt in range(self.startup_max_retries):
            try:
                logger.warning(
                    f"Tool startup attempt {startup_attempt + 1}/{self.startup_max_retries} for command '{self.params.command}'"
                )
                async with stdio_client(self.params) as (read, write):
                    # Startup successful, now perform the operation with its own inner retry loop
                    async with ClientSession(
                        read, write, read_timeout_seconds=timedelta(seconds=self.connection_timeout)
                    ) as session:
                        for attempt in range(self.max_retries):
                            try:
                                await session.initialize()
                                result = await session.call_tool(
                                    self.name,
                                    arguments=parameters,
                                    read_timeout_seconds=timedelta(seconds=self.execution_timeout),
                                )
                                response = result.content[0].text if result.content else ""
                                if attempt > 0:
                                    logger.warning(f"Tool call for '{self.name}' succeeded on attempt {attempt + 1}")
                                self._instance_dict[instance_id]["response"] = response
                                return response, 0.0, {}  # SUCCESS: return immediately
                            except Exception as e:
                                if is_timeout_error(e) and attempt < self.max_retries - 1:
                                    delay = self.base_delay_between_retries * (2**attempt) + random.uniform(0, 1)
                                    logger.warning(
                                        f"Tool call for '{self.name}' failed on attempt {attempt + 1}: {e}. Retrying in {delay:.2f} seconds..."
                                    )
                                    await asyncio.sleep(delay)
                                else:
                                    response = f"Tool call for '{self.name}' failed after {attempt + 1} attempts: {e}"
                                    logger.error(response)
                                    try:
                                        mcp_tool_checker = ray.get_actor(name="mcp_tool_checker", namespace="monitor")
                                        ray.get(mcp_tool_checker.record_error.remote(str(e), self.name))
                                    except Exception as e_checker:
                                        print(f"MCP tool checker not found, skip recording error: {e_checker}")
                                    self._instance_dict[instance_id]["response"] = response
                                    return response, 0.0, {}  # INNER FAIL: return immediately

            except Exception as e:
                if startup_attempt < self.startup_max_retries - 1:
                    delay = self.startup_base_delay_between_retries * (2**startup_attempt) + random.uniform(0, 1)
                    logger.warning(
                        f"Tool subprocess startup failed on attempt {startup_attempt + 1}/{self.startup_max_retries} with error: {e}. Retrying in {delay:.2f} seconds..."
                    )
                    await asyncio.sleep(delay)
                else:
                    response = f"Tool subprocess failed to start after {self.startup_max_retries} attempts: {e}"
                    logger.error(f"Giving up on starting tool '{self.params.command}': {e}")
                    self._instance_dict[instance_id]["response"] = response
                    return response, 0.0, {}  # OUTER FAIL: return immediately

        self._instance_dict[instance_id]["response"] = response
        return response, 0.0, {}

    async def calc_reward(self, instance_id: str, **kwargs) -> float:
        return self._instance_dict[instance_id]["reward"]

    async def release(self, instance_id: str, **kwargs) -> None:
        if instance_id in self._instance_dict:
            del self._instance_dict[instance_id]


==> sharp/tools/python_server.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os

from e2b_code_interpreter import Sandbox
from mcp.server.fastmcp import FastMCP

# Initialize FastMCP server
mcp = FastMCP("e2b-python-interpreter")

# API keys
E2B_API_KEY = os.environ.get("E2B_API_KEY")

# DEFAULT CONFS
DEFAULT_TIMEOUT = 300  # seconds


@mcp.tool()
async def run_python_code(
    code_block, timeout: int = DEFAULT_TIMEOUT, sandbox_id=None
) -> str:
    """Run python code in an interperter and return the execution result.

    Args:
        code_block: The python code to run.
        timeout: Time in seconds before the sandbox is automatically shutdown. The default is 300 seconds.
        sandbox_id: The id of the sandbox to run the code in. Reuse existing sandboxes whenever possible. Only create new ones if this is the first time running code in this sandbox.

    Returns:
        An object containing the sandbox id and the execution result object including results, logs and errors.
    """
    if sandbox_id:
        sandbox = Sandbox.connect(sandbox_id, api_key=E2B_API_KEY)
    else:
        sandbox = Sandbox(timeout=timeout, api_key=E2B_API_KEY)

    execution = sandbox.run_code(code_block)

    sandbox_id = sandbox.get_info().sandbox_id

    return dict(execution_result=execution, sandbox_id=sandbox_id)


@mcp.tool()
async def upload_local_file_to_python_interpreter(
    local_file_path: str, sandbox_id=None
) -> str:
    """Upload a local file to the `/home/user` dir of the remote python interpreter.

    Args:
        file_path: The path of the file on local machine to upload.
        sandbox_id: The id of the sandbox to run the code in. Reuse existing sandboxes whenever possible. Only create new ones if this is the first time running code in this sandbox.

    Returns:
        The path of the uploaded file in the remote python interpreter.
    """
    if sandbox_id:
        sandbox = Sandbox.connect(sandbox_id, api_key=E2B_API_KEY)
    else:
        sandbox = Sandbox(api_key=E2B_API_KEY)

    if not os.path.exists(local_file_path):
        raise FileNotFoundError(f"File {local_file_path} does not exist.")

    # Get the uploaded file path
    uploaded_file_path = os.path.join("/home/user", os.path.basename(local_file_path))

    # Upload the file
    with open(local_file_path, "rb") as f:
        sandbox.files.write(uploaded_file_path, f)

    sandbox_id = sandbox.get_info().sandbox_id

    return dict(uploaded_file_path=uploaded_file_path, sandbox_id=sandbox_id)


@mcp.tool()
async def download_internet_file_to_python_interpreter(
    url: str, sandbox_id=None
) -> str:
    """Download a file from the internet to the `/home/user` dir of the remote python interpreter.

    Args:
        url: The URL of the file to download.
        sandbox_id: The id of the sandbox to run the code in. Reuse existing sandboxes whenever possible. Only create new ones if this is the first time running code in this sandbox.

    Returns:
        The path of the downloaded file in the python interpreter.
    """
    if sandbox_id:
        sandbox = Sandbox.connect(sandbox_id, api_key=E2B_API_KEY)
    else:
        sandbox = Sandbox(api_key=E2B_API_KEY)

    downloaded_file_path = os.path.join("/home/user", os.path.basename(url))

    # Download the file
    sandbox.commands.run(f"wget {url} -O {downloaded_file_path}")

    sandbox_id = sandbox.get_info().sandbox_id

    return dict(downloaded_file_path=downloaded_file_path, sandbox_id=sandbox_id)


if __name__ == "__main__":
    mcp.run(transport="stdio")


==> sharp/tools/reasoning_mcp_server.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os

from anthropic import Anthropic
from fastmcp import FastMCP

ANTHROPIC_API_KEY = os.environ.get("ANTHROPIC_API_KEY", "")

# Initialize FastMCP server
mcp = FastMCP("reasoning-mcp-server")


@mcp.tool()
async def reasoning(question: str) -> str:
    """You can use this tool use solve hard math problem, puzzle, riddle and IQ test question that requries a lot of chain of thought efforts.
    DO NOT use this tool for simple and obvious question.

    Args:
        question: The hard question.

    Returns:
        The answer to the question.
    """

    messages_for_llm = [
        {
            "role": "user",
            "content": [
                {
                    "type": "text",
                    "text": question,
                }
            ],
        }
    ]

    client = Anthropic()
    response = client.messages.create(
        model="claude-3-7-sonnet-20250219",
        max_tokens=21000,
        thinking={
            "type": "enabled",
            "budget_tokens": 19000,
        },
        messages=messages_for_llm,
        stream=False,
    )

    try:
        return response.content[-1].text
    except Exception:
        # Handle the case where the text just missing
        print("Reasoning Error: only thinking content is returned")
        return response.content[-1].thinking


if __name__ == "__main__":
    mcp.run(transport="stdio")


==> sharp/tools/sandbox_fusion_tools.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os
import threading
from contextlib import ExitStack
from enum import Enum
from typing import Any, Callable, Optional, Tuple, TypeVar
from uuid import uuid4

import ray
import ray.actor
import ray.util.multiprocessing

from verl.tools.base_tool import BaseTool
from verl.utils.reward_score.sandbox_fusion.utils import _process_single_case

from .schemas import OpenAIFunctionToolSchema

logger = logging.getLogger(__name__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))

T = TypeVar("T")


class PoolMode(Enum):
    ThreadMode = 1
    ProcessMode = 2


@ray.remote(concurrency_groups={"acquire": 1, "release": 10})
class TokenBucketWorker:
    def __init__(self, rate_limit: int):
        self.rate_limit = rate_limit
        # this only used for observalability
        self.current_count = 0
        self._semaphore = threading.Semaphore(rate_limit)

    @ray.method(concurrency_group="acquire")
    def acquire(self):
        self._semaphore.acquire()
        self.current_count += 1

    @ray.method(concurrency_group="release")
    def release(self):
        self._semaphore.release()
        self.current_count -= 1

    def get_current_count(self):
        return self.current_count


class ExecutionWorker:
    def __init__(self, enable_global_rate_limit=True, rate_limit=10):
        self.rate_limit_worker = self._init_rate_limit(rate_limit) if enable_global_rate_limit else None

    def _init_rate_limit(self, rate_limit):
        # TODO validation for rate_limit
        # A Singleton Rate Limitor
        return TokenBucketWorker.options(name="rate-limiter", get_if_exists=True).remote(rate_limit)

    def ping(self):
        return True

    def execute(self, fn: Callable[..., T], *fn_args, **fn_kwargs) -> T:
        with ExitStack() as stack:
            stack.callback(self.rate_limit_worker.release.remote)
            ray.get(self.rate_limit_worker.acquire.remote())
            try:
                return fn(*fn_args, **fn_kwargs)
            except Exception as e:
                # TODO we should make this available to the tool caller
                logger.warning(f"Error when executing code: {e}")


def init_execution_pool(num_workers: int, enable_global_rate_limit=True, rate_limit=10, mode: PoolMode = PoolMode.ThreadMode):
    if mode == PoolMode.ThreadMode:
        return ray.remote(ExecutionWorker).options(max_concurrency=num_workers).remote(enable_global_rate_limit=enable_global_rate_limit, rate_limit=rate_limit)
    else:
        raise NotImplementedError("Process mode is not implemented yet")
        # return ray.util.multiprocessing.Pool(processes=num_workers)


class SandboxFusionTool(BaseTool):
    """A tool for executing the code using sanbox fusion image.

    - `to_openai_function_tool_schema`: return the tool schema in OpenAI format.
    - `create`: create a tool instance for a trajectory.
    - `execute`: execute the tool.
    - `calc_reward`: calculate the reward respect to tool state.
    - `release`: release the tool instance.
    """

    def __init__(self, config: dict, tool_schema: OpenAIFunctionToolSchema):
        """
        _tool_schema = OpenAIFunctionToolSchema.model_validate({
            "type": "function",
            "function": {
                "name": "code_interpreter",
                "description": "A tool for execute code",
                "parameters": {
                    "type": "object",
                    "properties": {
                        "code": {
                            "type": "string",
                            "description": "code needs to be execute and grad",
                        },
                    },
                    "required": ["code"],
                },
            }
        })
        """
        super().__init__(config, tool_schema)
        self._instance_dict = {}
        # TODO: better documentation for the config
        self.num_workers = config.get("num_workers", 10)
        self.rate_limit = config.get("rate_limit", 10)
        self.default_timeout = config.get("default_timeout", 30)
        self.default_language = config.get("default_language", "python")
        self.enable_global_rate_limit = config.get("enable_global_rate_limit", True)
        self.execution_pool = init_execution_pool(num_workers=self.num_workers, enable_global_rate_limit=self.enable_global_rate_limit, rate_limit=self.rate_limit, mode=PoolMode.ThreadMode)
        self.sandbox_fusion_url = config.get("sandbox_fusion_url", "")
        if self.sandbox_fusion_url == "":
            raise ValueError("sandbox_fusion_url is not set")
        log_msg = f"Init SandboxFusionTool with config: {config}"
        logger.info(log_msg)

    def get_openai_tool_schema(self) -> OpenAIFunctionToolSchema:
        return self.tool_schema

    async def create(self, instance_id: Optional[str] = None, ground_truth: Optional[str] = None, **kwargs) -> str:
        if instance_id is None:
            instance_id = str(uuid4())
        self._instance_dict[instance_id] = {
            "response": "",
            "ground_truth": ground_truth,
            "reward": [],
        }
        return instance_id

    async def execute(self, instance_id: str, parameters: dict[str, Any], **kwargs) -> Tuple[str, float, dict]:
        code = parameters.get("code", "")
        timeout = parameters.get("timeout", self.default_timeout)
        language = parameters.get("language", self.default_language)
        if not isinstance(code, str):
            code = str(code)

        result = await self.execution_pool.execute.remote(self.execute_code, instance_id, code, timeout, language)

        return result, result, result.strip()

    def execute_code(self, instance_id, code, timeout=30, language="python"):
        result_status, metadata = _process_single_case(0, None, None, self.sandbox_fusion_url, code, timeout, language)
        # we should always expect this since we don't have correct answer
        if metadata["run_status"] == "Finished":
            actual_output = metadata["stdout"] if metadata["stdout"] is not None else ""
            logger.debug(f"actual_output from sandbox fusion: {actual_output},{instance_id}")
            return actual_output
        else:
            return "no stdout here"

    async def calc_reward(self, instance_id: str, **kwargs) -> str:
        return self._instance_dict[instance_id]["reward"]

    async def release(self, instance_id: str, **kwargs) -> None:
        del self._instance_dict[instance_id]


==> sharp/tools/schemas.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import json
from typing import Any, Literal

from pydantic import BaseModel


class OpenAIFunctionPropertySchema(BaseModel):
    """The schema of a parameter in OpenAI format."""

    type: str
    description: str | None = None
    enum: list[str] | None = None


class OpenAIFunctionParametersSchema(BaseModel):
    """The schema of parameters in OpenAI format."""

    type: str
    properties: dict[str, OpenAIFunctionPropertySchema]
    required: list[str]


class OpenAIFunctionSchema(BaseModel):
    """The schema of a function in OpenAI format."""

    name: str
    description: str
    parameters: OpenAIFunctionParametersSchema
    strict: bool = False


class OpenAIFunctionToolSchema(BaseModel):
    """The schema of a tool in OpenAI format."""

    type: str
    function: OpenAIFunctionSchema


class OpenAIFunctionParsedSchema(BaseModel):
    """The parsed schema of a tool in OpenAI format."""

    name: str
    arguments: str  # JSON string


class OpenAIFunctionCallSchema(BaseModel):
    """The parsed schema of a tool in OpenAI format."""

    name: str
    arguments: dict[str, Any]

    @staticmethod
    def from_openai_function_parsed_schema(parsed_schema: OpenAIFunctionParsedSchema) -> tuple["OpenAIFunctionCallSchema", bool]:
        has_decode_error = False
        try:
            arguments = json.loads(parsed_schema.arguments)
        except json.JSONDecodeError:
            arguments = {}
            has_decode_error = True
        # If the arguments is not a dict, it means the arguments is not a valid JSON string
        if not isinstance(arguments, dict):
            arguments = {}
            has_decode_error = True

        return OpenAIFunctionCallSchema(name=parsed_schema.name, arguments=arguments), has_decode_error


class OpenAIFunctionToolCall(BaseModel):
    """The tool call in OpenAI format."""

    id: str
    type: Literal["function"] = "function"
    function: OpenAIFunctionCallSchema


==> sharp/tools/search_tool.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import logging
import os
import threading
from contextlib import ExitStack
from enum import Enum
from typing import Any, Callable, Optional, Tuple, TypeVar
from uuid import uuid4

import ray
import ray.actor

from verl.tools.utils.search_r1_like_utils import perform_single_search_batch

from .base_tool import BaseTool
from .schemas import OpenAIFunctionToolSchema

logger = logging.getLogger(__name__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))

T = TypeVar("T")


# Adapted from verl/tools/sandbox_fusion_tools.py
class PoolMode(Enum):
    """Execution pool mode enumeration."""

    ThreadMode = 1
    ProcessMode = 2


@ray.remote(concurrency_groups={"acquire": 1, "release": 10})
class TokenBucketWorker:
    """Ray actor for rate limiting using token bucket algorithm."""

    def __init__(self, rate_limit: int):
        self.rate_limit = rate_limit
        self.current_count = 0  # For observability
        self._semaphore = threading.Semaphore(rate_limit)

    @ray.method(concurrency_group="acquire")
    def acquire(self):
        """Acquire a token from the bucket."""
        self._semaphore.acquire()
        self.current_count += 1

    @ray.method(concurrency_group="release")
    def release(self):
        """Release a token back to the bucket."""
        self._semaphore.release()
        self.current_count -= 1

    def get_current_count(self):
        """Get current number of acquired tokens."""
        return self.current_count


class SearchExecutionWorker:
    """Worker for executing search operations with optional rate limiting."""

    def __init__(self, enable_global_rate_limit=True, rate_limit=10):
        self.rate_limit_worker = self._init_rate_limit(rate_limit) if enable_global_rate_limit else None

    def _init_rate_limit(self, rate_limit):
        """Initialize singleton rate limiter."""
        return TokenBucketWorker.options(name="rate-limiter", get_if_exists=True).remote(rate_limit)

    def ping(self):
        """Health check method."""
        return True

    def execute(self, fn: Callable[..., T], *fn_args, **fn_kwargs) -> T:
        """Execute function with optional rate limiting."""
        if self.rate_limit_worker:
            with ExitStack() as stack:
                stack.callback(self.rate_limit_worker.release.remote)
                ray.get(self.rate_limit_worker.acquire.remote())
                try:
                    return fn(*fn_args, **fn_kwargs)
                except Exception as e:
                    # TODO we should make this available to the tool caller
                    logger.warning(f"Error when executing search: {e}")
        else:
            return fn(*fn_args, **fn_kwargs)


def init_search_execution_pool(num_workers: int, enable_global_rate_limit=True, rate_limit=10, mode: PoolMode = PoolMode.ThreadMode):
    """Initialize search execution pool."""
    if mode == PoolMode.ThreadMode:
        return ray.remote(SearchExecutionWorker).options(max_concurrency=num_workers).remote(enable_global_rate_limit=enable_global_rate_limit, rate_limit=rate_limit)
    else:
        raise NotImplementedError("Process mode is not implemented yet")


class SearchTool(BaseTool):
    """Search tool for retrieving information using external retrieval services.

    This tool provides search functionality with rate limiting and concurrent execution
    support through Ray. It integrates with external retrieval services to perform
    semantic search operations.

    Methods:
        get_openai_tool_schema: Return the tool schema in OpenAI format
        create: Create a tool instance for a trajectory
        execute: Execute the search tool
        calc_reward: Calculate the reward with respect to tool state
        release: Release the tool instance
    """

    def __init__(self, config: dict, tool_schema: OpenAIFunctionToolSchema):
        """Initialize SearchTool with configuration and schema.

        Args:
            config: Configuration dictionary containing tool settings
            tool_schema: OpenAI function tool schema definition

        Example tool_schema:
            {
                "type": "function",
                "function": {
                    "name": "search",
                    "description": "Searches for relevant information based on queries.",
                    "parameters": {
                        "type": "object",
                        "properties": {
                            "query_list": {
                                "type": "array",
                                "items": {"type": "string"},
                                "description": "List of search queries"
                            }
                        },
                        "required": ["query_list"]
                    }
                }
            }
        """
        super().__init__(config, tool_schema)
        self._instance_dict = {}

        # Worker and rate limiting configuration
        self.num_workers = config.get("num_workers", 120)
        self.rate_limit = config.get("rate_limit", 120)
        self.timeout = config.get("timeout", 30)

        self.enable_global_rate_limit = config.get("enable_global_rate_limit", True)
        self.execution_pool = init_search_execution_pool(num_workers=self.num_workers, enable_global_rate_limit=self.enable_global_rate_limit, rate_limit=self.rate_limit, mode=PoolMode.ThreadMode)

        # Retrieval service configuration
        self.retrieval_service_url = config.get("retrieval_service_url")
        assert self.retrieval_service_url, "Configuration must include 'retrieval_service_url'"
        self.topk = config.get("topk", 3)
        if self.retrieval_service_url == "":
            raise ValueError("retrieval_service_url is not set")

        logger.info(f"Initialized SearchTool with config: {config}")

    def get_openai_tool_schema(self) -> OpenAIFunctionToolSchema:
        """Return the OpenAI tool schema."""
        return self.tool_schema

    async def create(self, instance_id: Optional[str] = None, **kwargs) -> str:
        """Create a tool instance.

        Args:
            instance_id: The instance id of the tool.

        Returns:
            The instance id of the tool.
        """
        if instance_id is None:
            instance_id = str(uuid4())
        self._instance_dict[instance_id] = {
            "response": "",
            "reward": [],
        }
        return instance_id

    def execute_search(self, instance_id: str, query_list: list, retrieval_service_url: str, topk: int, timeout: int):
        """Execute search operation using retrieval service.

        Args:
            instance_id: Tool instance ID
            query_list: List of search queries
            retrieval_service_url: URL of the retrieval service
            topk: Number of top results to return
            timeout: Request timeout in seconds

        Returns:
            Tuple of (result_text, metadata)
        """
        result_text, metadata = perform_single_search_batch(
            retrieval_service_url=retrieval_service_url,
            query_list=query_list,
            topk=topk,
            concurrent_semaphore=None,  # Ray handles concurrency control
            timeout=timeout,
        )
        logger.debug(f"Search result for instance {instance_id}: {result_text}")
        return result_text, metadata

    async def execute(self, instance_id: str, parameters: dict[str, Any], **kwargs) -> Tuple[str, float, dict]:
        """Execute the search tool.

        Args:
            instance_id: The instance ID of the tool
            parameters: Tool parameters containing query_list and optional timeout

        Returns: tool_response, tool_reward_score, tool_metrics
            tool_response: The response str of the tool.
            tool_reward_score: The step reward score of the tool.
            tool_metrics: The metrics of the tool.
        """
        timeout = self.timeout
        query_list_from_params = parameters.get("query_list")

        if not query_list_from_params or not isinstance(query_list_from_params, list):
            error_msg = "Error: 'query_list' is missing, empty, or not a list in parameters."
            logger.error(f"[SearchTool] {error_msg} Received parameters: {parameters}")
            return json.dumps({"result": error_msg}), 0.0, {}

        # Execute search using Ray execution pool
        try:
            result_text, metadata = await self.execution_pool.execute.remote(self.execute_search, instance_id, query_list_from_params, self.retrieval_service_url, self.topk, timeout)

            # Store results in instance dictionary
            self._instance_dict[instance_id]["reward"].append(result_text.strip())

            # Convert metadata to metrics
            metrics = {"query_count": metadata.get("query_count", 0), "status": metadata.get("status", "unknown"), "total_results": metadata.get("total_results", 0), "api_request_error": metadata.get("api_request_error")}

            return result_text, 0.0, metrics

        except Exception as e:
            error_result = json.dumps({"result": f"Search execution failed: {e}"})
            logger.error(f"[SearchTool] Execution failed: {e}")
            return error_result, 0.0, {"error": str(e)}

    async def calc_reward(self, instance_id: str, **kwargs) -> str:
        return self._instance_dict[instance_id]["reward"]

    async def release(self, instance_id: str, **kwargs) -> None:
        if instance_id in self._instance_dict:
            del self._instance_dict[instance_id]


==> sharp/tools/utils/__init__.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/tools/utils/search_r1_like_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import logging
import threading
import time
import traceback
import uuid
from typing import Any, Dict, List, Optional, Tuple

import requests

DEFAULT_TIMEOUT = 30  # Default search request timeout
MAX_RETRIES = 10
INITIAL_RETRY_DELAY = 1
API_TIMEOUT = 10

logger = logging.getLogger(__name__)


def call_search_api(retrieval_service_url: str, query_list: List[str], topk: int = 3, return_scores: bool = True, timeout: int = DEFAULT_TIMEOUT) -> Tuple[Optional[Dict[str, Any]], Optional[str]]:
    """
    Calls the remote search API to perform retrieval with retry logic for various errors,
    using increasing delay between retries. Logs internal calls with a unique ID.

    Args:
        retrieval_service_url: The URL of the retrieval service API.
        query_list: List of search queries.
        topk: Number of top results to return.
        return_scores: Whether to return scores.
        timeout: Request timeout in seconds.

    Returns:
        A tuple (response_json, error_message).
        If successful, response_json is the API's returned JSON object, error_message is None.
        If failed after retries, response_json is None, error_message contains the error information.
    """
    request_id = str(uuid.uuid4())
    log_prefix = f"[Search Request ID: {request_id}] "

    payload = {"queries": query_list, "topk": topk, "return_scores": return_scores}

    headers = {"Content-Type": "application/json", "Accept": "application/json"}

    last_error = None

    for attempt in range(MAX_RETRIES):
        try:
            logger.info(f"{log_prefix}Attempt {attempt + 1}/{MAX_RETRIES}: Calling search API at {retrieval_service_url}")
            response = requests.post(
                retrieval_service_url,
                headers=headers,
                json=payload,
                timeout=timeout,
            )

            # Check for Gateway Timeout (504) and other server errors for retrying
            if response.status_code in [500, 502, 503, 504]:
                last_error = f"{log_prefix}API Request Error: Server Error ({response.status_code}) on attempt {attempt + 1}/{MAX_RETRIES}"
                logger.warning(last_error)
                if attempt < MAX_RETRIES - 1:
                    delay = INITIAL_RETRY_DELAY * (attempt + 1)
                    logger.info(f"{log_prefix}Retrying after {delay} seconds...")
                    time.sleep(delay)
                continue

            # Check for other HTTP errors (e.g., 4xx)
            response.raise_for_status()

            # If successful (status code 2xx)
            logger.info(f"{log_prefix}Search API call successful on attempt {attempt + 1}")
            return response.json(), None

        except requests.exceptions.ConnectionError as e:
            last_error = f"{log_prefix}Connection Error: {e}"
            logger.warning(last_error)
            if attempt < MAX_RETRIES - 1:
                delay = INITIAL_RETRY_DELAY * (attempt + 1)
                logger.info(f"{log_prefix}Retrying after {delay} seconds...")
                time.sleep(delay)
            continue
        except requests.exceptions.Timeout as e:
            last_error = f"{log_prefix}Timeout Error: {e}"
            logger.warning(last_error)
            if attempt < MAX_RETRIES - 1:
                delay = INITIAL_RETRY_DELAY * (attempt + 1)
                logger.info(f"{log_prefix}Retrying after {delay} seconds...")
                time.sleep(delay)
            continue
        except requests.exceptions.RequestException as e:
            last_error = f"{log_prefix}API Request Error: {e}"
            break  # Exit retry loop on other request errors
        except json.JSONDecodeError as e:
            raw_response_text = response.text if "response" in locals() else "N/A"
            last_error = f"{log_prefix}API Response JSON Decode Error: {e}, Response: {raw_response_text[:200]}"
            break  # Exit retry loop on JSON decode errors
        except Exception as e:
            last_error = f"{log_prefix}Unexpected Error: {e}"
            break  # Exit retry loop on other unexpected errors

    # If loop finishes without returning success, return the last recorded error
    logger.error(f"{log_prefix}Search API call failed. Last error: {last_error}")
    return None, last_error.replace(log_prefix, "API Call Failed: ") if last_error else "API Call Failed after retries"


def _passages2string(retrieval_result):
    """Convert retrieval results to formatted string."""
    format_reference = ""
    for idx, doc_item in enumerate(retrieval_result):
        content = doc_item["document"]["contents"]
        title = content.split("\n")[0]
        text = "\n".join(content.split("\n")[1:])
        format_reference += f"Doc {idx + 1} (Title: {title})\n{text}\n\n"
    return format_reference.strip()


def perform_single_search_batch(retrieval_service_url: str, query_list: List[str], topk: int = 3, concurrent_semaphore: Optional[threading.Semaphore] = None, timeout: int = DEFAULT_TIMEOUT) -> Tuple[str, Dict[str, Any]]:
    """
    Performs a single batch search for multiple queries (original search tool behavior).

    Args:
        retrieval_service_url: The URL of the retrieval service API.
        query_list: List of search queries.
        topk: Number of top results to return.
        concurrent_semaphore: Optional semaphore for concurrency control.
        timeout: Request timeout in seconds.

    Returns:
        A tuple (result_text, metadata).
        result_text: The search result JSON string.
        metadata: Metadata dictionary for the batch search.
    """
    logger.info(f"Starting batch search for {len(query_list)} queries.")

    api_response = None
    error_msg = None

    try:
        if concurrent_semaphore:
            with concurrent_semaphore:
                api_response, error_msg = call_search_api(retrieval_service_url=retrieval_service_url, query_list=query_list, topk=topk, return_scores=True, timeout=timeout)
        else:
            api_response, error_msg = call_search_api(retrieval_service_url=retrieval_service_url, query_list=query_list, topk=topk, return_scores=True, timeout=timeout)
    except Exception as e:
        error_msg = f"API Request Exception during batch search: {e}"
        logger.error(f"Batch search: {error_msg}")
        traceback.print_exc()

    metadata = {
        "query_count": len(query_list),
        "queries": query_list,
        "api_request_error": error_msg,
        "api_response": None,
        "status": "unknown",
        "total_results": 0,
        "formatted_result": None,
    }

    result_text = json.dumps({"result": "Search request failed or timed out after retries."})

    if error_msg:
        metadata["status"] = "api_error"
        result_text = json.dumps({"result": f"Search error: {error_msg}"})
        logger.error(f"Batch search: API error occurred: {error_msg}")
    elif api_response:
        logger.debug(f"Batch search: API Response: {api_response}")
        metadata["api_response"] = api_response

        try:
            raw_results = api_response.get("result", [])
            if raw_results:
                pretty_results = []
                total_results = 0

                for retrieval in raw_results:
                    formatted = _passages2string(retrieval)
                    pretty_results.append(formatted)
                    total_results += len(retrieval) if isinstance(retrieval, list) else 1

                final_result = "\n---\n".join(pretty_results)
                result_text = json.dumps({"result": final_result})
                metadata["status"] = "success"
                metadata["total_results"] = total_results
                metadata["formatted_result"] = final_result
                logger.info(f"Batch search: Successful, got {total_results} total results")
            else:
                result_text = json.dumps({"result": "No search results found."})
                metadata["status"] = "no_results"
                metadata["total_results"] = 0
                logger.info("Batch search: No results found")
        except Exception as e:
            error_msg = f"Error processing search results: {e}"
            result_text = json.dumps({"result": error_msg})
            metadata["status"] = "processing_error"
            logger.error(f"Batch search: {error_msg}")
    else:
        metadata["status"] = "unknown_api_state"
        result_text = json.dumps({"result": "Unknown API state (no response and no error message)."})
        logger.error("Batch search: Unknown API state.")

    return result_text, metadata


==> sharp/tools/vision_mcp_server.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import base64
import os

from anthropic import Anthropic
from fastmcp import FastMCP

ANTHROPIC_API_KEY = os.environ.get("ANTHROPIC_API_KEY")

# Initialize FastMCP server
mcp = FastMCP("vision-mcp-server")


async def guess_mime_media_type_from_extension(file_path: str) -> str:
    """Guess the MIME type based on the file extension."""
    _, ext = os.path.splitext(file_path)
    ext = ext.lower()
    if ext in [".jpg", ".jpeg"]:
        return "image/jpeg"
    elif ext == ".png":
        return "image/png"
    elif ext == ".gif":
        return "image/gif"
    else:
        return "image/jpeg"  # Default to JPEG if unknown


@mcp.tool()
async def visual_question_answering(image_path_or_url: str, question: str) -> str:
    """Ask question about an image or a video and get the answer with a vision lanuage model.

    Args:
        image_path: The path of the image file locally or its URL.
        question: The question to ask about the image.

    Returns:
        The answer to the image-related question.
    """

    messages_for_llm = [
        {
            "role": "user",
            "content": [
                {
                    "type": "image",
                    "source": None,
                },
                {
                    "type": "text",
                    "text": question,
                },
            ],
        }
    ]

    if os.path.exists(image_path_or_url):  # Check if the file exists locally
        with open(image_path_or_url, "rb") as image_file:
            image_data = base64.b64encode(image_file.read()).decode("utf-8")
            messages_for_llm[0]["content"][0]["source"] = dict(
                type="base64",
                media_type=await guess_mime_media_type_from_extension(
                    image_path_or_url
                ),
                data=image_data,
            )
    else:  # Otherwise, assume it's a URL
        messages_for_llm[0]["content"][0]["source"] = dict(
            type="url", url=image_path_or_url
        )

    client = Anthropic()
    response = client.messages.create(
        model="claude-3-7-sonnet-20250219", max_tokens=1024, messages=messages_for_llm
    )

    return response


if __name__ == "__main__":
    mcp.run(transport="stdio")


==> sharp/tools/wandb_alert.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import time
from typing import Dict, Optional, Tuple
import re

import ray
import wandb
from wandb import AlertLevel


def get_or_init_wandb():
    runtime_env = ray.get_runtime_context().runtime_env
    env_vars = runtime_env.get("env_vars", {})

    if env_vars.get("ENABLE_WANDB_ALERT", "False") == "False" or os.environ.get("WANDB_API_KEY") is None:
        return None

    if wandb.run is None:
        wandb.init(project=env_vars.get("WANDB_PROJECT"), name=env_vars.get("WANDB_NAME"))
    return wandb.run


wandb_run = get_or_init_wandb()


@ray.remote(num_cpus=1)
class MCPToolChecker:
    """Monitor for tracking tool calling error statistics and triggering alerts."""
    
    def __init__(self, config):
        """
        Initialize error monitor.

        Args:
            alert_threshold: Number of errors of the same type before alerting
            monitoring_window: Time window in seconds for error counting
        """
        self.alert_threshold = config.trainer.get("tool_check_alert_threshold", 10)
        # key: iteration, value: dict of error type and error count
        self.error_counts: Dict[int, dict[str, int]] = {}
        # key: iteration, value: total error counts
        self.total_error_counts: Dict[int, int] = {}

        self.latest_iteration = 1

        if os.environ.get("WANDB_API_KEY") is not None:
            self.wandb_run = wandb.init(project=config["trainer"]["project_name"], name=config["trainer"]["experiment_name"])
        else:
            self.wandb_run = None

    def update_latest_iteration(self, iteration: int) -> int:
        """
        Update the latest iteration.
        Check if alert should be triggered.
        """
        if self.latest_iteration > 1:
            if self.latest_iteration not in self.total_error_counts:
                cur_error_counts = 0
            else:
                cur_error_counts = self.total_error_counts[self.latest_iteration]
            
            if self.latest_iteration - 1 not in self.total_error_counts:
                pre_error_counts = 0
            else:
                pre_error_counts = self.total_error_counts[self.latest_iteration - 1]

            # alert condition:
            if cur_error_counts > pre_error_counts * self.alert_threshold:
                print(f"MCPToolChecker Step {self.latest_iteration} Alert: {cur_error_counts=} >= {pre_error_counts=} * {self.alert_threshold}", flush=True)
                if self.wandb_run is not None:
                    self.wandb_run.alert(
                        title="MCP Tool Call Failed",
                        text=f"MCP Tool Call failed total times: {cur_error_counts}, Detail Error Type: {self.error_counts[self.latest_iteration]}",
                        level=AlertLevel.WARN,
                    )

        self.latest_iteration = iteration
        return self.latest_iteration

    def is_timeout_error(self, error_msg: Exception) -> bool:
        """Check if an error is a timeout-related error."""
        error_str = str(error_msg)
        return any(keyword in error_str for keyword in ["ETIMEDOUT", "ECONNRESET", "Timeout", "Timed out"])

    def extract_error_code(self, error_msg: Exception) -> Optional[str]:
        """Extract error code from MCP error or other exceptions."""
        if self.is_timeout_error(error_msg):
            return "TIMEOUT"

        error_code = str(error_msg)

        # Try to extract API error codes from error responses
        api_code_match = re.search(r'"statusCode":\s*(\d+)', error_code)
        if api_code_match:
            # 400: Bad Request
            # 500: Internal Server Error
            # 404: Not Found
            # 429: Too Many Requests
            error_code = api_code_match.group(1)
        # Try to extract specific error types from error messages
        elif "503" in error_code:
            # 503: Service Unavailable
            error_code = "503"
        elif "socket hang up" in error_code:
            error_code = "socket hang up"
        elif "Search query and region code and language are required" in error_code:
            # skip this error
            error_code = None

        return error_code

    def record_error(self, error_msg: Exception, tool_name: str) -> bool:
        """
        Record an error.

        Args:
            error_code: The error code/type
            tool_name: Name of the tool that failed
            
        Returns:
            True if error is recorded, False otherwise
        """

        error_code = self.extract_error_code(error_msg)
        if error_code is None:
            return False

        error_type = f"{tool_name} {error_code}"

        if self.latest_iteration not in self.total_error_counts:
            self.total_error_counts[self.latest_iteration] = 0

        if self.latest_iteration not in self.error_counts:
            self.error_counts[self.latest_iteration] = {}

        if error_type not in self.error_counts[self.latest_iteration]:
            self.error_counts[self.latest_iteration][error_type] = 0

        self.error_counts[self.latest_iteration][error_type] += 1
        self.total_error_counts[self.latest_iteration] += 1

        return True


@ray.remote(num_cpus=1)
class HangChecker:
    """Check if the training is hang."""
    def __init__(self, config):
        self.latest_iteration_path = os.path.join(config.trainer.default_local_dir, "latest_iteration.txt")
        self.check_interval = config.trainer.get("hang_check_interval", 3600)
        self.prev_latest_iteration = 0

        self.reset_latest_iteration()

        if os.environ.get("WANDB_API_KEY") is not None:
            self.wandb_run = wandb.init(project=config["trainer"]["project_name"], name=config["trainer"]["experiment_name"])
        else:
            self.wandb_run = None

    def get_latest_iteration(self):
        if os.path.exists(self.latest_iteration_path):
            with open(self.latest_iteration_path, "r") as f:
                return int(f.read())
        return 0

    def reset_latest_iteration(self):
        if not os.path.exists(self.latest_iteration_path):
            os.makedirs(os.path.dirname(self.latest_iteration_path), exist_ok=True)

        with open(self.latest_iteration_path, "w") as f:
            f.write("0")

    def check_hang_and_alert(self):
        while True:
            time.sleep(self.check_interval)
            latest_iteration = self.get_latest_iteration()
            if not (latest_iteration > self.prev_latest_iteration):
                if self.wandb_run is not None:
                    self.wandb_run.alert(
                        title="Training Hang",
                        text=f"Global step is not updated for {self.check_interval} seconds, maybe training is hang",
                        level=AlertLevel.WARN,
                    )
            self.prev_latest_iteration = latest_iteration


==> sharp/trainer/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/trainer/fsdp_sft_trainer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
A lightweight one-file FSDP SFT Trainer
TODO(zhangchi.usc1992)
- Add calculation of mfu
- Add validation
"""

import os

os.environ["NCCL_DEBUG"] = "WARN"
os.environ["TOKENIZERS_PARALLELISM"] = "true"

import logging
import re
from contextlib import nullcontext

import hydra
import torch
import torch.distributed
from peft import LoraConfig, TaskType, get_peft_model
from tensordict import TensorDict
from torch import nn, optim
from torch.distributed.device_mesh import DeviceMesh, init_device_mesh
from torch.distributed.fsdp import CPUOffload, MixedPrecision, ShardingStrategy
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP
from torch.utils.data import DataLoader, Dataset, DistributedSampler
from tqdm import tqdm
from transformers import AutoConfig, AutoModelForCausalLM, PreTrainedModel

import verl.utils.hdfs_io as hdfs_io
from verl.utils.dataset import SFTDataset
from verl.utils.dataset.multiturn_sft_dataset import MultiTurnSFTDataset
from verl.utils.debug import log_gpu_memory_usage
from verl.utils.device import get_device_name, get_torch_device, is_cuda_available, is_npu_available
from verl.utils.distributed import destroy_global_process_group, initialize_global_process_group
from verl.utils.fs import copy_to_local
from verl.utils.fsdp_utils import (
    CPUOffloadPolicy,
    MixedPrecisionPolicy,
    apply_fsdp2,
    fsdp2_load_full_state_dict,
    get_fsdp_wrap_policy,
    get_init_weight_context_manager,
    init_fn,
    fsdp2_clip_grad_norm_
)
from verl.utils.torch_dtypes import PrecisionType
from verl.utils.torch_functional import get_cosine_schedule_with_warmup, get_wsd_schedule_with_warmup
from verl.utils.py_functional import convert_to_regular_types
from verl.utils.tracking import Tracking
from verl.utils.ulysses import (
    gather_outpus_and_unpad,
    get_ulysses_sequence_parallel_world_size,
    ulysses_pad_and_slice_inputs,
)
from verl.workers.sharding_manager.fsdp_ulysses import FSDPUlyssesShardingManager

if is_cuda_available:
    from flash_attn.bert_padding import index_first_axis, pad_input, rearrange, unpad_input
elif is_npu_available:
    from transformers.integrations.npu_flash_attention import index_first_axis, pad_input, rearrange, unpad_input

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_SFT_LOGGING_LEVEL", "WARN"))


def extract_step(path):
    match = re.search(r"global_step_(\d+)", path)
    if match:
        return int(match.group(1))
    return None


class FSDPSFTTrainer:
    def __init__(self, config, device_mesh: DeviceMesh, ulysses_device_mesh: DeviceMesh, tokenizer, train_dataset: Dataset, val_dataset: Dataset):
        self.config = config
        self.device_mesh = device_mesh
        self.ulysses_device_mesh = ulysses_device_mesh
        self.sharding_manager = FSDPUlyssesShardingManager(self.ulysses_device_mesh)
        self.tokenizer = tokenizer
        if self.config.data.chat_template is not None:
            raise ValueError("Apply Chat template from config is not supported yet.")

        # normalize dp size
        self._normalize_config_bsz()

        # Set sequence parallel size
        self.config.ulysses_sequence_parallel_size = getattr(self.config, "ulysses_sequence_parallel_size", 1)
        self.use_remove_padding = getattr(self.config, "use_remove_padding", False)
        if self.device_mesh.get_rank() == 0:
            print(f"Using sequence parallel size: {self.config.ulysses_sequence_parallel_size}")
            print(f"Using remove padding: {self.use_remove_padding}")

        self._build_dataloader(train_dataset, val_dataset)
        # build model
        self._build_model_optimizer()

        # TODO: add checkpoint manager
        if self.device_mesh.get_rank() == 0:
            print(self.config)
        self.device_name = get_device_name()

    def _normalize_config_bsz(self):
        dp_size = self.device_mesh.size(0) if not self.ulysses_device_mesh else self.ulysses_device_mesh.size(0)
        if self.device_mesh.get_rank() == 0:
            print(f"Normalize batch size by dp {dp_size}")

        assert self.config.data.train_batch_size % dp_size == 0, f"Global batch size {self.config.data.train_batch_size} is not divisible by dp size {dp_size}"

        self.config.data.train_batch_size //= dp_size

        assert self.config.data.train_batch_size % self.config.data.micro_batch_size_per_gpu == 0

    def _build_dataloader(self, train_dataset, val_dataset):
        # build dataset
        config = self.config
        self.train_dataset, self.val_dataset = train_dataset, val_dataset

        # build dataloader
        # Use data parallel rank and size instead of global rank and world size

        # If doing SP, we need to use the local rank and size
        if self.config.ulysses_sequence_parallel_size > 1:
            rank = self.ulysses_device_mesh.get_local_rank("dp")
            world_size = self.ulysses_device_mesh.size(0)
            if self.ulysses_device_mesh.get_rank() == 0:
                print(f"Using SP rank {rank} and size {world_size} for data distribution")
                print("Each SP rank gets different data, but the same data WITHIN the same rank")
        else:
            rank = self.device_mesh.get_rank()
            world_size = self.device_mesh.size()
        if self.device_mesh.get_rank() == 0:
            print(f"Using FSDP rank {rank} and size {world_size} for data distribution")

        self.train_sampler = DistributedSampler(self.train_dataset, shuffle=True, num_replicas=world_size, rank=rank, drop_last=True)
        self.train_dataloader = DataLoader(
            dataset=self.train_dataset,
            batch_size=config.data.train_batch_size,
            sampler=self.train_sampler,
            num_workers=8,
            pin_memory=True,
            drop_last=True,
        )

        self.val_sampler = DistributedSampler(self.val_dataset, shuffle=False, num_replicas=world_size, rank=rank, drop_last=True)
        self.val_dataloader = DataLoader(
            dataset=self.val_dataset,
            batch_size=config.data.micro_batch_size_per_gpu,
            sampler=self.val_sampler,
            num_workers=8,
            pin_memory=True,
            drop_last=True,
        )

    def _build_model_optimizer(self):
        # TODO (zhangchi.usc1992):
        # 1. support pretrain from random weights
        # 2. support init directly from sharded weights
        local_model_path = copy_to_local(src=self.config.model.partial_pretrain, verbose=True)

        if self.config.model.get("external_lib", None) is not None:
            # This is used to import external_lib into the huggingface systems
            import importlib

            importlib.import_module(self.config.model.external_lib)

        log_gpu_memory_usage("Before model allocation", logger=logger)

        trust_remote_code = self.config.model.trust_remote_code
        torch_dtype = self.config.model.fsdp_config.get("model_dtype", "fp32")
        torch_dtype = PrecisionType.to_dtype(torch_dtype)
        # load config first
        config = AutoConfig.from_pretrained(local_model_path, trust_remote_code=trust_remote_code)
        self.model_config = config
        if self.config.ulysses_sequence_parallel_size > 1:
            assert self.use_remove_padding, "Sequence parallel is only supported when remove_padding is enabled"

        # This may be very large
        init_context = get_init_weight_context_manager(use_meta_tensor=not config.tie_word_embeddings, mesh=self.device_mesh)

        with init_context():
            self.model: PreTrainedModel = AutoModelForCausalLM.from_pretrained(
                local_model_path,
                config=config,
                torch_dtype=torch_dtype,
                attn_implementation="flash_attention_2",
                trust_remote_code=trust_remote_code,
            )

            if self.use_remove_padding or self.config.ulysses_sequence_parallel_size > 1:
                from verl.models.transformers.monkey_patch import apply_monkey_patch

                apply_monkey_patch(model=self.model, ulysses_sp_size=self.config.ulysses_sequence_parallel_size)

            # Apply Liger kernel if use_liger is enabled
            if self.config.model.get("use_liger", False):
                from liger_kernel.transformers.monkey_patch import _apply_liger_kernel_to_instance

                _apply_liger_kernel_to_instance(model=self.model)

            if self.config.model.get("lora_rank", 0) > 0:
                self.model.enable_input_require_grads()
                # Convert config to regular Python types before creating PEFT model
                lora_config = {
                    "task_type": TaskType.CAUSAL_LM,
                    "r": self.config.model.lora_rank,
                    "lora_alpha": self.config.model.lora_alpha,
                    "target_modules": convert_to_regular_types(self.config.model.target_modules),
                    "bias": "none",
                }
                self.model = get_peft_model(self.model, LoraConfig(**lora_config))

        if self.config.model.enable_gradient_checkpointing:
            self.model.gradient_checkpointing_enable(gradient_checkpointing_kwargs={"use_reentrant": False})

        log_gpu_memory_usage("After model allocation", logger=logger)

        mixed_precision = MixedPrecision(param_dtype=torch.bfloat16, reduce_dtype=torch.float32, buffer_dtype=torch.float32)

        auto_wrap_policy = get_fsdp_wrap_policy(
            self.model,
            config=self.config.model.fsdp_config.wrap_policy,
            is_lora=self.config.model.get("lora_rank", 0) > 0,
        )
        if self.device_mesh.get_rank() == 0:
            print(auto_wrap_policy)

        if not self.config.model.fsdp_config.cpu_offload:
            cpu_offload = None
        else:
            cpu_offload = CPUOffload(offload_params=self.config.model.fsdp_config.offload_params)

        fsdp_strategy = self.config.model.strategy
        if fsdp_strategy == "fsdp":
            self.fsdp_model = FSDP(
                self.model,
                cpu_offload=cpu_offload,
                param_init_fn=init_fn,
                use_orig_params=False,
                auto_wrap_policy=auto_wrap_policy,
                device_id=get_torch_device().current_device(),
                sharding_strategy=ShardingStrategy.FULL_SHARD,
                mixed_precision=mixed_precision,
                sync_module_states=True,
                device_mesh=self.device_mesh,
                forward_prefetch=False,
            )
        elif fsdp_strategy == "fsdp2":
            assert CPUOffloadPolicy is not None, "PyTorch version >= 2.4 is required for using fully_shard API (FSDP2)"
            mp_policy = MixedPrecisionPolicy(param_dtype=torch.bfloat16, reduce_dtype=torch.float32,
                                             cast_forward_inputs=True)

            fsdp_kwargs = {
                "mesh": self.device_mesh,
                "mp_policy": mp_policy,
                "offload_policy": cpu_offload,
                "reshard_after_forward": True,
            }
            full_state = self.model.state_dict()
            apply_fsdp2(self.model, fsdp_kwargs, self.config.model.fsdp_config)
            fsdp2_load_full_state_dict(self.model, full_state, self.device_mesh, cpu_offload)
            self.fsdp_model = self.model
        else:
            raise NotImplementedError(f"not implement {fsdp_strategy}")

        log_gpu_memory_usage("After FSDP wrapping", logger=logger)

        self.optimizer = optim.AdamW(
            self.fsdp_model.parameters(),
            lr=self.config.optim.lr,
            betas=self.config.optim.betas,
            weight_decay=self.config.optim.weight_decay,
        )

        log_gpu_memory_usage("After initialize optimizer", logger=logger)

        self.steps_per_epoch = len(self.train_dataloader)
        self.total_steps = self.steps_per_epoch * self.config.trainer.total_epochs

        if self.device_mesh.get_rank() == 0:
            print(f"Number of steps/epoch {self.steps_per_epoch}, number of epochs {self.config.trainer.total_epochs}, total number of steps {self.total_steps}")

        num_warmup_steps = int(self.total_steps * self.config.optim.warmup_steps_ratio)

        if not hasattr(self.config.optim, "lr_scheduler") or self.config.optim.lr_scheduler == "cosine":
            self.lr_scheduler = get_cosine_schedule_with_warmup(optimizer=self.optimizer, num_warmup_steps=num_warmup_steps, num_training_steps=self.total_steps)
        elif self.config.optim.lr_scheduler == "wsd":
            self.lr_scheduler = get_wsd_schedule_with_warmup(optimizer=self.optimizer, num_warmup_steps=num_warmup_steps, num_training_steps=self.total_steps)
        else:
            raise ValueError(f"Unknown lr scheduler: {self.config.optim.lr_scheduler}")

    def _compute_loss_and_backward(self, batch, do_backward=True):
        """Compute loss with optional sequence parallelism and remove padding features"""
        use_sp = self.use_remove_padding and self.config.ulysses_sequence_parallel_size > 1

        # Move inputs to GPU and prepare loss mask
        input_ids = batch["input_ids"].to(self.device_name)
        attention_mask = batch["attention_mask"].to(self.device_name)
        position_ids = batch["position_ids"].to(self.device_name)
        loss_mask = batch.pop("loss_mask")[:, :-1].reshape(-1).to(self.device_name)
        loss_fct = nn.CrossEntropyLoss(reduction="none")

        # Context manager for sequence parallel if needed
        context = self.sharding_manager if use_sp else nullcontext()
        with context, torch.autocast(device_type=self.device_name, dtype=torch.bfloat16):
            if not use_sp:
                # Standard forward pass without sequence parallel
                labels = input_ids[:, 1:].contiguous()
                output = self.fsdp_model(input_ids=input_ids, attention_mask=attention_mask, position_ids=position_ids, use_cache=False)
                logits = output.logits

                shift_logits = logits[..., :-1, :].contiguous()
                shift_labels = labels.contiguous()
                # Flatten the tokens
                shift_logits = shift_logits.view(-1, self.model.config.vocab_size)
                shift_labels = shift_labels.view(-1)
                # Enable model parallelism
                shift_labels = shift_labels.to(shift_logits.device)
                loss = loss_fct(shift_logits, shift_labels)
                loss = loss * loss_mask.to(loss.device)
            else:
                # IMPORTANT: We have a big assumption here, so we can shard the SAME sequence across SP ranks
                # i.e., each GPU has <1 sequence, and each SP group has 1 sequence
                # 1. All SP ranks will receive the *SAME* batch
                # 2. Different SP groups will receive *DIFFERENT* batches
                # This is implemented by the DistributedSampler

                batch_size, seqlen = input_ids.shape
                # Remove padding
                input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask)  # input_ids_rmpad (total_nnz, ...)
                input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz)

                # Unpad position_ids to align rotary
                position_ids_rmpad = index_first_axis(rearrange(position_ids.unsqueeze(-1), "b s ... -> (b s) ..."), indices).transpose(0, 1)

                # Pad and slice inputs for sequence parallelism
                input_ids_rmpad_sliced, position_ids_rmpad_padded, pad_size = ulysses_pad_and_slice_inputs(input_ids_rmpad, position_ids_rmpad, sp_size=get_ulysses_sequence_parallel_world_size())
                # For computing loss
                input_ids_rmpad_rolled = torch.roll(input_ids_rmpad, shifts=-1, dims=1)  # (1, total_nnz)
                input_ids_rmpad_rolled, _, _ = ulysses_pad_and_slice_inputs(input_ids_rmpad_rolled, None, get_ulysses_sequence_parallel_world_size())
                input_ids_rmpad_rolled = input_ids_rmpad_rolled.squeeze(0)  # ((total_nnz / sp) + pad)

                # Forward pass
                output = self.fsdp_model(
                    input_ids=input_ids_rmpad_sliced,
                    attention_mask=None,  # Not needed with flash attention varlen
                    position_ids=position_ids_rmpad_padded,
                    use_cache=False,
                )

                # Compute loss locally then aggregate
                logits_rmpad = output.logits.squeeze(0)
                input_ids_rmpad_rolled = input_ids_rmpad_rolled.to(logits_rmpad.device)
                loss = loss_fct(logits_rmpad, input_ids_rmpad_rolled)
                # Gather and unpad for sequence parallelism
                loss = gather_outpus_and_unpad(loss, gather_dim=0, unpad_dim=0, padding_size=pad_size)

                # This is the loss collected from all ulysses ranks
                full_loss = pad_input(hidden_states=loss.unsqueeze(-1), indices=indices, batch=batch_size, seqlen=seqlen)
                full_loss = full_loss.squeeze(-1)[:, :-1]  # Remove last token's loss
                full_loss = full_loss.reshape(-1)
                loss_mask = loss_mask.to(full_loss.device)
                loss = full_loss * loss_mask

            valid_token_this_rank = torch.sum(loss_mask)

            if self.config.data.balance_dp_token:
                torch.distributed.all_reduce(valid_token_this_rank)
                dp_size = self.ulysses_device_mesh.size("dp") if use_sp else torch.distributed.get_world_size()
            else:
                dp_size = 1

            loss = torch.sum(loss) / (valid_token_this_rank + 1e-8) * dp_size

            if do_backward:
                loss.backward()
            return loss

    def training_step(self, batch: TensorDict):
        self.fsdp_model.train()

        log_gpu_memory_usage("Before optimizer zero_grad", logger=logger)

        self.optimizer.zero_grad()

        log_gpu_memory_usage("After optimizer zero_grad", logger=logger)

        micro_batches = batch.split(self.config.data.micro_batch_size_per_gpu)
        n_micro_batches = len(micro_batches)
        step_loss = 0
        for micro_batch in micro_batches:
            loss = self._compute_loss_and_backward(batch=micro_batch) / n_micro_batches
            step_loss += loss.item()

        if self.config.model.strategy == 'fsdp':
            grad_norm = self.fsdp_model.clip_grad_norm_(max_norm=self.config.optim.clip_grad)
        elif self.config.model.strategy == 'fsdp2':
            grad_norm = fsdp2_clip_grad_norm_(self.fsdp_model.parameters(), max_norm=self.config.optim.clip_grad)
        else:
            raise NotImplementedError(f"not implement {self.config.model.strategy}")

        log_gpu_memory_usage("Before optimizer step", logger=logger)

        # if grad_norm is not finite, skip the update
        if not torch.isfinite(grad_norm):
            print(f"WARN: grad_norm is not finite: {grad_norm}")
            self.optimizer.zero_grad()
        else:
            self.optimizer.step()

        log_gpu_memory_usage("After optimizer step", logger=logger)

        self.lr_scheduler.step()

        # reduce loss across dp ranks
        lr = self.lr_scheduler.get_last_lr()[0]

        log_gpu_memory_usage("After offload weights", logger=logger)

        step_loss = torch.tensor(step_loss).to(self.device_name)
        if is_cuda_available:
            torch.distributed.all_reduce(step_loss, op=torch.distributed.ReduceOp.AVG)
        elif is_npu_available:
            torch.distributed.all_reduce(step_loss)
            step_loss /= self.ulysses_device_mesh.size(0)
        return {"train/loss": step_loss.detach().item(), "train/lr(1e-3)": lr * 1e3}

    def validation_step(self, batch: TensorDict):
        self.fsdp_model.eval()
        with torch.no_grad():
            loss = self._compute_loss_and_backward(batch, do_backward=False)
            if is_cuda_available:
                torch.distributed.all_reduce(loss, op=torch.distributed.ReduceOp.AVG)
            elif is_npu_available:
                torch.distributed.all_reduce(loss)
                loss /= self.ulysses_device_mesh.size(0)
        return loss

    def save_checkpoint(self, step):
        # save checkpoint
        path = os.path.join(self.config.trainer.default_local_dir, f"global_step_{step}")

        fsdp_strategy = self.config.model.strategy
        if fsdp_strategy == "fsdp":
            # FSDP1 checkpoint saving
            from torch.distributed.fsdp import FullStateDictConfig, StateDictType

            cfg = FullStateDictConfig(offload_to_cpu=True, rank0_only=True)
            with FSDP.state_dict_type(self.fsdp_model, StateDictType.FULL_STATE_DICT, cfg):
                state_dict = self.fsdp_model.state_dict()

            # save huggingface model
            if self.device_mesh.get_rank() == 0:
                os.makedirs(path, exist_ok=True)
                self.model.save_pretrained(path, state_dict=state_dict)
                self.tokenizer.save_pretrained(path)
        elif fsdp_strategy == "fsdp2":
            # FSDP2 checkpoint saving
            from torch.distributed.checkpoint.state_dict import StateDictOptions, get_model_state_dict

            # Get full state dict with FSDP2
            options = StateDictOptions(full_state_dict=True, cpu_offload=True)
            state_dict = get_model_state_dict(self.fsdp_model, options=options)

            # save huggingface model
            if self.device_mesh.get_rank() == 0:
                os.makedirs(path, exist_ok=True)
                self.model.save_pretrained(path, state_dict=state_dict)
                self.model_config.save_pretrained(path)
                self.tokenizer.save_pretrained(path)
        else:
            raise NotImplementedError(f"not implement {fsdp_strategy}")

        # Copy to HDFS if configured
        if self.device_mesh.get_rank() == 0 and self.config.trainer.default_hdfs_dir:
            hdfs_io.makedirs(self.config.trainer.default_hdfs_dir, exist_ok=True)
            hdfs_io.copy(src=path, dst=self.config.trainer.default_hdfs_dir, dirs_exist_ok=True)

        torch.distributed.barrier()

    def fit(self):
        rank = self.device_mesh.get_rank()

        # TODO: add a unified tracking
        if rank == 0:
            tracking = Tracking(
                project_name=self.config.trainer.project_name,
                experiment_name=self.config.trainer.experiment_name,
                default_backend=self.config.trainer.logger,
            )

        global_step = 0
        last_valid_metric = None
        # compute the total training steps.
        # the total training steps in SFT is mainly for early exit
        total_training_steps = len(self.train_dataloader) * self.config.trainer.total_epochs

        if self.config.trainer.total_training_steps is not None:
            total_training_steps = self.config.trainer.total_training_steps

        self.total_training_steps = total_training_steps
        print(f"Total training steps: {self.total_training_steps}")

        # TODO (zhangchi.usc1992) add back checkpoint manager.
        # Currently, it blocks when uploading to hdfs. So very slow.

        for epoch in range(self.config.trainer.total_epochs):
            self.train_sampler.set_epoch(epoch=epoch)
            for data in tqdm(
                self.train_dataloader,
                total=self.steps_per_epoch,
                desc=f"Epoch {epoch + 1}/{self.config.trainer.total_epochs}",
                disable=rank != 0
            ):
                global_step += 1
                data = TensorDict(data, batch_size=self.config.data.train_batch_size).to(self.device_name)
                metric = self.training_step(data)
                if rank == 0:
                    tracking.log(data=metric, step=global_step)

                is_last_step = global_step >= self.total_training_steps
                is_valid_step = global_step % self.config.trainer.test_freq == 0
                is_save_step = global_step % self.config.trainer.save_freq == 0

                # early exit or validation step
                if is_last_step or (self.config.trainer.test_freq > 0 and is_valid_step):
                    # Perform validation
                    val_losses = []
                    for val_data in self.val_dataloader:
                        val_data = TensorDict(val_data, batch_size=self.config.data.micro_batch_size_per_gpu).to(self.device_name)
                        val_loss = self.validation_step(val_data)
                        val_losses.append(val_loss)
                    if rank == 0:
                        val_loss = torch.mean(torch.stack(val_losses))
                        metric = {"val/loss": val_loss.detach().item()}
                        tracking.log(data=metric, step=global_step)
                        last_valid_metric = metric
                    torch.distributed.barrier()

                if is_last_step or (self.config.trainer.save_freq > 0 and is_save_step):
                    self.save_checkpoint(step=global_step)

                if is_last_step:
                    if rank == 0:
                        print(f"Final validation metrics: {last_valid_metric}")
                    return


def run_sft(config):
    device_name = get_device_name()
    local_rank, rank, world_size = initialize_global_process_group()

    device_mesh = init_device_mesh(device_type=device_name, mesh_shape=(world_size,), mesh_dim_names=("fsdp",))
    dp_size = world_size // config.ulysses_sequence_parallel_size
    ulysses_device_mesh = init_device_mesh(device_type=device_name, mesh_shape=(dp_size, config.ulysses_sequence_parallel_size), mesh_dim_names=("dp", "sp"))
    # build tokenizer and datasets first
    from verl.utils import hf_tokenizer

    local_model_path = copy_to_local(src=config.model.partial_pretrain, verbose=True)
    tokenizer = hf_tokenizer(local_model_path, trust_remote_code=config.model.trust_remote_code)
    train_dataset = create_sft_dataset(config.data.train_files, config.data, tokenizer)
    val_dataset = create_sft_dataset(config.data.val_files, config.data, tokenizer)

    trainer = FSDPSFTTrainer(config=config, device_mesh=device_mesh, ulysses_device_mesh=ulysses_device_mesh, tokenizer=tokenizer, train_dataset=train_dataset, val_dataset=val_dataset)

    trainer.fit()

    destroy_global_process_group()


@hydra.main(config_path="config", config_name="sft_trainer", version_base=None)
def main(config):
    run_sft(config)


def create_sft_dataset(data_paths, data_config, tokenizer):
    """Create a dataset."""
    # build dataset
    # First check if a custom dataset class is specified
    if data_config.custom_cls.get("path", None):
        from verl.utils.import_utils import load_extern_type

        dataset_cls = load_extern_type(data_config.custom_cls.path, data_config.custom_cls.name)
    # Then check if multi-turn dataset should be used
    elif data_config.get("multiturn", {}).get("enable", False):
        dataset_cls = MultiTurnSFTDataset
    # Default to single-turn dataset
    else:
        dataset_cls = SFTDataset

    # Create datasets based on the selected class
    dataset = dataset_cls(parquet_files=data_paths, tokenizer=tokenizer, config=data_config)
    return dataset


if __name__ == "__main__":
    main()


==> sharp/trainer/main_eval.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Offline evaluate the performance of a generated file using reward model and ground truth verifier.
The input is a parquet file that contains N generated sequences and (optional) the ground truth.

"""

from collections import defaultdict

import hydra
import numpy as np
import pandas as pd
import ray
from tqdm import tqdm

from verl.trainer.ppo.reward import get_custom_reward_fn
from verl.utils.fs import copy_to_local


@ray.remote
def process_item(reward_fn, data_source, response_lst, reward_data):
    ground_truth = reward_data["ground_truth"]
    score_lst = [reward_fn(data_source, r, ground_truth) for r in response_lst]
    return data_source, np.mean(score_lst)


@hydra.main(config_path="config", config_name="evaluation", version_base=None)
def main(config):
    local_path = copy_to_local(config.data.path, use_shm=config.data.get('use_shm', False))
    dataset = pd.read_parquet(local_path)
    responses = dataset[config.data.response_key]
    data_sources = dataset[config.data.data_source_key]
    reward_model_data = dataset[config.data.reward_model_key]

    total = len(dataset)

    # Initialize Ray
    if not ray.is_initialized():
        ray.init(num_cpus=config.ray_init.num_cpus)

    # evaluate test_score based on data source
    data_source_reward = defaultdict(list)
    compute_score = get_custom_reward_fn(config)

    # Create remote tasks
    remote_tasks = [process_item.remote(compute_score, data_sources[i], responses[i], reward_model_data[i]) for i in range(total)]

    # Process results as they come in
    with tqdm(total=total) as pbar:
        while len(remote_tasks) > 0:
            # Use ray.wait to get completed tasks
            done_ids, remote_tasks = ray.wait(remote_tasks)
            for result_id in done_ids:
                data_source, score = ray.get(result_id)
                data_source_reward[data_source].append(score)
                pbar.update(1)

    metric_dict = {}
    for data_source, rewards in data_source_reward.items():
        metric_dict[f"test_score/{data_source}"] = np.mean(rewards)

    print(metric_dict)


if __name__ == "__main__":
    main()


==> sharp/trainer/main_generation.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Generate responses given a dataset of prompts
"""

import os

import hydra
import numpy as np
import ray

os.environ["NCCL_DEBUG"] = "WARN"
os.environ["TOKENIZERS_PARALLELISM"] = "true"
# os.environ['TORCH_COMPILE_DISABLE'] = '1'

from pprint import pprint

import pandas as pd
from omegaconf import OmegaConf

from verl import DataProto
from verl.protocol import pad_dataproto_to_divisor, unpad_dataproto
from verl.single_controller.ray import RayClassWithInitArgs, RayResourcePool, RayWorkerGroup
from verl.utils import hf_tokenizer
from verl.utils.device import is_cuda_available
from verl.utils.fs import copy_to_local
from verl.utils.hdfs_io import makedirs
from verl.utils.model import compute_position_id_with_mask
from verl.workers.fsdp_workers import ActorRolloutRefWorker


@hydra.main(config_path="config", config_name="generation", version_base=None)
def main(config):
    run_generation(config)


def run_generation(config) -> None:
    if not ray.is_initialized():
        # this is for local ray cluster
        ray.init(
            runtime_env={"env_vars": {"TOKENIZERS_PARALLELISM": "true", "NCCL_DEBUG": "WARN"}},
            num_cpus=config.ray_init.num_cpus,
        )

    ray.get(main_task.remote(config))


@ray.remote(num_cpus=1)
def main_task(config):
    pprint(OmegaConf.to_container(config, resolve=True))  # resolve=True will eval symbol values
    OmegaConf.resolve(config)

    local_path = copy_to_local(config.model.path)
    trust_remote_code = config.data.get("trust_remote_code", False)
    tokenizer = hf_tokenizer(local_path, trust_remote_code=trust_remote_code)

    if config.rollout.temperature == 0.0:
        assert config.data.n_samples == 1, "When temperature=0, n_samples must be 1."
    assert config.data.n_samples >= 1, "n_samples should always >= 1"

    # read dataset. Note that the dataset should directly contain chat template format (e.g., a list of dictionary)
    dataset = pd.read_parquet(config.data.path)
    chat_lst = dataset[config.data.prompt_key].tolist()

    chat_lst = [chat.tolist() for chat in chat_lst]

    tokenizer.padding_side = "left"
    if tokenizer.pad_token is None:
        tokenizer.pad_token = tokenizer.eos_token

    ray_cls_with_init = RayClassWithInitArgs(cls=ray.remote(ActorRolloutRefWorker), config=config, role="rollout")
    resource_pool = RayResourcePool(process_on_nodes=[config.trainer.n_gpus_per_node] * config.trainer.nnodes)
    wg = RayWorkerGroup(resource_pool=resource_pool, ray_cls_with_init=ray_cls_with_init, device_name="cuda" if is_cuda_available else "npu")
    wg.init_model()

    total_samples = len(dataset)
    config_batch_size = config.data.batch_size
    num_batch = -(-total_samples // config_batch_size)
    output_lst = [[] for _ in range(config.data.n_samples)]

    for batch_idx in range(num_batch):
        print(f"[{batch_idx + 1}/{num_batch}] Start to process.")
        batch_chat_lst = chat_lst[batch_idx * config_batch_size : (batch_idx + 1) * config_batch_size]
        inputs = tokenizer.apply_chat_template(
            batch_chat_lst,
            add_generation_prompt=True,
            padding=True,
            truncation=True,
            max_length=config.rollout.prompt_length,
            return_tensors="pt",
            return_dict=True,
            tokenize=True,
        )
        input_ids = inputs["input_ids"]
        attention_mask = inputs["attention_mask"]
        position_ids = compute_position_id_with_mask(attention_mask)
        batch_dict = {"input_ids": input_ids, "attention_mask": attention_mask, "position_ids": position_ids}

        data = DataProto.from_dict(batch_dict)
        data_padded, pad_size = pad_dataproto_to_divisor(data, wg.world_size)

        # START TO GENERATE FOR n_samples TIMES
        print(f"[{batch_idx + 1}/{num_batch}] Start to generate.")
        for n_sample in range(config.data.n_samples):
            output_padded = wg.generate_sequences(data_padded)
            output = unpad_dataproto(output_padded, pad_size=pad_size)

            output_texts = []
            for i in range(len(output)):
                data_item = output[i]
                prompt_length = data_item.batch["prompts"].shape[-1]
                valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
                valid_response_ids = data_item.batch["responses"][:valid_response_length]
                response_str = tokenizer.decode(valid_response_ids, skip_special_tokens=True)
                output_texts.append(response_str)

            output_lst[n_sample].extend(output_texts)

    # convert output_lst from (n_samples, n_data) to (n_data, n_sampels)
    output_lst = np.array(output_lst, dtype=object)
    output_lst = np.transpose(output_lst, axes=(1, 0)).tolist()

    # add to the data frame
    dataset["responses"] = output_lst

    # write to a new parquet
    output_dir = os.path.dirname(config.data.output_path)
    makedirs(output_dir, exist_ok=True)
    dataset.to_parquet(config.data.output_path)


if __name__ == "__main__":
    main()


==> sharp/trainer/main_ppo.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Note that we don't combine the main with ray_trainer as ray_trainer is used by other main.
"""

# import debugpy
# try:
#     # 5678 is the default attach port in the VS Code debug configurations. Unless a host and port are specified, host defaults to 127.0.0.1
#     debugpy.listen(("localhost", 9501))
#     print("Waiting for debugger attach")
#     debugpy.wait_for_client()
# except Exception as e:
#     pass


import hydra
import ray

from verl.trainer.ppo.ray_trainer import RayPPOTrainer
from verl.trainer.ppo.reward import load_reward_manager


@hydra.main(config_path="config", config_name="ppo_trainer", version_base=None)
def main(config):
    run_ppo(config)


# Define a function to run the PPO-like training process
def run_ppo(config) -> None:
    # Check if Ray is not initialized
    print("zzzzzzzz")

    if not ray.is_initialized():
        # Initialize Ray with a local cluster configuration
        # Set environment variables in the runtime environment to control tokenizer parallelism,
        # NCCL debug level, VLLM logging level, and allow runtime LoRA updating
        # `num_cpus` specifies the number of CPU cores Ray can use, obtained from the configuration
        ray.init(
            runtime_env={"env_vars": {
                "ENABLE_WANDB_ALERT": "True" if config.trainer.get("enable_wandb_alert", False) else "False",
                "WANDB_PROJECT": config["trainer"]["project_name"], 
                "WANDB_NAME": config["trainer"]["experiment_name"], 
                "TOKENIZERS_PARALLELISM": "true", 
                "NCCL_DEBUG": "WARN", 
                "VLLM_LOGGING_LEVEL": "WARN", 
                "VLLM_ALLOW_RUNTIME_LORA_UPDATING": "true",
            }},
            num_cpus=config.ray_init.num_cpus,
        )

    if config.trainer.get("enable_wandb_alert", False):
        from verl.tools.wandb_alert import MCPToolChecker, HangChecker

        # Create a named remote instance of the MCPToolChecker class, and
        # Execute the `record_error` method of the MCPToolChecker in mcp tool calling
        # Execute the `update_latest_iteration` method of the MCPToolChecker in training process
        global_mcp_tool_checker = MCPToolChecker.options(
            name="mcp_tool_checker", 
            namespace="monitor", 
            lifetime="detached", 
            get_if_exists=True
        ).remote(config)

        # Create a remote instance of the HangChecker class, and
        # Execute the `check_hang_and_alert` method of the HangChecker instance remotely
        hang_checker = HangChecker.remote(config)
        hang_checker.check_hang_and_alert.remote()

    # Create a remote instance of the TaskRunner class, and
    # Execute the `run` method of the TaskRunner instance remotely and wait for it to complete
    runner = TaskRunner.remote()
    ray.get(runner.run.remote(config))

    # [Optional] get the path of the timeline trace file from the configuration, default to None
    # This file is used for performance analysis
    timeline_json_file = config.ray_init.get("timeline_json_file", None)
    if timeline_json_file:
        ray.timeline(filename=timeline_json_file)


@ray.remote(num_cpus=1)  # please make sure main_task is not scheduled on head
class TaskRunner:
    def run(self, config):


        # === 辅助函数：带颜色打印 ===
        def info(msg): print(f"\033[92m{msg}\033[0m")   # 绿色
        def warn(msg): print(f"\033[93m{msg}\033[0m")   # 黄色
        def error(msg): print(f"\033[91m{msg}\033[0m")  # 红色

        # Print the initial configuration. `resolve=True` will evaluate symbolic values.
        from pprint import pprint

        from omegaconf import OmegaConf

        from verl.utils.fs import copy_to_local

        info("✅ [Stage 1] 开始解析配置 ...")
        pprint(OmegaConf.to_container(config, resolve=True))
        OmegaConf.resolve(config)

        # === Stage 2: 下载或复制模型文件到本地 ===
        info("✅ [Stage 2] 正在准备模型文件（可能从 HDFS 拷贝到本地） ...")
        # Download the checkpoint from HDFS to the local machine.
        # `use_shm` determines whether to use shared memory, which could lead to faster model loading if turned on
        local_path = copy_to_local(config.actor_rollout_ref.model.path, use_shm=config.actor_rollout_ref.model.get("use_shm", False))

        # === Stage 3: 初始化 tokenizer 与 processor ===
        info("✅ [Stage 3] 初始化 tokenizer 与 processor ...")
        # Instantiate the tokenizer and processor.
        from verl.utils import hf_processor, hf_tokenizer

        trust_remote_code = config.data.get("trust_remote_code", False)
        tokenizer = hf_tokenizer(local_path, trust_remote_code=trust_remote_code)
        # Used for multimodal LLM, could be None
        processor = hf_processor(local_path, trust_remote_code=trust_remote_code, use_fast=True)

        # === Stage 4: 选择分布式策略 ===
        warn("⚙️ [Stage 4] 根据策略加载 Worker 类（fsdp / megatron） ...")
        # Version validation for vllm.
        if config.actor_rollout_ref.rollout.name in ["vllm"]:
            from verl.utils.vllm_utils import is_version_ge

            if config.actor_rollout_ref.model.get("lora_rank", 0) > 0:
                if not is_version_ge(pkg="vllm", minver="0.7.3"):
                    raise NotImplementedError("PPO LoRA is not supported before vllm 0.7.3")

        # Define worker classes based on the actor strategy.
        if config.actor_rollout_ref.actor.strategy in ["fsdp", "fsdp2"]:
            assert config.critic.strategy in ["fsdp", "fsdp2"]
            from verl.single_controller.ray import RayWorkerGroup
            from verl.workers.fsdp_workers import ActorRolloutRefWorker, AsyncActorRolloutRefWorker, CriticWorker

            actor_rollout_cls = AsyncActorRolloutRefWorker if config.actor_rollout_ref.rollout.mode == "async" else ActorRolloutRefWorker
            ray_worker_group_cls = RayWorkerGroup

        elif config.actor_rollout_ref.actor.strategy == "megatron":
            assert config.actor_rollout_ref.actor.strategy == config.critic.strategy
            from verl.single_controller.ray.megatron import NVMegatronRayWorkerGroup
            from verl.workers.megatron_workers import ActorRolloutRefWorker, AsyncActorRolloutRefWorker, CriticWorker

            actor_rollout_cls = AsyncActorRolloutRefWorker if config.actor_rollout_ref.rollout.mode == "async" else ActorRolloutRefWorker
            ray_worker_group_cls = NVMegatronRayWorkerGroup

        else:
            raise NotImplementedError

        from verl.trainer.ppo.ray_trainer import ResourcePoolManager, Role

        # Map roles to their corresponding remote worker classes.
        role_worker_mapping = {
            Role.ActorRollout: ray.remote(actor_rollout_cls),
            Role.Critic: ray.remote(CriticWorker),
        }

        # === Stage 5: 定义资源池与角色映射 ===
        warn("⚙️ [Stage 5] 构建资源池与角色映射 ...")
        # Define the resource pool specification.
        # Map roles to the resource pool.
        global_pool_id = "global_pool"
        resource_pool_spec = {
            global_pool_id: [config.trainer.n_gpus_per_node] * config.trainer.nnodes,
        }
        mapping = {
            Role.ActorRollout: global_pool_id,
            Role.Critic: global_pool_id,
        }

        # We should adopt a multi-source reward function here:
        # - for rule-based rm, we directly call a reward score
        # - for model-based rm, we call a model
        # - for code related prompt, we send to a sandbox if there are test cases
        # finally, we combine all the rewards together
        # The reward type depends on the tag of the data
        if config.reward_model.enable:
            warn("⚙️ [Stage 6] 启用 Reward Model ...")
            if config.reward_model.strategy in ["fsdp", "fsdp2"]:
                from verl.workers.fsdp_workers import RewardModelWorker
            elif config.reward_model.strategy == "megatron":
                from verl.workers.megatron_workers import RewardModelWorker
            else:
                raise NotImplementedError
            role_worker_mapping[Role.RewardModel] = ray.remote(RewardModelWorker)
            mapping[Role.RewardModel] = global_pool_id

        # Add a reference policy worker if KL loss or KL reward is used.
        if config.algorithm.use_kl_in_reward or config.actor_rollout_ref.actor.use_kl_loss:
            role_worker_mapping[Role.RefPolicy] = ray.remote(ActorRolloutRefWorker)
            mapping[Role.RefPolicy] = global_pool_id

        # Load the reward manager for training and validation.
        reward_fn = load_reward_manager(config, tokenizer, num_examine=0, **config.reward_model.get("reward_kwargs", {}))
        val_reward_fn = load_reward_manager(config, tokenizer, num_examine=1, **config.reward_model.get("reward_kwargs", {}))
        print("val_reward_fn:", val_reward_fn)
        resource_pool_manager = ResourcePoolManager(resource_pool_spec=resource_pool_spec, mapping=mapping)

        from verl.utils.dataset.rl_dataset import collate_fn

        info("📦 [Stage 7] 正在加载数据集 ...")
        # Create training and validation datasets.
        train_dataset = create_rl_dataset(config.data.train_files, config.data, tokenizer, processor)
        val_dataset = create_rl_dataset(config.data.val_files, config.data, tokenizer, processor)
        train_sampler = create_rl_sampler(config.data, train_dataset)
 
         # === Stage 8: 初始化 PPO Trainer ===
        info("🚀 [Stage 8] 初始化 RayPPOTrainer ...")
        # Initialize the PPO trainer.
        trainer = RayPPOTrainer(
            config=config,
            tokenizer=tokenizer,
            processor=processor,
            role_worker_mapping=role_worker_mapping,
            resource_pool_manager=resource_pool_manager,
            ray_worker_group_cls=ray_worker_group_cls,
            reward_fn=reward_fn,
            val_reward_fn=val_reward_fn,
            train_dataset=train_dataset,
            val_dataset=val_dataset,
            collate_fn=collate_fn,
            train_sampler=train_sampler,
            device_name=config.trainer.device,
        )

        warn("⚙️ [Stage 9] 初始化 Trainer Workers（模型加载到 GPU） ...")
        # Initialize the workers of the trainer.
        trainer.init_workers()
        info("✅ Workers 初始化完成，准备进入训练阶段。")

        info("🔥 [Stage 10] 调用 trainer.fit()，训练正式开始 🚀🚀🚀")
        # Start the training process.
        trainer.fit()



def create_rl_dataset(data_paths, data_config, tokenizer, processor):
    """Create a dataset.

    Arguments:
        data_paths: List of paths to data files.
        data_config: The data config.
        tokenizer (Tokenizer): The tokenizer.
        processor (Processor): The processor.

    Returns:
        dataset (Dataset): The dataset.
    """
    from torch.utils.data import Dataset

    from verl.utils.dataset.rl_dataset import RLHFDataset

    # Check if a custom dataset class is specified in the data configuration
    # and if the path to the custom class is provided
    if "custom_cls" in data_config and data_config.custom_cls.get("path", None) is not None:
        from verl.utils.import_utils import load_extern_type

        # Dynamically load the custom dataset class
        dataset_cls = load_extern_type(data_config.custom_cls.path, data_config.custom_cls.name)
        # Verify that the custom dataset class inherits from torch.utils.data.Dataset
        if not issubclass(dataset_cls, Dataset):
            raise TypeError(f"The custom dataset class '{data_config.custom_cls.name}' from '{data_config.custom_cls.path}' must inherit from torch.utils.data.Dataset")
    else:
        # Use the default RLHFDataset class if no custom class is specified
        dataset_cls = RLHFDataset
    print(f"Using dataset class: {dataset_cls.__name__}")

    # Instantiate the dataset using the determined dataset class
    dataset = dataset_cls(
        data_files=data_paths,
        tokenizer=tokenizer,
        processor=processor,
        config=data_config,
    )

    return dataset


def create_rl_sampler(data_config, dataset):
    """Create a sampler for the dataset.

    Arguments:
        data_config: The data config.
        dataset (Dataset): The dataset.

    Returns:
        sampler (Sampler): The sampler.
    """
    import torch
    from torch.utils.data import RandomSampler, SequentialSampler

    # Use a sampler to facilitate checkpoint resumption.
    # If shuffling is enabled in the data configuration, create a random sampler.
    if data_config.shuffle:
        train_dataloader_generator = torch.Generator()
        train_dataloader_generator.manual_seed(data_config.get("seed", 1))
        sampler = RandomSampler(data_source=dataset, generator=train_dataloader_generator)
    else:
        # If shuffling is disabled, use a sequential sampler to iterate through the dataset in order.
        sampler = SequentialSampler(data_source=dataset)

    return sampler


if __name__ == "__main__":
    main()


==> sharp/trainer/ppo/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

==> sharp/trainer/ppo/core_algos.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 The HuggingFace Team. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Core functions to implement PPO algorithms.
The function implemented in this file should be used by trainer with different distributed strategies to
implement PPO-like algorithms.
"""

__all__ = ['register', "get_adv_estimator_fn", "AdvantageEstimator"]

from collections import defaultdict
from enum import Enum

import numpy as np
import torch

import verl.utils.torch_functional as verl_F

ADV_ESTIMATOR_REGISTRY = {}

def register_adv_est(name_or_enum):
    """Decorator to register a advantage estimator function with a given name.

    Args:
        name_or_enum: `(str)` or `(AdvantageEstimator)`
            The name or enum of the advantage estimator.

    """
    def decorator(fn):
        name = name_or_enum.value if isinstance(name_or_enum, Enum) else name_or_enum
        if name in ADV_ESTIMATOR_REGISTRY and ADV_ESTIMATOR_REGISTRY[name] != fn:
            raise ValueError(f"Adv estimator {name} has already been registered: {ADV_ESTIMATOR_REGISTRY[name]} vs {fn}")
        ADV_ESTIMATOR_REGISTRY[name] = fn
        return fn
    return decorator

def get_adv_estimator_fn(name_or_enum):
    """Get the advantage estimator function with a given name.

    Args:
        name_or_enum: `(str)` or `(AdvantageEstimator)`
            The name or enum of the advantage estimator.

    Returns:
        `(callable)`: The advantage estimator function.
    """
    name = name_or_enum.value if isinstance(name_or_enum, Enum) else name_or_enum
    if name not in ADV_ESTIMATOR_REGISTRY:
        raise ValueError(f"Unknown advantage estimator simply: {name}")
    return ADV_ESTIMATOR_REGISTRY[name]

class AdvantageEstimator(str, Enum):
    """Using an enumeration class to avoid spelling errors in adv_estimator.

    Note(haibin.lin): this enum class is immutable after creation. Extending this
    enum for new estimators may not be necessary since users can always just call
    `verl.trainer.ppo.core_algos.register` with string name for a custom advantage
    estimator instead.
    """

    GAE = "gae"
    GRPO = "grpo"
    REINFORCE_PLUS_PLUS = "reinforce_plus_plus"
    REINFORCE_PLUS_PLUS_BASELINE = "reinforce_plus_plus_baseline"
    REMAX = "remax"
    RLOO = "rloo"
    OPO = "opo"
    GRPO_PASSK = "grpo_passk"


class AdaptiveKLController:
    """
    Adaptive KL controller described in the paper:
    https://arxiv.org/pdf/1909.08593.pdf
    """

    def __init__(self, init_kl_coef, target_kl, horizon):
        self.value = init_kl_coef
        self.target = target_kl
        self.horizon = horizon

    def update(self, current_kl, n_steps):
        target = self.target
        proportional_error = np.clip(current_kl / target - 1, -0.2, 0.2)
        mult = 1 + proportional_error * n_steps / self.horizon
        self.value *= mult


class FixedKLController:
    """Fixed KL controller."""

    def __init__(self, kl_coef):
        self.value = kl_coef

    def update(self, current_kl, n_steps):
        pass


def get_kl_controller(kl_ctrl):
    if kl_ctrl.type == "fixed":
        return FixedKLController(kl_coef=kl_ctrl.kl_coef)
    elif kl_ctrl.type == "adaptive":
        assert kl_ctrl.horizon > 0, f"horizon must be larger than 0. Got {kl_ctrl.horizon}"
        return AdaptiveKLController(init_kl_coef=kl_ctrl.kl_coef, target_kl=kl_ctrl.target_kl, horizon=kl_ctrl.horizon)
    else:
        raise NotImplementedError

@register_adv_est(AdvantageEstimator.GAE) # or simply: @register_adv_est("gae")
def compute_gae_advantage_return(
    token_level_rewards: torch.Tensor,
    values: torch.Tensor,
    response_mask: torch.Tensor,
    gamma: torch.Tensor,
    lam: torch.Tensor,
):
    """Adapted from https://github.com/huggingface/trl/blob/main/trl/trainer/ppo_trainer.py

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape is (bs, response_length)
        values: `(torch.Tensor)`
            shape is (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape is (bs, response_length). [EOS] mask. The token after [EOS] have mask zero.
        gamma is `(float)`
            discounted factor used in RL
        lam: `(float)`
            lambda value when computing Generalized Advantage Estimation (https://arxiv.org/abs/1506.02438)

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)

    """
    with torch.no_grad():
        lastgaelam = 0
        advantages_reversed = []
        gen_len = token_level_rewards.shape[-1]

        for t in reversed(range(gen_len)):
            nextvalues = values[:, t + 1] if t < gen_len - 1 else 0.0
            delta = token_level_rewards[:, t] + gamma * nextvalues - values[:, t]
            lastgaelam = delta + gamma * lam * lastgaelam
            advantages_reversed.append(lastgaelam)
        advantages = torch.stack(advantages_reversed[::-1], dim=1)

        returns = advantages + values
        advantages = verl_F.masked_whiten(advantages, response_mask)
    return advantages, returns


# NOTE(sgm): this implementation only consider outcome supervision, where the reward is a scalar.
@register_adv_est(AdvantageEstimator.GRPO) # or simply: @register_adv_est("grpo")
def compute_grpo_outcome_advantage(
    token_level_rewards: torch.Tensor,
    response_mask: torch.Tensor,
    index: np.ndarray,
    epsilon: float = 1e-6,
    norm_adv_by_std_in_grpo: str = True,
):
    """
    Compute advantage for GRPO, operating only on Outcome reward
    (with only one scalar reward for each response).

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape is (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape is (bs, response_length)
        norm_adv_by_std_in_grpo: (bool)
            whether to scale the GRPO advantage.
            If True, the advantage is scaled by the std, as in the original GRPO.
            If False, the advantage is not scaled, as in Dr.GRPO (https://arxiv.org/abs/2503.20783).

    Returns:
        advantages: `(torch.Tensor)`
            shape is (bs, response_length)
        Returns: `(torch.Tensor)`
            shape is (bs, response_length)
    """
    scores = token_level_rewards.sum(dim=-1)

    id2score = defaultdict(list)
    id2mean = {}
    id2std = {}

    with torch.no_grad():
        bsz = scores.shape[0]
        for i in range(bsz):
            id2score[index[i]].append(scores[i])
        for idx in id2score:
            if len(id2score[idx]) == 1:
                id2mean[idx] = torch.tensor(0.0)
                id2std[idx] = torch.tensor(1.0)
            elif len(id2score[idx]) > 1:
                id2mean[idx] = torch.mean(torch.tensor(id2score[idx]))
                id2std[idx] = torch.std(torch.tensor([id2score[idx]]))
            else:
                raise ValueError(f"no score in prompt index: {idx}")
        for i in range(bsz):
            if norm_adv_by_std_in_grpo:
                scores[i] = (scores[i] - id2mean[index[i]]) / (id2std[index[i]] + epsilon)
            else:
                scores[i] = scores[i] - id2mean[index[i]]
        scores = scores.unsqueeze(-1) * response_mask

    return scores, scores

@register_adv_est(AdvantageEstimator.GRPO_PASSK) # or simply: @register_adv_est("grpo_passk")
def compute_grpo_passk_outcome_advantage(
    token_level_rewards: torch.Tensor,
    response_mask: torch.Tensor,
    index: np.ndarray,
    epsilon: float = 1e-6,
    norm_adv_by_std_in_grpo: bool = True,
    config = None,
    **kwargs,
):
    """
    Compute advantage for Pass@k using a GRPO-style outcome reward formulation.
    Only the best response per group gets a non-zero advantage: r_max - r_second_max.

    Implemented as described in https://arxiv.org/abs/2503.19595.

    Args:
        token_level_rewards: (bs, response_length)
        response_mask: (bs, response_length)
        index: (bs,) → group ID per sample
        epsilon: float for numerical stability
        config: (dict) algorithm settings, which contains "norm_adv_by_std_in_grpo"

    Returns:
        advantages: (bs, response_length)
        returns: (bs, response_length)
    """
    assert config is not None
    # if True, normalize advantage by std within group
    norm_adv_by_std_in_grpo = config.get("norm_adv_by_std_in_grpo", True)
    scores = token_level_rewards.sum(dim=-1)  # (bs,)
    advantages = torch.zeros_like(scores)

    id2scores = defaultdict(list)
    id2indices = defaultdict(list)

    with torch.no_grad():
        bsz = scores.shape[0]
        for i in range(bsz):
            idx = index[i]
            id2scores[idx].append(scores[i])
            id2indices[idx].append(i)

        for idx in id2scores:
            rewards = torch.stack(id2scores[idx])  # (k,)
            if rewards.numel() < 2:
                raise ValueError(f"Pass@k requires at least 2 samples per group. Got {rewards.numel()} for group {idx}.")
            topk, topk_idx = torch.topk(rewards, 2)
            r_max, r_second_max = topk[0], topk[1]
            i_max = id2indices[idx][topk_idx[0].item()]
            advantage = r_max - r_second_max
            if norm_adv_by_std_in_grpo:
                std = torch.std(rewards)
                advantage = advantage / (std + epsilon)
            advantages[i_max] = advantage

    advantages = advantages.unsqueeze(-1) * response_mask
    return advantages, advantages

@register_adv_est(AdvantageEstimator.REINFORCE_PLUS_PLUS_BASELINE) # or simply: @register_adv_est("reinforce_plus_plus_baseline")
def compute_reinforce_plus_plus_baseline_outcome_advantage(token_level_rewards: torch.Tensor, response_mask: torch.Tensor, index: torch.Tensor,
                                                           epsilon: float = 1e-6, config=None, **kwargs):
    """
    Compute advantage for RF++-baseline (https://arxiv.org/abs/2501.03262), operating only on Outcome reward
    (with only one scalar reward for each response).

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape: (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape: (bs, response_length)
        config: (dict) algorithm config

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)
    """
    response_length = token_level_rewards.shape[-1]
    scores = token_level_rewards.sum(dim=-1)

    id2score = defaultdict(list)
    id2mean = {}

    with torch.no_grad():
        bsz = scores.shape[0]
        for i in range(bsz):
            id2score[index[i]].append(scores[i])
        for idx in id2score:
            if len(id2score[idx]) == 1:
                id2mean[idx] = torch.tensor(0.0)
            elif len(id2score[idx]) > 1:
                id2mean[idx] = torch.mean(torch.tensor(id2score[idx]))
            else:
                raise ValueError(f"no score in prompt index: {idx}")
        for i in range(bsz):
            scores[i] = scores[i] - id2mean[index[i]]

        scores = scores.unsqueeze(-1).tile([1, response_length]) * response_mask
        scores = verl_F.masked_whiten(scores, response_mask) * response_mask

    return scores, scores

@register_adv_est(AdvantageEstimator.RLOO) # or simply: @register_adv_est("rloo")
def compute_rloo_outcome_advantage(token_level_rewards: torch.Tensor, response_mask: torch.Tensor, index: np.ndarray,
                                   epsilon: float = 1e-6, config=None, **kwargs):
    """
    Compute advantage for RLOO based on https://arxiv.org/abs/2402.14740

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape: (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape: (bs, response_length)
        config: (dict) algorithm config

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)
    """
    scores = token_level_rewards.sum(dim=-1)

    id2score = defaultdict(list)
    id2mean = {}

    with torch.no_grad():
        bsz = scores.shape[0]
        for i in range(bsz):
            id2score[index[i]].append(scores[i])
        for idx in id2score:
            if len(id2score[idx]) == 1:
                id2mean[idx] = torch.tensor(0.0)
            elif len(id2score[idx]) > 1:
                id2mean[idx] = torch.mean(torch.tensor(id2score[idx]))
            else:
                raise ValueError(f"no score in prompt index: {idx}")
        for i in range(bsz):
            response_num = len(id2score[index[i]])
            if response_num > 1:
                scores[i] = scores[i] * response_num / (response_num - 1) - id2mean[index[i]] * response_num / (response_num - 1)
        scores = scores.unsqueeze(-1) * response_mask

    return scores, scores

@register_adv_est(AdvantageEstimator.OPO) # or simply: @register_adv_est("opo")
def compute_opo_outcome_advantage(token_level_rewards: torch.Tensor, response_mask: torch.Tensor, index: np.ndarray, epsilon: float = 1e-6,
                                  config=None, **kwargs):
    """
    Compute advantage for OPO based on https://arxiv.org/pdf/2505.23585

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape: (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape: (bs, response_length)
        config: (dict) algorithm config

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)
    """
    response_length = response_mask.sum(dim=-1)
    scores = token_level_rewards.sum(dim=-1)

    id2score = defaultdict(list)
    id2len = defaultdict(list)
    id2bsl = {}

    with torch.no_grad():
        bsz = scores.shape[0]
        for i in range(bsz):
            id2score[index[i]].append(scores[i])
            id2len[index[i]].append(response_length[i])

        for idx in id2score:
            if len(id2score[idx]) == 1:
                id2bsl[idx] = torch.tensor(0.0)
            elif len(id2score[idx]) > 1:
                score_tensor = torch.tensor(id2score[idx])
                len_tensor = torch.tensor(id2len[idx])
                id2bsl[idx] = (len_tensor * score_tensor).sum() / len_tensor.sum()
            else:
                raise ValueError(f"no score in prompt index: {idx}")
        for i in range(bsz):
            scores[i] = scores[i] - id2bsl[index[i]]
        scores = scores.unsqueeze(-1) * response_mask

    return scores, scores

@register_adv_est(AdvantageEstimator.REINFORCE_PLUS_PLUS) # or simply: @register_adv_est("reinforce_plus_plus")
def compute_reinforce_plus_plus_outcome_advantage(token_level_rewards: torch.Tensor, response_mask: torch.Tensor, config=None, **kwargs):
    """
    Compute advantage for REINFORCE++.
    This implementation is based on the paper: https://arxiv.org/abs/2501.03262

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape: (bs, response_length)
        response_mask: `(torch.Tensor)`
            shape: (bs, response_length)
        config: (dict) algorithm config

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)
    """
    assert config is not None
    gamma = config.gamma
    with torch.no_grad():
        returns = torch.zeros_like(token_level_rewards)
        running_return = 0

        for t in reversed(range(token_level_rewards.shape[1])):
            running_return = token_level_rewards[:, t] + gamma * running_return
            returns[:, t] = running_return
            # Reset after EOS
            running_return = running_return * response_mask[:, t]

        advantages = verl_F.masked_whiten(returns, response_mask)
        advantages = advantages * response_mask

    return advantages, returns

@register_adv_est(AdvantageEstimator.REMAX) # or simply: @register_adv_est("remax")
def compute_remax_outcome_advantage(token_level_rewards: torch.Tensor, reward_baselines: torch.Tensor, response_mask: torch.Tensor, config=None, **kwargs):
    """
    Compute advantage for ReMax, operating only on Outcome reward
    This implementation is based on the paper: https://arxiv.org/abs/2310.10505
    (with only one scalar reward for each response).

    Args:
        token_level_rewards: `(torch.Tensor)`
            shape: (bs, response_length)
        reward_baselines: `(torch.Tensor)`
            shape: (bs,)
        response_mask: `(torch.Tensor)`
            shape: (bs, response_length)
        config: (dict) algorithm config

    Returns:
        advantages: `(torch.Tensor)`
            shape: (bs, response_length)
        Returns: `(torch.Tensor)`
            shape: (bs, response_length)
    """

    with torch.no_grad():
        returns = (token_level_rewards * response_mask).flip(dims=[-1]).cumsum(dim=-1).flip(dims=[-1])
        advantages = returns - reward_baselines.unsqueeze(-1) * response_mask

    return advantages, returns


def compute_rewards(token_level_scores, old_log_prob, ref_log_prob, kl_ratio):
    kl = old_log_prob - ref_log_prob
    return token_level_scores - kl * kl_ratio


def agg_loss(loss_mat: torch.Tensor, loss_mask: torch.Tensor, loss_agg_mode: str, num_valid_seqs: int = None):
    """
    Aggregate the loss matrix into a scalar.

    Args:
        loss_mat: `(torch.Tensor)`:
            shape: (bs, response_length)
        loss_mask: `(torch.Tensor)`:
            shape: (bs, response_length)
        loss_agg_mode: (str) choices:
            method to aggregate the loss matrix into a scalar.
        num_valid_seqs (int, optional): Number of total valid rollout sequences. In single-agent setting, all rollouts contribute to the kl loss, so it equals the batch size. In multi-agent setting, it is the number of rollouts from the main_agent (neither padded nor from_subagent_tool). Defaults to None.
    Returns:
        loss: `a scalar torch.Tensor`
            aggregated loss
    """

    bs = loss_mat.shape[0]
    num_valid_seqs = bs if num_valid_seqs is None else num_valid_seqs
    
    if loss_agg_mode == "token-mean":
        loss = verl_F.masked_mean(loss_mat, loss_mask)
    elif loss_agg_mode == "seq-mean-token-sum":
        seq_losses = torch.sum(loss_mat * loss_mask, dim=-1)  # token-sum
        loss = torch.mean(seq_losses)  # seq-mean
        # for multi-agent setting, we need to normalize the loss by the number of total sequences for seq-mean
        loss = loss * bs / max(1, num_valid_seqs)
    elif loss_agg_mode == "seq-mean-token-mean":
        seq_losses = torch.sum(loss_mat * loss_mask, dim=-1) / torch.sum(loss_mask, dim=-1)  # token-mean
        loss = torch.mean(seq_losses)  # seq-mean
        # for multi-agent setting, we need to normalize the loss by the number of total sequences for seq-mean
        loss = loss * bs / max(1, num_valid_seqs)
    elif loss_agg_mode == "seq-mean-token-sum-norm":
        seq_losses = torch.sum(loss_mat * loss_mask, dim=-1)
        loss = torch.sum(seq_losses) / loss_mask.shape[-1]  # The divisor
        # (loss_mask.shape[-1]) should ideally be constant
        # throughout training to well-replicate the DrGRPO paper.
    else:
        raise ValueError(f"Invalid loss_agg_mode: {loss_agg_mode}")

    return loss


def compute_policy_loss(
    old_log_prob,
    log_prob,
    advantages,
    response_mask,
    cliprange=None,
    cliprange_low=None,
    cliprange_high=None,
    clip_ratio_c=3.0,
    loss_agg_mode: str = "token-mean",
    num_valid_seqs: int = None,
):
    """
    Compute the clipped policy objective and related metrics for PPO.

    Adapted from
    https://github.com/huggingface/trl/blob/main/trl/trainer/ppo_trainer.py#L1122

    Args:
        old_log_prob (torch.Tensor):
            Log-probabilities of actions under the old policy, shape (batch_size, response_length).
        log_prob (torch.Tensor):
            Log-probabilities of actions under the current policy, shape (batch_size, response_length).
        advantages (torch.Tensor):
            Advantage estimates for each action, shape (batch_size, response_length).
        response_mask (torch.Tensor):
            Mask indicating which tokens to include in the loss, shape (batch_size, response_length).
        cliprange (float, optional):
            Clipping parameter ε for standard PPO. See https://arxiv.org/abs/1707.06347.
            Defaults to None (must be provided).
        cliprange_low (float, optional):
            Lower clip range for dual-clip PPO. Defaults to same as `cliprange`.
        cliprange_high (float, optional):
            Upper clip range for dual-clip PPO. Defaults to same as `cliprange`.
        clip_ratio_c (float, optional):
            Lower bound of the ratio for dual-clip PPO. See https://arxiv.org/pdf/1912.09729.
            Defaults to 3.0.
        loss_agg_mode (str, optional):
            Aggregation mode for `agg_loss`. Defaults to "token-mean".
        num_valid_seqs (int, optional): Number of total valid rollout sequences. In single-agent setting, all rollouts contribute to the kl loss, so it equals the batch size. In multi-agent setting, it is the number of rollouts from the main_agent (neither padded nor from_subagent_tool). Defaults to None.
    """
    assert clip_ratio_c > 1.0, "The lower bound of the clip_ratio_c for dual-clip PPO should be greater than 1.0," + f" but get the value: {clip_ratio_c}."

    negative_approx_kl = log_prob - old_log_prob
    ratio = torch.exp(negative_approx_kl)
    ppo_kl = verl_F.masked_mean(-negative_approx_kl, response_mask)

    pg_losses1 = -advantages * ratio
    if cliprange_low is None:
        cliprange_low = cliprange
    if cliprange_high is None:
        cliprange_high = cliprange
    pg_losses2 = -advantages * torch.clamp(ratio, 1 - cliprange_low, 1 + cliprange_high)  # - clip(ratio, 1-cliprange, 1+cliprange) * A
    clip_pg_losses1 = torch.maximum(pg_losses1, pg_losses2)  # max(-ratio * A, -clip(ratio, 1-cliprange, 1+cliprange) * A)
    pg_clipfrac = verl_F.masked_mean(torch.gt(pg_losses2, pg_losses1).float(), response_mask)

    pg_losses3 = -advantages * clip_ratio_c
    clip_pg_losses2 = torch.min(pg_losses3, clip_pg_losses1)
    pg_clipfrac_lower = verl_F.masked_mean(torch.gt(clip_pg_losses1, pg_losses3) * (advantages < 0).float(), response_mask)

    pg_losses = torch.where(advantages < 0, clip_pg_losses2, clip_pg_losses1)
    pg_loss = agg_loss(loss_mat=pg_losses, loss_mask=response_mask, loss_agg_mode=loss_agg_mode, num_valid_seqs=num_valid_seqs)

    return pg_loss, pg_clipfrac, ppo_kl, pg_clipfrac_lower


def compute_entropy_loss(logits, response_mask, loss_agg_mode: str = "token-mean"):
    """Compute categorical entropy loss (For backward compatibility)

    Args:
        logits (torch.Tensor): shape is (bs, response_length, vocab_size)
        response_mask (torch.Tensor): shape is (bs, response_length)

    Returns:
        entropy: a scalar torch.Tensor

    """
    # compute entropy
    token_entropy = verl_F.entropy_from_logits(logits)  # (bs, response_len)
    entropy_loss = agg_loss(loss_mat=token_entropy, loss_mask=response_mask, loss_agg_mode=loss_agg_mode)
    return entropy_loss


def compute_value_loss(vpreds: torch.Tensor, returns: torch.Tensor, values: torch.Tensor, response_mask: torch.Tensor, cliprange_value: float, loss_agg_mode: str = "token-mean"):
    """
    Compute the clipped value-function loss for PPO.

    Copied from https://github.com/huggingface/trl/blob/main/trl/trainer/ppo_trainer.py#L1151

    Args:
        vpreds (torch.FloatTensor):
            Predicted values from the value head, shape (batch_size, response_length).
        values (torch.FloatTensor):
            Old (baseline) values from the value head, shape (batch_size, response_length).
        returns (torch.FloatTensor):
            Ground-truth returns, shape (batch_size, response_length).
        response_mask (torch.Tensor):
            Mask indicating which tokens to include in the value loss calculation.
        cliprange_value (float):
            Clip range for value prediction updates.
        loss_agg_mode (str, optional):
            Aggregation mode for `agg_loss`. Defaults to "token-mean".

    Returns:
        vf_loss (torch.FloatTensor):
            A scalar tensor containing the aggregated value-function loss.
        vf_clipfrac (float):
            Fraction of elements where the clipped loss was used.
    """
    vpredclipped = verl_F.clip_by_value(vpreds, values - cliprange_value, values + cliprange_value)
    vf_losses1 = (vpreds - returns) ** 2
    vf_losses2 = (vpredclipped - returns) ** 2
    clipped_vf_losses = torch.max(vf_losses1, vf_losses2)
    vf_loss = agg_loss(loss_mat=clipped_vf_losses, loss_mask=response_mask, loss_agg_mode=loss_agg_mode)
    vf_clipfrac = verl_F.masked_mean(torch.gt(vf_losses2, vf_losses1).float(), response_mask)
    return vf_loss, vf_clipfrac


def kl_penalty(logprob: torch.FloatTensor, ref_logprob: torch.FloatTensor, kl_penalty) -> torch.FloatTensor:
    """Compute KL divergence given logprob and ref_logprob.
    Copied from https://github.com/huggingface/trl/blob/main/trl/trainer/ppo_trainer.py#L1104
    See more description in http://joschu.net/blog/kl-approx.html

    Args:
        logprob:
        ref_logprob:

    Returns:

    """
    if kl_penalty in ("kl", "k1"):
        return logprob - ref_logprob

    if kl_penalty == "abs":
        return (logprob - ref_logprob).abs()

    if kl_penalty in ("mse", "k2"):
        return 0.5 * (logprob - ref_logprob).square()

    # J. Schulman. Approximating kl divergence, 2020.
    # # URL http://joschu.net/blog/kl-approx.html.
    if kl_penalty in ("low_var_kl", "k3"):
        kl = ref_logprob - logprob
        ratio = torch.exp(kl)
        kld = (ratio - kl - 1).contiguous()
        return torch.clamp(kld, min=-10, max=10)

    if kl_penalty == "full":
        # so, here logprob and ref_logprob should contain the logits for every token in vocabulary
        raise NotImplementedError

    raise NotImplementedError


def compute_pf_ppo_reweight_data(
    data,
    reweight_method: str = "pow",
    weight_pow: float = 2.0,
):
    """Reweight the data based on the token_level_scores.

    Args:
        data: DataProto object, containing batch, non_tensor_batch and meta_info
        reweight_method: str, choices: "pow", "max_min", "max_random"
        weight_pow: float, the power of the weight

    Returns:

    """

    @torch.no_grad()
    def compute_weights(scores: torch.Tensor, reweight_method: str, weight_pow: float) -> torch.Tensor:
        if reweight_method == "pow":
            weights = torch.pow(torch.abs(scores), weight_pow)
        elif reweight_method == "max_min":
            max_score = torch.max(scores)
            min_score = torch.min(scores)
            weights = torch.where((scores == max_score) | (scores == min_score), 1.0, 0.0)
        elif reweight_method == "max_random":
            max_score = torch.max(scores)
            weights = torch.where(scores == max_score, 0.4, 0.1)
        else:
            raise ValueError(f"Unsupported reweight_method: {reweight_method}")
        return weights

    scores = data.batch["token_level_scores"].sum(dim=-1)
    weights = compute_weights(scores, reweight_method, weight_pow)
    weights = torch.clamp(weights + 1e-8, min=1e-8)

    batch_size = scores.shape[0]
    sample_indices = torch.multinomial(weights, batch_size, replacement=True)

    resampled_batch = {key: tensor[sample_indices] for key, tensor in data.batch.items()}

    sample_indices_np = sample_indices.numpy()
    resampled_non_tensor_batch = {}
    for key, array in data.non_tensor_batch.items():
        if isinstance(array, np.ndarray):
            resampled_non_tensor_batch[key] = array[sample_indices_np]
        else:
            resampled_non_tensor_batch[key] = [array[i] for i in sample_indices_np]

    resampled_meta_info = {}
    for key, value in data.meta_info.items():
        if isinstance(value, list) and len(value) == batch_size:
            resampled_meta_info[key] = [value[i] for i in sample_indices_np]
        else:
            resampled_meta_info[key] = value

    from copy import deepcopy

    resampled_data = deepcopy(data)
    resampled_data.batch = type(data.batch)(resampled_batch)
    resampled_data.batch.batch_size = data.batch.batch_size
    resampled_data.non_tensor_batch = resampled_non_tensor_batch
    resampled_data.meta_info = resampled_meta_info

    return resampled_data


==> sharp/trainer/ppo/metric_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Metrics related to the PPO trainer.
"""

from collections import defaultdict
from functools import partial
from typing import Any, Callable, Dict, List

import numpy as np
import torch

from verl import DataProto
from verl.utils.import_utils import deprecated


@deprecated("verl.utils.metric.reduce_metrics")
def reduce_metrics(metrics: Dict[str, List[Any]]) -> Dict[str, Any]:
    """
    Reduces a dictionary of metric lists by computing the mean of each list.

    Args:
        metrics: A dictionary mapping metric names to lists of metric values.

    Returns:
        A dictionary with the same keys but with each list replaced by its mean value.

    Example:
        >>> metrics = {"loss": [1.0, 2.0, 3.0], "accuracy": [0.8, 0.9, 0.7]}
        >>> reduce_metrics(metrics)
        {"loss": 2.0, "accuracy": 0.8}
    """
    from verl.utils.metric import reduce_metrics

    return reduce_metrics(metrics)


def _compute_response_info(batch: DataProto) -> Dict[str, Any]:
    """
    Computes information about prompts and responses from a batch.

    This is an internal helper function that extracts masks and lengths for prompts and responses.

    Args:
        batch: A DataProto object containing batch data with responses and attention masks.

    Returns:
        A dictionary containing:
            - response_mask: Attention mask for the response tokens
            - prompt_length: Tensor of prompt lengths for each item in the batch
            - response_length: Tensor of response lengths for each item in the batch
    """
    response_length = batch.batch["responses"].shape[-1]

    prompt_mask = batch.batch["attention_mask"][:, :-response_length]
    response_mask = batch.batch["attention_mask"][:, -response_length:]

    prompt_length = prompt_mask.sum(-1).float()
    response_length = response_mask.sum(-1).float()  # (batch_size,)

    return dict(
        response_mask=response_mask,
        prompt_length=prompt_length,
        response_length=response_length,
    )


def compute_data_metrics(batch: DataProto, use_critic: bool = True) -> Dict[str, Any]:
    """
    Computes various metrics from a batch of data for PPO training.

    This function calculates metrics related to scores, rewards, advantages, returns, values,
    and sequence lengths from a batch of data. It provides statistical information (mean, max, min)
    for each metric category.

    Args:
        batch: A DataProto object containing batch data with token-level scores, rewards, advantages, etc.
        use_critic: Whether to include critic-specific metrics. Defaults to True.

    Returns:
        A dictionary of metrics including:
            - critic/score/mean, max, min: Statistics about sequence scores
            - critic/score/accuracy_reward/mean, max, min: Statistics about accuracy reward component
            - critic/score/tool_format_reward/mean, max, min: Statistics about tool format reward component
            - critic/rewards/mean, max, min: Statistics about sequence rewards
            - critic/advantages/mean, max, min: Statistics about advantages
            - critic/returns/mean, max, min: Statistics about returns
            - critic/values/mean, max, min: Statistics about critic values (if use_critic=True)
            - critic/vf_explained_var: Explained variance of the value function (if use_critic=True)
            - response_length/mean, max, min, clip_ratio: Statistics about response lengths
            - prompt_length/mean, max, min, clip_ratio: Statistics about prompt lengths
    """
    sequence_score = batch.batch["token_level_scores"].sum(-1)
    sequence_reward = batch.batch["token_level_rewards"].sum(-1)

    advantages = batch.batch["advantages"]
    returns = batch.batch["returns"]

    max_response_length = batch.batch["responses"].shape[-1]

    prompt_mask = batch.batch["attention_mask"][:, :-max_response_length].bool()
    response_mask = batch.batch["attention_mask"][:, -max_response_length:].bool()

    max_prompt_length = prompt_mask.size(-1)

    response_info = _compute_response_info(batch)
    prompt_length = response_info["prompt_length"]
    response_length = response_info["response_length"]

    valid_adv = torch.masked_select(advantages, response_mask)
    valid_returns = torch.masked_select(returns, response_mask)

    if use_critic:
        values = batch.batch["values"]
        valid_values = torch.masked_select(values, response_mask)
        return_diff_var = torch.var(valid_returns - valid_values)
        return_var = torch.var(valid_returns)

    metrics = {
        # score
        "critic/score/mean": torch.mean(sequence_score).detach().item(),
        "critic/score/max": torch.max(sequence_score).detach().item(),
        "critic/score/min": torch.min(sequence_score).detach().item(),
        # reward
        "critic/rewards/mean": torch.mean(sequence_reward).detach().item(),
        "critic/rewards/max": torch.max(sequence_reward).detach().item(),
        "critic/rewards/min": torch.min(sequence_reward).detach().item(),
        # adv
        "critic/advantages/mean": torch.mean(valid_adv).detach().item(),
        "critic/advantages/max": torch.max(valid_adv).detach().item(),
        "critic/advantages/min": torch.min(valid_adv).detach().item(),
        # returns
        "critic/returns/mean": torch.mean(valid_returns).detach().item(),
        "critic/returns/max": torch.max(valid_returns).detach().item(),
        "critic/returns/min": torch.min(valid_returns).detach().item(),
        **(
            {
                # values
                "critic/values/mean": torch.mean(valid_values).detach().item(),
                "critic/values/max": torch.max(valid_values).detach().item(),
                "critic/values/min": torch.min(valid_values).detach().item(),
                # vf explained var
                "critic/vf_explained_var": (1.0 - return_diff_var / (return_var + 1e-5)).detach().item(),
            }
            if use_critic
            else {}
        ),
        # response length
        "response_length/mean": torch.mean(response_length).detach().item(),
        "response_length/max": torch.max(response_length).detach().item(),
        "response_length/min": torch.min(response_length).detach().item(),
        "response_length/clip_ratio": torch.mean(torch.eq(response_length, max_response_length).float()).detach().item(),
        # prompt length
        "prompt_length/mean": torch.mean(prompt_length).detach().item(),
        "prompt_length/max": torch.max(prompt_length).detach().item(),
        "prompt_length/min": torch.min(prompt_length).detach().item(),
        "prompt_length/clip_ratio": torch.mean(torch.eq(prompt_length, max_prompt_length).float()).detach().item(),
    }

    # Add separate reward component metrics if available in non_tensor_batch
    if hasattr(batch, 'non_tensor_batch') and batch.non_tensor_batch:
        # Check for accuracy_reward component
        if "accuracy_reward" in batch.non_tensor_batch:
            accuracy_rewards = torch.tensor(batch.non_tensor_batch["accuracy_reward"], dtype=torch.float32)
            metrics.update({
                "critic/score/accuracy_reward/mean": torch.mean(accuracy_rewards).detach().item(),
                "critic/score/accuracy_reward/max": torch.max(accuracy_rewards).detach().item(),
                "critic/score/accuracy_reward/min": torch.min(accuracy_rewards).detach().item(),
            })
        
        # Check for tool_format_reward component (tool_format_reward)
        if "tool_format_reward" in batch.non_tensor_batch:
            tool_format_rewards = torch.tensor(batch.non_tensor_batch["tool_format_reward"], dtype=torch.float32)
            metrics.update({
                "critic/score/tool_format_reward/mean": torch.mean(tool_format_rewards).detach().item(),
                "critic/score/tool_format_reward/max": torch.max(tool_format_rewards).detach().item(),
                "critic/score/tool_format_reward/min": torch.min(tool_format_rewards).detach().item(),
            })

    return metrics


def compute_timing_metrics(batch: DataProto, timing_raw: Dict[str, float]) -> Dict[str, Any]:
    """
    Computes timing metrics for different processing stages in PPO training.

    This function calculates both raw timing metrics (in seconds) and per-token timing metrics
    (in milliseconds) for various processing stages like generation, reference computation,
    value computation, advantage computation, and model updates.

    Args:
        batch: A DataProto object containing batch data with responses and attention masks.
        timing_raw: A dictionary mapping stage names to their execution times in seconds.

    Returns:
        A dictionary containing:
            - timing_s/{name}: Raw timing in seconds for each stage
            - timing_per_token_ms/{name}: Per-token timing in milliseconds for each stage

    Note:
        Different stages use different token counts for normalization:
        - "gen" uses only response tokens
        - Other stages ("ref", "values", "adv", "update_critic", "update_actor") use all tokens
          (prompt + response)
    """
    response_info = _compute_response_info(batch)
    num_prompt_tokens = torch.sum(response_info["prompt_length"]).item()
    num_response_tokens = torch.sum(response_info["response_length"]).item()
    num_overall_tokens = num_prompt_tokens + num_response_tokens

    num_tokens_of_section = {
        "gen": num_response_tokens,
        **{name: num_overall_tokens for name in ["ref", "values", "adv", "update_critic", "update_actor"]},
    }

    return {
        **{f"timing_s/{name}": value for name, value in timing_raw.items()},
        **{f"timing_per_token_ms/{name}": timing_raw[name] * 1000 / num_tokens_of_section[name] for name in set(num_tokens_of_section.keys()) & set(timing_raw.keys())},
    }


def compute_throughout_metrics(batch: DataProto, timing_raw: Dict[str, float], n_gpus: int) -> Dict[str, Any]:
    """
    Computes throughput metrics for PPO training.

    This function calculates performance metrics related to token processing speed,
    including the total number of tokens processed, time per step, and throughput
    (tokens per second per GPU).

    Args:
        batch: A DataProto object containing batch data with meta information about token counts.
        timing_raw: A dictionary mapping stage names to their execution times in seconds.
                   Must contain a "step" key with the total step time.
        n_gpus: Number of GPUs used for training.

    Returns:
        A dictionary containing:
            - perf/total_num_tokens: Total number of tokens processed in the batch
            - perf/time_per_step: Time taken for the step in seconds
            - perf/throughput: Tokens processed per second per GPU

    Note:
        The throughput is calculated as total_tokens / (time * n_gpus) to normalize
        across different GPU counts.
    """
    total_num_tokens = sum(batch.meta_info["global_token_num"])
    time = timing_raw["step"]
    # estimated_flops, promised_flops = flops_function.estimate_flops(num_tokens, time)
    # f'Actual TFLOPs/s/GPU​': estimated_flops/(n_gpus),
    # f'Theoretical TFLOPs/s/GPU​': promised_flops,
    return {
        "perf/total_num_tokens": total_num_tokens,
        "perf/time_per_step": time,
        "perf/throughput": total_num_tokens / (time * n_gpus),
    }


def bootstrap_metric(
    data: list[Any],
    subset_size: int,
    reduce_fns: list[Callable[[np.ndarray], float]],
    n_bootstrap: int = 1000,
    seed: int = 42,
) -> list[tuple[float, float]]:
    """
    Performs bootstrap resampling to estimate statistics of metrics.

    This function uses bootstrap resampling to estimate the mean and standard deviation
    of metrics computed by the provided reduction functions on random subsets of the data.

    Args:
        data: List of data points to bootstrap from.
        subset_size: Size of each bootstrap sample.
        reduce_fns: List of functions that compute a metric from a subset of data.
        n_bootstrap: Number of bootstrap iterations. Defaults to 1000.
        seed: Random seed for reproducibility. Defaults to 42.

    Returns:
        A list of tuples, where each tuple contains (mean, std) for a metric
        corresponding to each reduction function in reduce_fns.

    Example:
        >>> data = [1, 2, 3, 4, 5]
        >>> reduce_fns = [np.mean, np.max]
        >>> bootstrap_metric(data, 3, reduce_fns)
        [(3.0, 0.5), (4.5, 0.3)]  # Example values
    """
    np.random.seed(seed)

    bootstrap_metric_lsts = [[] for _ in range(len(reduce_fns))]
    for _ in range(n_bootstrap):
        bootstrap_idxs = np.random.choice(len(data), size=subset_size, replace=True)
        bootstrap_data = [data[i] for i in bootstrap_idxs]
        for i, reduce_fn in enumerate(reduce_fns):
            bootstrap_metric_lsts[i].append(reduce_fn(bootstrap_data))
    return [(np.mean(lst), np.std(lst)) for lst in bootstrap_metric_lsts]


def calc_maj_val(data: list[dict[str, Any]], vote_key: str, val_key: str) -> float:
    """
    Calculate a value based on majority voting.

    This function identifies the most common value for a specified vote key
    in the data, then returns the corresponding value for that majority vote.

    Args:
        data: List of dictionaries, where each dictionary contains both vote_key and val_key.
        vote_key: The key in each dictionary used for voting/counting.
        val_key: The key in each dictionary whose value will be returned for the majority vote.

    Returns:
        The value associated with the most common vote.

    Example:
        >>> data = [
        ...     {"pred": "A", "val": 0.9},
        ...     {"pred": "B", "val": 0.8},
        ...     {"pred": "A", "val": 0.7}
        ... ]
        >>> calc_maj_val(data, vote_key="pred", val_key="val")
        0.9  # Returns the first "val" for the majority vote "A"
    """
    vote2vals = defaultdict(list)
    for d in data:
        vote2vals[d[vote_key]].append(d[val_key])

    vote2cnt = {k: len(v) for k, v in vote2vals.items()}
    maj_vote = max(vote2cnt, key=vote2cnt.get)

    maj_val = vote2vals[maj_vote][0]

    return maj_val


def process_validation_metrics(data_sources: list[str], sample_inputs: list[str], infos_dict: dict[str, list[Any]], seed: int = 42) -> dict[str, dict[str, dict[str, float]]]:
    """
    Process validation metrics into a structured format with statistical analysis.

    This function organizes validation metrics by data source and prompt, then computes
    various statistical measures including means, standard deviations, best/worst values,
    and majority voting results. It also performs bootstrap sampling to estimate statistics
    for different sample sizes.

    Args:
        data_sources: List of data source identifiers for each sample.
        sample_inputs: List of input prompts corresponding to each sample.
        infos_dict: Dictionary mapping variable names to lists of values for each sample.
        seed: Random seed for bootstrap sampling. Defaults to 42.

    Returns:
        A nested dictionary with the structure:
        {
            data_source: {
                variable_name: {
                    metric_name: value
                }
            }
        }

        Where metric_name includes:
        - "mean@N": Mean value across N samples
        - "std@N": Standard deviation across N samples
        - "best@N/mean": Mean of the best values in bootstrap samples of size N
        - "best@N/std": Standard deviation of the best values in bootstrap samples
        - "worst@N/mean": Mean of the worst values in bootstrap samples
        - "worst@N/std": Standard deviation of the worst values in bootstrap samples
        - "maj@N/mean": Mean of majority voting results in bootstrap samples (if "pred" exists)
        - "maj@N/std": Standard deviation of majority voting results (if "pred" exists)

    Example:
        >>> data_sources = ["source1", "source1", "source2"]
        >>> sample_inputs = ["prompt1", "prompt1", "prompt2"]
        >>> infos_dict = {"score": [0.8, 0.9, 0.7], "pred": ["A", "A", "B"]}
        >>> result = process_validation_metrics(data_sources, sample_inputs, infos_dict)
        >>> # result will contain statistics for each data source and variable
    """
    # Group metrics by data source, prompt and variable
    data_src2prompt2var2vals = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for sample_idx, data_source in enumerate(data_sources):
        prompt = sample_inputs[sample_idx]
        var2vals = data_src2prompt2var2vals[data_source][prompt]
        for var_name, var_vals in infos_dict.items():
            var2vals[var_name].append(var_vals[sample_idx])

    # Calculate metrics for each group
    data_src2prompt2var2metric = defaultdict(lambda: defaultdict(lambda: defaultdict(dict)))
    for data_source, prompt2var2vals in data_src2prompt2var2vals.items():
        for prompt, var2vals in prompt2var2vals.items():
            for var_name, var_vals in var2vals.items():
                if isinstance(var_vals[0], str):
                    continue

                metric = {}
                n_resps = len(var_vals)
                metric[f"mean@{n_resps}"] = np.mean(var_vals)

                if n_resps > 1:
                    metric[f"std@{n_resps}"] = np.std(var_vals)

                    ns = []
                    n = 2
                    while n < n_resps:
                        ns.append(n)
                        n *= 2
                    ns.append(n_resps)

                    for n in ns:
                        [(bon_mean, bon_std), (won_mean, won_std)] = bootstrap_metric(data=var_vals, subset_size=n, reduce_fns=[np.max, np.min], seed=seed)
                        metric[f"best@{n}/mean"], metric[f"best@{n}/std"] = bon_mean, bon_std
                        metric[f"worst@{n}/mean"], metric[f"worst@{n}/std"] = won_mean, won_std
                        if var2vals.get("pred", None) is not None:
                            vote_data = [{"val": val, "pred": pred} for val, pred in zip(var_vals, var2vals["pred"])]
                            [(maj_n_mean, maj_n_std)] = bootstrap_metric(
                                data=vote_data,
                                subset_size=n,
                                reduce_fns=[partial(calc_maj_val, vote_key="pred", val_key="val")],
                                seed=seed,
                            )
                            metric[f"maj@{n}/mean"], metric[f"maj@{n}/std"] = maj_n_mean, maj_n_std

                data_src2prompt2var2metric[data_source][prompt][var_name] = metric

    # Aggregate metrics across prompts
    data_src2var2metric2prompt_vals = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
    for data_source, prompt2var2metric in data_src2prompt2var2metric.items():
        for prompt, var2metric in prompt2var2metric.items():
            for var_name, metric in var2metric.items():
                for metric_name, metric_val in metric.items():
                    data_src2var2metric2prompt_vals[data_source][var_name][metric_name].append(metric_val)

    data_src2var2metric2val = defaultdict(lambda: defaultdict(lambda: defaultdict(float)))
    for data_source, var2metric2prompt_vals in data_src2var2metric2prompt_vals.items():
        for var_name, metric2prompt_vals in var2metric2prompt_vals.items():
            for metric_name, prompt_vals in metric2prompt_vals.items():
                data_src2var2metric2val[data_source][var_name][metric_name] = np.mean(prompt_vals)

    return data_src2var2metric2val


==> sharp/trainer/ppo/ray_trainer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
FSDP PPO Trainer with Ray-based single controller.
This trainer supports model-agonistic model initialization with huggingface
"""

import json
import os
import uuid
from collections import defaultdict
from copy import deepcopy
from dataclasses import dataclass, field
from enum import Enum
from pprint import pprint
from typing import Optional, Type

import numpy as np
import ray
import torch
from omegaconf import OmegaConf, open_dict
from torch.utils.data import Dataset, Sampler
from torchdata.stateful_dataloader import StatefulDataLoader
from tqdm import tqdm

from verl.protocol import (
    DataProto,
    broadcast_advantage_return_tensor_by_reqs_ids,
    broadcast_dataproto_by_uid,
    broadcast_reward_tensor_by_reqs_ids,
    extract_main_agent_rollouts,
    get_deserialized_subagent_tool_rollouts,
    get_num_valid_seqs,
    pad_dataproto_to_divisor,
    pad_dataproto_to_divisor_w_flags,
    reorder_rollouts_by_main_agent_rollouts,
    unpad_dataproto,
    unpad_dataproto_w_flags,
)
from verl.single_controller.base import Worker
from verl.single_controller.ray import RayClassWithInitArgs, RayResourcePool, RayWorkerGroup
from verl.single_controller.ray.base import create_colocated_worker_cls
from verl.trainer.ppo import core_algos
from verl.trainer.ppo.core_algos import AdvantageEstimator, agg_loss
from verl.trainer.ppo.metric_utils import (
    compute_data_metrics,
    compute_throughout_metrics,
    compute_timing_metrics,
    process_validation_metrics,
)
from verl.trainer.ppo.reward import compute_reward, compute_reward_async
from verl.utils.checkpoint.checkpoint_manager import BaseCheckpointManager, find_latest_ckpt_path
from verl.utils.debug.performance import _timer
from verl.utils.metric import (
    reduce_metrics,
)
from verl.utils.seqlen_balancing import get_seqlen_balanced_partitions, log_seqlen_unbalance
from verl.utils.torch_functional import masked_mean
from verl.utils.tracking import ValidationGenerationsLogger

WorkerType = Type[Worker]


class Role(Enum):
    """
    To create more roles dynamically, you can subclass Role and add new members
    """

    Actor = 0
    Rollout = 1
    ActorRollout = 2
    Critic = 3
    RefPolicy = 4
    RewardModel = 5
    ActorRolloutRef = 6


@dataclass
class ResourcePoolManager:
    """
    Define a resource pool specification. Resource pool will be initialized first.
    """

    resource_pool_spec: dict[str, list[int]]
    mapping: dict[Role, str]
    resource_pool_dict: dict[str, RayResourcePool] = field(default_factory=dict)

    def create_resource_pool(self):
        for resource_pool_name, process_on_nodes in self.resource_pool_spec.items():
            # max_colocate_count means the number of WorkerGroups (i.e. processes) in each RayResourcePool
            # For FSDP backend, we recommend using max_colocate_count=1 that merge all WorkerGroups into one.
            # For Megatron backend, we recommend using max_colocate_count>1
            # that can utilize different WorkerGroup for differnt models
            resource_pool = RayResourcePool(process_on_nodes=process_on_nodes, use_gpu=True, max_colocate_count=1, name_prefix=resource_pool_name)
            self.resource_pool_dict[resource_pool_name] = resource_pool

        self._check_resource_available()

    def get_resource_pool(self, role: Role) -> RayResourcePool:
        """Get the resource pool of the worker_cls"""
        return self.resource_pool_dict[self.mapping[role]]

    def get_n_gpus(self) -> int:
        """Get the number of gpus in this cluster."""
        return sum([n_gpus for process_on_nodes in self.resource_pool_spec.values() for n_gpus in process_on_nodes])

    def _check_resource_available(self):
        """Check if the resource pool can be satisfied in this ray cluster."""
        node_available_resources = ray.state.available_resources_per_node()
        node_available_gpus = {node: node_info.get("GPU", 0) if "GPU" in node_info else node_info.get("NPU", 0) for node, node_info in node_available_resources.items()}

        # check total required gpus can be satisfied
        total_available_gpus = sum(node_available_gpus.values())
        total_required_gpus = sum([n_gpus for process_on_nodes in self.resource_pool_spec.values() for n_gpus in process_on_nodes])
        if total_available_gpus < total_required_gpus:
            raise ValueError(f"Total available GPUs {total_available_gpus} is less than total desired GPUs {total_required_gpus}")

        # check each resource pool can be satisfied, O(#resource_pools * #nodes)
        for resource_pool_name, process_on_nodes in self.resource_pool_spec.items():
            num_gpus, num_nodes = process_on_nodes[0], len(process_on_nodes)
            for node, available_gpus in node_available_gpus.items():
                if available_gpus >= num_gpus:
                    node_available_gpus[node] -= num_gpus
                    num_nodes -= 1
                    if num_nodes == 0:
                        break
            if num_nodes > 0:
                raise ValueError(f"Resource pool {resource_pool_name}: {num_gpus}*{num_nodes}" + "cannot be satisfied in this ray cluster")


def apply_kl_penalty(data: DataProto, kl_ctrl: core_algos.AdaptiveKLController, kl_penalty="kl", multi_turn=False, num_valid_seqs=None):
    """Apply KL penalty to the token-level rewards.

    This function computes the KL divergence between the reference policy and current policy,
    then applies a penalty to the token-level rewards based on this divergence.

    Args:
        data (DataProto): The data containing batched model outputs and inputs.
        kl_ctrl (core_algos.AdaptiveKLController): Controller for adaptive KL penalty.
        kl_penalty (str, optional): Type of KL penalty to apply. Defaults to "kl".
        multi_turn (bool, optional): Whether the data is from a multi-turn conversation. Defaults to False.
        num_valid_seqs (int, optional): Number of total valid rollout sequences. In single-agent setting, all rollouts contribute to the kl loss, so it equals the batch size. In multi-agent setting, it is the number of rollouts from the main_agent (neither padded nor from_subagent_tool). Defaults to None.
    Returns:
        tuple: A tuple containing:
            - The updated data with token-level rewards adjusted by KL penalty
            - A dictionary of metrics related to the KL penalty
    """
    responses = data.batch["responses"]
    response_length = responses.size(1)
    token_level_scores = data.batch["token_level_scores"]
    batch_size = data.batch.batch_size[0]

    if multi_turn:
        loss_mask = data.batch["loss_mask"]
        response_mask = loss_mask[:, -response_length:]
    else:
        attention_mask = data.batch["attention_mask"]
        response_mask = attention_mask[:, -response_length:]

    # NOTE: set the response_mask to 0, to avoid affect from length-1 padded rollouts.
    if "is_pad" in data.keys():
        response_mask = response_mask.clone() # avoid in-place modification
        is_pad = data["is_pad"].detach().cpu().numpy()
        response_mask[is_pad, :] *= 0

    # compute kl between ref_policy and current policy
    # When apply_kl_penalty, algorithm.use_kl_in_reward=True, so the reference model has been enabled.
    kld = core_algos.kl_penalty(data.batch["old_log_probs"], data.batch["ref_log_prob"], kl_penalty=kl_penalty)  # (batch_size, response_length)
    kld = kld * response_mask
    beta = kl_ctrl.value

    token_level_rewards = token_level_scores - beta * kld

    current_kl = masked_mean(kld, mask=response_mask, axis=-1)  # average over sequence
    current_kl = torch.mean(current_kl, dim=0).item()

    # for multi-agent setting, we need to normalize the kl by the number of total sequences
    num_valid_seqs = num_valid_seqs if num_valid_seqs is not None else batch_size
    assert num_valid_seqs <= batch_size, f"num_valid_seqs {num_valid_seqs} should be less than or equal to batch_size {batch_size}"
    current_kl = current_kl * batch_size / max(1, num_valid_seqs)

    # according to https://github.com/huggingface/trl/blob/951ca1841f29114b969b57b26c7d3e80a39f75a0/trl/trainer/ppo_trainer.py#L837
    kl_ctrl.update(current_kl=current_kl, n_steps=batch_size)
    data.batch["token_level_rewards"] = token_level_rewards

    metrics = {"actor/reward_kl_penalty": current_kl, "actor/reward_kl_penalty_coeff": beta}

    return data, metrics


def compute_response_mask(data: DataProto):
    """Compute the attention mask for the response part of the sequence.

    This function extracts the portion of the attention mask that corresponds to the model's response,
    which is used for masking computations that should only apply to response tokens.

    Args:
        data (DataProto): The data containing batched model outputs and inputs.

    Returns:
        torch.Tensor: The attention mask for the response tokens.
    """
    responses = data.batch["responses"]
    response_length = responses.size(1)
    attention_mask = data.batch["attention_mask"]
    return attention_mask[:, -response_length:]


def compute_advantage(data: DataProto, adv_estimator, gamma=1.0, lam=1.0, num_repeat=1, multi_turn=False, norm_adv_by_std_in_grpo=True, config=None):
    """Compute advantage estimates for policy optimization.

    This function computes advantage estimates using various estimators like GAE, GRPO, REINFORCE++, etc.
    The advantage estimates are used to guide policy optimization in RL algorithms.

    Args:
        data (DataProto): The data containing batched model outputs and inputs.
        adv_estimator: The advantage estimator to use (e.g., GAE, GRPO, REINFORCE++).
        gamma (float, optional): Discount factor for future rewards. Defaults to 1.0.
        lam (float, optional): Lambda parameter for GAE. Defaults to 1.0.
        num_repeat (int, optional): Number of times to repeat the computation. Defaults to 1.
        multi_turn (bool, optional): Whether the data is from a multi-turn conversation. Defaults to False.
        norm_adv_by_std_in_grpo (bool, optional): Whether to normalize advantages by standard deviation in GRPO. Defaults to True.
        config (dict, optional): Configuration dictionary for algorithm settings. Defaults to None.

    Returns:
        DataProto: The updated data with computed advantages and returns.
    """
    # Back-compatible with trainers that do not compute response mask in fit
    if "response_mask" not in data.batch.keys():
        data.batch["response_mask"] = compute_response_mask(data)
    # prepare response group
    if adv_estimator == AdvantageEstimator.GAE:
        # Compute advantages and returns using Generalized Advantage Estimation (GAE)
        advantages, returns = core_algos.compute_gae_advantage_return(
            token_level_rewards=data.batch["token_level_rewards"],
            values=data.batch["values"],
            response_mask=data.batch["response_mask"],
            gamma=gamma,
            lam=lam,
        )
        data.batch["advantages"] = advantages
        data.batch["returns"] = returns
        if config.get("use_pf_ppo", False):
            data = core_algos.compute_pf_ppo_reweight_data(
                data,
                config.get("pf_ppo_reweight_method", "pow"),
                config.get("pf_ppo_weight_pow", 2.0),
            )
    elif adv_estimator == AdvantageEstimator.GRPO:
        # Initialize the mask for GRPO calculation
        grpo_calculation_mask = data.batch["response_mask"]
        if multi_turn:
            # If multi-turn, replace the mask with the relevant part of loss_mask
            # Get length from the initial response mask
            response_length = grpo_calculation_mask.size(1)
            # This mask is the one intended for GRPO
            grpo_calculation_mask = data.batch["loss_mask"][:, -response_length:]
        # Call compute_grpo_outcome_advantage with parameters matching its definition
        advantages, returns = core_algos.compute_grpo_outcome_advantage(
            token_level_rewards=data.batch["token_level_rewards"],
            response_mask=grpo_calculation_mask,
            index=data.non_tensor_batch["uid"],
            norm_adv_by_std_in_grpo=norm_adv_by_std_in_grpo,
        )
        data.batch["advantages"] = advantages
        data.batch["returns"] = returns
    else:
        # handle all other adv estimator type other than GAE and GRPO
        adv_estimator_fn = core_algos.get_adv_estimator_fn(adv_estimator)
        adv_kwargs = {
            "token_level_rewards": data.batch["token_level_rewards"],
            "response_mask": data.batch["response_mask"],
            "config": config,
        }
        if "uid" in data.non_tensor_batch:  # optional
            adv_kwargs["index"] = data.non_tensor_batch["uid"]
        if "reward_baselines" in data.batch:  # optional
            adv_kwargs["reward_baselines"] = data.batch["reward_baselines"]

        # calculate advantage estimator
        advantages, returns = adv_estimator_fn(**adv_kwargs)
        data.batch["advantages"] = advantages
        data.batch["returns"] = returns
    return data


class RayPPOTrainer:
    """
    Note that this trainer runs on the driver process on a single CPU/GPU node.
    """

    # TODO: support each role have individual ray_worker_group_cls,
    # i.e., support different backend of different role
    def __init__(
        self,
        config,
        tokenizer,
        role_worker_mapping: dict[Role, WorkerType],
        resource_pool_manager: ResourcePoolManager,
        ray_worker_group_cls: RayWorkerGroup = RayWorkerGroup,
        processor=None,
        reward_fn=None,
        val_reward_fn=None,
        train_dataset: Optional[Dataset] = None,
        val_dataset: Optional[Dataset] = None,
        collate_fn=None,
        train_sampler: Optional[Sampler] = None,
        device_name="cuda",
    ):
        """Initialize distributed PPO trainer with Ray backend."""

        self.tokenizer = tokenizer
        self.processor = processor
        self.config = config
        self.reward_fn = reward_fn
        self.val_reward_fn = val_reward_fn

        self.hybrid_engine = config.actor_rollout_ref.hybrid_engine
        assert self.hybrid_engine, "Currently, only support hybrid engine"

        if self.hybrid_engine:
            assert Role.ActorRollout in role_worker_mapping, f"{role_worker_mapping.keys()=}"

        self.role_worker_mapping = role_worker_mapping
        self.resource_pool_manager = resource_pool_manager
        self.use_reference_policy = Role.RefPolicy in role_worker_mapping
        self.use_rm = Role.RewardModel in role_worker_mapping
        self.ray_worker_group_cls = ray_worker_group_cls
        self.device_name = device_name
        self.validation_generations_logger = ValidationGenerationsLogger()

        # if ref_in_actor is True, the reference policy will be actor without lora applied
        self.ref_in_actor = config.actor_rollout_ref.model.get("lora_rank", 0) > 0

        # define in-reward KL control
        # kl loss control currently not suppoorted
        if config.algorithm.use_kl_in_reward:
            self.kl_ctrl_in_reward = core_algos.get_kl_controller(config.algorithm.kl_ctrl)

        if self.config.algorithm.adv_estimator == AdvantageEstimator.GAE:
            self.use_critic = True
        elif self.config.algorithm.adv_estimator in [
            AdvantageEstimator.GRPO,
            AdvantageEstimator.GRPO_PASSK,
            AdvantageEstimator.REINFORCE_PLUS_PLUS,
            AdvantageEstimator.REMAX,
            AdvantageEstimator.RLOO,
            AdvantageEstimator.OPO,
            AdvantageEstimator.REINFORCE_PLUS_PLUS_BASELINE,
        ]:
            self.use_critic = False
        else:
            raise NotImplementedError

        self._validate_config()
        self._create_dataloader(train_dataset, val_dataset, collate_fn, train_sampler)

    def _validate_config(self):
        config = self.config
        # number of GPUs total
        n_gpus = config.trainer.n_gpus_per_node * config.trainer.nnodes
        if config.actor_rollout_ref.actor.strategy == "megatron":
            model_parallel_size = config.actor_rollout_ref.actor.megatron.tensor_model_parallel_size * config.actor_rollout_ref.actor.megatron.pipeline_model_parallel_size
            assert n_gpus % (model_parallel_size * config.actor_rollout_ref.actor.megatron.context_parallel_size) == 0, f"n_gpus ({n_gpus}) must be divisible by model_parallel_size ({model_parallel_size}) times context_parallel_size ({config.actor_rollout_ref.actor.megatron.context_parallel_size})"
            megatron_dp = n_gpus // (model_parallel_size * config.actor_rollout_ref.actor.megatron.context_parallel_size)
            minimal_bsz = megatron_dp * config.actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu
        else:
            minimal_bsz = n_gpus

        # 1. Check total batch size for data correctness
        real_train_batch_size = config.data.train_batch_size * config.actor_rollout_ref.rollout.n
        assert real_train_batch_size % minimal_bsz == 0, f"real_train_batch_size ({real_train_batch_size}) must be divisible by minimal possible batch size ({minimal_bsz})"

        # A helper function to check "micro_batch_size" vs "micro_batch_size_per_gpu"
        # We throw an error if the user sets both. The new convention is "..._micro_batch_size_per_gpu".
        def check_mutually_exclusive(mbs, mbs_per_gpu, name: str):
            settings = {
                "actor_rollout_ref.actor": "micro_batch_size",
                "critic": "micro_batch_size",
                "reward_model": "micro_batch_size",
                "actor_rollout_ref.ref": "log_prob_micro_batch_size",
                "actor_rollout_ref.rollout": "log_prob_micro_batch_size",
            }

            if name in settings:
                param = settings[name]
                param_per_gpu = f"{param}_per_gpu"

                if mbs is None and mbs_per_gpu is None:
                    raise ValueError(f"[{name}] Please set at least one of '{name}.{param}' or '{name}.{param_per_gpu}'.")

                if mbs is not None and mbs_per_gpu is not None:
                    raise ValueError(f"[{name}] You have set both '{name}.{param}' AND '{name}.{param_per_gpu}'. Please remove '{name}.{param}' because only '*_{param_per_gpu}'" + "is supported (the former is deprecated).")

        if not config.actor_rollout_ref.actor.use_dynamic_bsz:
            # actor: ppo_micro_batch_size vs. ppo_micro_batch_size_per_gpu
            check_mutually_exclusive(
                config.actor_rollout_ref.actor.ppo_micro_batch_size,
                config.actor_rollout_ref.actor.ppo_micro_batch_size_per_gpu,
                "actor_rollout_ref.actor",
            )

            if self.use_reference_policy:
                # reference: log_prob_micro_batch_size vs. log_prob_micro_batch_size_per_gpu
                check_mutually_exclusive(
                    config.actor_rollout_ref.ref.log_prob_micro_batch_size,
                    config.actor_rollout_ref.ref.log_prob_micro_batch_size_per_gpu,
                    "actor_rollout_ref.ref",
                )

            #  The rollout section also has log_prob_micro_batch_size vs. log_prob_micro_batch_size_per_gpu
            check_mutually_exclusive(
                config.actor_rollout_ref.rollout.log_prob_micro_batch_size,
                config.actor_rollout_ref.rollout.log_prob_micro_batch_size_per_gpu,
                "actor_rollout_ref.rollout",
            )

        if self.use_critic and not config.critic.use_dynamic_bsz:
            # Check for critic micro-batch size conflicts
            check_mutually_exclusive(config.critic.ppo_micro_batch_size, config.critic.ppo_micro_batch_size_per_gpu, "critic")

        # Check for reward model micro-batch size conflicts
        if config.reward_model.enable and not config.reward_model.use_dynamic_bsz:
            check_mutually_exclusive(config.reward_model.micro_batch_size, config.reward_model.micro_batch_size_per_gpu, "reward_model")

        # Actor
        # check if train_batch_size is larger than ppo_mini_batch_size
        # if NOT dynamic_bsz, we must ensure:
        #    ppo_mini_batch_size is divisible by ppo_micro_batch_size
        #    ppo_micro_batch_size * sequence_parallel_size >= n_gpus
        if not config.actor_rollout_ref.actor.use_dynamic_bsz:
            assert config.data.train_batch_size >= config.actor_rollout_ref.actor.ppo_mini_batch_size
            sp_size = config.actor_rollout_ref.actor.get("ulysses_sequence_parallel_size", 1)
            if config.actor_rollout_ref.actor.ppo_micro_batch_size is not None:
                assert config.actor_rollout_ref.actor.ppo_mini_batch_size % config.actor_rollout_ref.actor.ppo_micro_batch_size == 0
                assert config.actor_rollout_ref.actor.ppo_micro_batch_size * sp_size >= n_gpus

        assert config.actor_rollout_ref.actor.loss_agg_mode in [
            "token-mean",
            "seq-mean-token-sum",
            "seq-mean-token-mean",
            "seq-mean-token-sum-norm",
        ], f"Invalid loss_agg_mode: {config.actor_rollout_ref.actor.loss_agg_mode}"

        if config.algorithm.use_kl_in_reward and config.actor_rollout_ref.actor.use_kl_loss:
            print("NOTICE: You have both enabled in-reward kl and kl loss.")

        # critic
        if self.use_critic and not config.critic.use_dynamic_bsz:
            assert config.data.train_batch_size >= config.critic.ppo_mini_batch_size
            sp_size = config.critic.get("ulysses_sequence_parallel_size", 1)
            if config.critic.ppo_micro_batch_size is not None:
                assert config.critic.ppo_mini_batch_size % config.critic.ppo_micro_batch_size == 0
                assert config.critic.ppo_micro_batch_size * sp_size >= n_gpus

        # Check if use_remove_padding is enabled when using sequence parallelism for fsdp
        if config.actor_rollout_ref.actor.strategy == "fsdp" and (config.actor_rollout_ref.actor.get("ulysses_sequence_parallel_size", 1) > 1 or config.actor_rollout_ref.ref.get("ulysses_sequence_parallel_size", 1) > 1):
            assert config.actor_rollout_ref.model.use_remove_padding, "When using sequence parallelism for actor/ref policy, you must enable `use_remove_padding`."

        if self.use_critic and config.critic.strategy == "fsdp":
            if config.critic.get("ulysses_sequence_parallel_size", 1) > 1:
                assert config.critic.model.use_remove_padding, "When using sequence parallelism for critic, you must enable `use_remove_padding`."

        if config.data.get("val_batch_size", None) is not None:
            print("WARNING: val_batch_size is deprecated." + " Validation datasets are sent to inference engines as a whole batch," + " which will schedule the memory themselves.")

        # check eval config
        if config.actor_rollout_ref.rollout.val_kwargs.do_sample:
            assert config.actor_rollout_ref.rollout.temperature > 0, "validation gen temperature should be greater than 0 when enabling do_sample"

        # check multi_turn with tool config
        if config.actor_rollout_ref.rollout.multi_turn.enable:
            assert config.actor_rollout_ref.rollout.multi_turn.tool_config_path is not None, "tool_config_path must be set when enabling multi_turn with tool, due to no role-playing support"
            assert config.algorithm.adv_estimator in [AdvantageEstimator.GRPO], "only GRPO is tested for multi-turn with tool"

        print("[validate_config] All configuration checks passed successfully!")

    def _create_dataloader(self, train_dataset, val_dataset, collate_fn, train_sampler):
        """
        Creates the train and validation dataloaders.
        """
        # TODO: we have to make sure the batch size is divisible by the dp size
        from verl.trainer.main_ppo import create_rl_dataset, create_rl_sampler

        if train_dataset is None:
            train_dataset = create_rl_dataset(self.config.data.train_files, self.config.data, self.tokenizer, self.processor)
        if val_dataset is None:
            val_dataset = create_rl_dataset(self.config.data.val_files, self.config.data, self.tokenizer, self.processor)
        self.train_dataset, self.val_dataset = train_dataset, val_dataset

        if train_sampler is None:
            train_sampler = create_rl_sampler(self.config.data, self.train_dataset)
        if collate_fn is None:
            from verl.utils.dataset.rl_dataset import collate_fn as default_collate_fn

            collate_fn = default_collate_fn

        self.train_dataloader = StatefulDataLoader(
            dataset=self.train_dataset,
            batch_size=self.config.data.get("gen_batch_size", self.config.data.train_batch_size),
            num_workers=self.config.data.get("dataloader_num_workers", 8),
            drop_last=True,
            collate_fn=collate_fn,
            sampler=train_sampler,
        )

        val_batch_size = self.config.data.val_batch_size  # Prefer config value if set
        if val_batch_size is None:
            val_batch_size = len(self.val_dataset)

        self.val_dataloader = StatefulDataLoader(
            dataset=self.val_dataset,
            batch_size=val_batch_size,
            num_workers=self.config.data.get("dataloader_num_workers", 8),
            shuffle=self.config.data.get("validation_shuffle", True),
            drop_last=False,
            collate_fn=collate_fn,
        )

        assert len(self.train_dataloader) >= 1, "Train dataloader is empty!"
        assert len(self.val_dataloader) >= 1, "Validation dataloader is empty!"

        print(f"Size of train dataloader: {len(self.train_dataloader)}, Size of val dataloader: {len(self.val_dataloader)}")

        total_training_steps = len(self.train_dataloader) * self.config.trainer.total_epochs

        if self.config.trainer.total_training_steps is not None:
            total_training_steps = self.config.trainer.total_training_steps

        self.total_training_steps = total_training_steps
        print(f"Total training steps: {self.total_training_steps}")

        try:
            OmegaConf.set_struct(self.config, True)
            with open_dict(self.config):
                if OmegaConf.select(self.config, "actor_rollout_ref.actor.optim"):
                    self.config.actor_rollout_ref.actor.optim.total_training_steps = total_training_steps
                if OmegaConf.select(self.config, "critic.optim"):
                    self.config.critic.optim.total_training_steps = total_training_steps
        except Exception as e:
            print(f"Warning: Could not set total_training_steps in config. Structure missing? Error: {e}")

    def _dump_generations(self, inputs, outputs, targets, scores, reward_extra_infos_dict, dump_path):
        """Dump rollout/validation samples as JSONL."""
        os.makedirs(dump_path, exist_ok=True)
        filename = os.path.join(dump_path, f"{self.global_steps}.jsonl")

        n = len(inputs)
        base_data = {
            "input": inputs,
            "ground_truth": targets,
            "output": outputs,
            "score": scores,
            "step": [self.global_steps] * n,
        }

        for k, v in reward_extra_infos_dict.items():
            if len(v) == n:
                base_data[k] = v

        with open(filename, "w") as f:
            for i in range(n):
                entry = {k: v[i] for k, v in base_data.items()}
                f.write(json.dumps(entry, ensure_ascii=False) + "\n")

        print(f"Dumped generations to {filename}")

    def _maybe_log_val_generations(self, inputs, outputs, targets, scores):
        """Log a table of validation samples to the configured logger (wandb or swanlab)"""

        generations_to_log = self.config.trainer.log_val_generations

        if generations_to_log == 0:
            return

        import numpy as np

        # Create tuples of (input, output, score) and sort by input text
        samples = list(zip(inputs, outputs, targets, scores))
        samples.sort(key=lambda x: x[0])  # Sort by input text
        if generations_to_log > len(samples):
            generations_to_log = len(inputs)
        # Use fixed random seed for deterministic shuffling
        rng = np.random.RandomState(42)
        rng.shuffle(samples)

        # Take first N samples after shuffling
        samples = samples[:generations_to_log]

        # Log to each configured logger
        self.validation_generations_logger.log(self.config.trainer.logger, samples, self.global_steps)

    def _validate(self):
        data_source_lst = []
        reward_extra_infos_dict: dict[str, list] = defaultdict(list)

        # Lists to collect samples for the table
        sample_inputs = []
        sample_outputs = []
        sample_targets = []
        sample_scores = []
        sample_is_from_subagent_tool = []

        for test_data in self.val_dataloader:
            test_batch = DataProto.from_single_dict(test_data)
            # assign uuid before rollout, identify the orig data <--> reqs_from_subagents relationship
            batch_data_uids = np.array([str(uuid.uuid4()) for _ in range(len(test_batch.batch))], dtype=object)
            test_batch.non_tensor_batch["uid"] = batch_data_uids

            # in multi-agent training setting, save a copy of the orig batch. pop the same keys from the original batch. to be used for reordering the rollouts
            test_batch_orig = deepcopy(test_batch)

            # repeat test batch
            test_batch = test_batch.repeat(repeat_times=self.config.actor_rollout_ref.rollout.val_kwargs.n, interleave=True)

            # we only do validation on rule-based rm
            if self.config.reward_model.enable and test_batch[0].non_tensor_batch["reward_model"]["style"] == "model":
                return {}

            batch_keys_to_pop = ["input_ids", "attention_mask", "position_ids"]
            non_tensor_batch_keys_to_pop = ["raw_prompt_ids", "uid"]
            if "multi_modal_data" in test_batch.non_tensor_batch:
                non_tensor_batch_keys_to_pop.append("multi_modal_data")
            if "raw_prompt" in test_batch.non_tensor_batch:
                non_tensor_batch_keys_to_pop.append("raw_prompt")
            if "tools_kwargs" in test_batch.non_tensor_batch:
                non_tensor_batch_keys_to_pop.append("tools_kwargs")
            test_gen_batch = test_batch.pop(
                batch_keys=batch_keys_to_pop,
                non_tensor_batch_keys=non_tensor_batch_keys_to_pop,
            )
            # in multi-agent training setting, pop the same keys from the original batch, to be used for reordering the rollouts
            _ = test_batch_orig.pop(
                batch_keys=batch_keys_to_pop,
                non_tensor_batch_keys=non_tensor_batch_keys_to_pop,
            )

            test_gen_batch.meta_info = {
                "eos_token_id": self.tokenizer.eos_token_id,
                "pad_token_id": self.tokenizer.pad_token_id,
                "recompute_log_prob": False,
                "do_sample": self.config.actor_rollout_ref.rollout.val_kwargs.do_sample,
                "validate": True,
            }
            print(f"test_gen_batch meta info: {test_gen_batch.meta_info}")
            print(self.val_reward_fn.__class__.__name__ + " evaluation start")

            # pad to be divisible by dp_size
            test_gen_batch_padded, pad_size = pad_dataproto_to_divisor(test_gen_batch, self.actor_rollout_wg.world_size)
            if not self.async_rollout_mode:
                print("validate:zzz1")
                test_output_gen_batch_padded = self.actor_rollout_wg.generate_sequences(test_gen_batch_padded)
            else:
                self.async_rollout_manager.wake_up()
                print("validate:zzz2")
                test_output_gen_batch_padded = self.async_rollout_manager.generate_sequences(test_gen_batch_padded,validate=True)
                self.async_rollout_manager.sleep()

            # unpad
            test_output_gen_batch = unpad_dataproto(test_output_gen_batch_padded, pad_size=pad_size)
            print("validation generation end")

            test_output_gen_batch.to("cpu")

            reqs_from_subagents_serialized = test_output_gen_batch.non_tensor_batch["reqs_from_subagents_serialized"]
            enable_subagent_tool_rollout = any(reqs_from_subagents_serialized)

            if not enable_subagent_tool_rollout:
                test_batch = test_batch.union(test_output_gen_batch)
            else:
                # for multi-agent training, append subagent tool rollout to the validation set
                # NOTE: this is only used for dumping rollouts, must NOT affect the reward evaluation. reward evaluation should be done on the main-agent rollouts.
                test_output_gen_batch_from_subagent_tool = get_deserialized_subagent_tool_rollouts(
                            reqs_from_subagents_serialized=reqs_from_subagents_serialized,
                            tgt_device=test_output_gen_batch.batch["input_ids"].device,
                            config=self.config.actor_rollout_ref.rollout,
                            tokenizer=self.tokenizer,
                        )
                
                if test_output_gen_batch_from_subagent_tool is not None and len(test_output_gen_batch_from_subagent_tool) > 0:
                    test_output_gen_batch = DataProto.concat(
                        [test_output_gen_batch, test_output_gen_batch_from_subagent_tool]
                    )

                # test_output_gen_batch = DataProto.concat([test_output_gen_batch, test_output_gen_batch_from_subagent_tool])

                del test_output_gen_batch_from_subagent_tool

                test_batch = broadcast_dataproto_by_uid(
                            data=test_batch_orig, 
                            src_uids=batch_data_uids, 
                            tgt_uids=test_output_gen_batch.non_tensor_batch["uid"]
                        )
                test_batch = test_batch.union(test_output_gen_batch)

                # for multi-agent training, reorder the batch as the order of [main_agent_rollout_1, subagent_tool_rollout_1_1, subagent_tool_rollout_1_2, main_agent_rollout_2, subagent_tool_rollout_2_1, subagent_tool_rollout_2_2, ...]
                test_batch = reorder_rollouts_by_main_agent_rollouts(test_batch)


            # Store original input_texts 
            # NOTE: do not decode the input_texts from input_ids, as it was modified by get_deserialized_subagent_tool_rollouts() 
            messages = test_batch.non_tensor_batch["messages"]
            input_texts = [self.tokenizer.apply_chat_template(msg["messages"][:2], add_generation_prompt=True, tokenize=False) for msg in messages]
            sample_inputs.extend(input_texts)

            # Store generated outputs
            output_ids = test_batch.batch["responses"]
            output_texts = [self.tokenizer.decode(ids, skip_special_tokens=True) for ids in output_ids]
            sample_outputs.extend(output_texts)

            target = [ground_truth["ground_truth"] for ground_truth in test_batch.non_tensor_batch["reward_model"]]
            sample_targets.extend(target)

            sample_is_from_subagent_tool.extend(test_batch.batch["is_from_subagent_tool"].tolist())

            # NOTE: the multi-agent training setting is handled in reward_manager.subagent_tool.py. Do not need to split the batch into main-agent and subagent-tool rollouts here.
            # if enable_subagent_tool_rollout:
            #     from verl.workers.reward_manager.subagent_tool import SubagentToolRewardManager
            #     assert isinstance(self.val_reward_fn, SubagentToolRewardManager), "The val_reward_fn must be a subagent_tool reward manager when subagent-tool rollouts are included in the loss computation."

            # evaluate using reward_function
            result = self.val_reward_fn(test_batch, return_dict=True)

            print(self.val_reward_fn.__class__.__name__ + " evaluation done")

            reward_tensor_tmp = result["reward_tensor"]
            reward_extra_infos_dict_tmp = result.get("reward_extra_info", {})

            test_batch.batch["token_level_scores"] = reward_tensor_tmp
            test_batch.non_tensor_batch.update({k: np.array(v) for k, v in reward_extra_infos_dict_tmp.items()})

            scores = reward_tensor_tmp.sum(-1).cpu().tolist()
            sample_scores.extend(scores)
            reward_extra_infos_dict["reward"].extend(scores)

            if reward_extra_infos_dict_tmp:
                for key, lst in reward_extra_infos_dict_tmp.items():
                    reward_extra_infos_dict[key].extend(lst)

            data_source_lst.append(test_batch.non_tensor_batch.get("data_source", ["unknown"] * reward_tensor_tmp.shape[0]))

        self._maybe_log_val_generations(inputs=sample_inputs, outputs=sample_outputs, targets=sample_targets, scores=sample_scores)

        # dump generations
        val_data_dir = self.config.trainer.get("validation_data_dir", None)
        if val_data_dir:
            self._dump_generations(
                inputs=sample_inputs,
                outputs=sample_outputs,
                targets=sample_targets,
                scores=sample_scores,
                reward_extra_infos_dict=reward_extra_infos_dict,
                dump_path=val_data_dir,
            )

        for key_info, lst in reward_extra_infos_dict.items():
            assert len(lst) == 0 or len(lst) == len(sample_scores), f"{key_info}: {len(lst)=}, {len(sample_scores)=}"

        data_sources = np.concatenate(data_source_lst, axis=0)

        # delete the subagent-tool rollouts info from data_sources, sample_inputs, and reward_extra_infos_dict, after dumping the traces
        if enable_subagent_tool_rollout:
            sample_is_from_subagent_tool = np.array(sample_is_from_subagent_tool)
            data_sources = data_sources[~sample_is_from_subagent_tool]
            sample_inputs = np.array(sample_inputs)[~sample_is_from_subagent_tool]
            reward_extra_infos_dict = {k: np.array(v)[~sample_is_from_subagent_tool] for k, v in reward_extra_infos_dict.items()}

        data_src2var2metric2val = process_validation_metrics(data_sources, sample_inputs, reward_extra_infos_dict)
        metric_dict = {}
        for data_source, var2metric2val in data_src2var2metric2val.items():
            core_var = "acc" if "acc" in var2metric2val else "reward"
            for var_name, metric2val in var2metric2val.items():
                n_max = max([int(name.split("@")[-1].split("/")[0]) for name in metric2val.keys()])
                for metric_name, metric_val in metric2val.items():
                    if (var_name == core_var) and any(metric_name.startswith(pfx) for pfx in ["mean", "maj", "best"]) and (f"@{n_max}" in metric_name):
                        metric_sec = "val-core"
                    else:
                        metric_sec = "val-aux"
                    # for genqa dataset logging
                    data_source = data_source.replace("gaia_text_103_test_repeat8", "gaia_text_103_test")
                    pfx = f"{metric_sec}/{data_source}/{var_name}/{metric_name}"
                    metric_dict[pfx] = metric_val

        return metric_dict

    def init_workers(self):
        """Initialize distributed training workers using Ray backend.

        Creates:
        1. Ray resource pools from configuration
        2. Worker groups for each role (actor, critic, etc.)
        """
        self.resource_pool_manager.create_resource_pool()

        self.resource_pool_to_cls = {pool: {} for pool in self.resource_pool_manager.resource_pool_dict.values()}

        # create actor and rollout
        if self.hybrid_engine:
            resource_pool = self.resource_pool_manager.get_resource_pool(Role.ActorRollout)
            actor_rollout_cls = RayClassWithInitArgs(
                cls=self.role_worker_mapping[Role.ActorRollout],
                config=self.config.actor_rollout_ref,
                role="actor_rollout",
            )
            self.resource_pool_to_cls[resource_pool]["actor_rollout"] = actor_rollout_cls
        else:
            raise NotImplementedError

        # create critic
        if self.use_critic:
            resource_pool = self.resource_pool_manager.get_resource_pool(Role.Critic)
            critic_cls = RayClassWithInitArgs(cls=self.role_worker_mapping[Role.Critic], config=self.config.critic)
            self.resource_pool_to_cls[resource_pool]["critic"] = critic_cls

        # create reference policy if needed
        if self.use_reference_policy:
            resource_pool = self.resource_pool_manager.get_resource_pool(Role.RefPolicy)
            ref_policy_cls = RayClassWithInitArgs(self.role_worker_mapping[Role.RefPolicy], config=self.config.actor_rollout_ref, role="ref")
            self.resource_pool_to_cls[resource_pool]["ref"] = ref_policy_cls

        # create a reward model if reward_fn is None
        if self.use_rm:
            # we create a RM here
            resource_pool = self.resource_pool_manager.get_resource_pool(Role.RewardModel)
            rm_cls = RayClassWithInitArgs(self.role_worker_mapping[Role.RewardModel], config=self.config.reward_model)
            self.resource_pool_to_cls[resource_pool]["rm"] = rm_cls

        # initialize WorkerGroup
        # NOTE: if you want to use a different resource pool for each role, which can support different parallel size,
        # you should not use `create_colocated_worker_cls`.
        # Instead, directly pass different resource pool to different worker groups.
        # See https://github.com/volcengine/verl/blob/master/examples/ray/tutorial.ipynb for more information.
        all_wg = {}
        wg_kwargs = {}  # Setting up kwargs for RayWorkerGroup
        if OmegaConf.select(self.config.trainer, "ray_wait_register_center_timeout") is not None:
            wg_kwargs["ray_wait_register_center_timeout"] = self.config.trainer.ray_wait_register_center_timeout

        for resource_pool, class_dict in self.resource_pool_to_cls.items():
            worker_dict_cls = create_colocated_worker_cls(class_dict=class_dict)
            wg_dict = self.ray_worker_group_cls(resource_pool=resource_pool, ray_cls_with_init=worker_dict_cls, device_name=self.device_name, **wg_kwargs)
            spawn_wg = wg_dict.spawn(prefix_set=class_dict.keys())
            all_wg.update(spawn_wg)

        if self.use_critic:
            self.critic_wg = all_wg["critic"]
            self.critic_wg.init_model()

        if self.use_reference_policy and not self.ref_in_actor:
            self.ref_policy_wg = all_wg["ref"]
            self.ref_policy_wg.init_model()

        if self.use_rm:
            self.rm_wg = all_wg["rm"]
            self.rm_wg.init_model()

        # we should create rollout at the end so that vllm can have a better estimation of kv cache memory
        self.actor_rollout_wg = all_wg["actor_rollout"]
        self.actor_rollout_wg.init_model()

        # create async rollout manager and request scheduler
        self.async_rollout_mode = False
        if self.config.actor_rollout_ref.rollout.mode == "async":
            from verl.workers.rollout.async_server import AsyncLLMServerManager

            self.async_rollout_mode = True
            self.async_rollout_manager = AsyncLLMServerManager(
                config=self.config,
                worker_group=self.actor_rollout_wg,
            )

    def _save_checkpoint(self):
        # path: given_path + `/global_step_{global_steps}` + `/actor`
        local_global_step_folder = os.path.join(self.config.trainer.default_local_dir, f"global_step_{self.global_steps}")

        print(f"local_global_step_folder: {local_global_step_folder}")
        actor_local_path = os.path.join(local_global_step_folder, "actor")

        actor_remote_path = None if self.config.trainer.default_hdfs_dir is None else os.path.join(self.config.trainer.default_hdfs_dir, f"global_step_{self.global_steps}", "actor")

        remove_previous_ckpt_in_save = self.config.trainer.get("remove_previous_ckpt_in_save", False)
        if remove_previous_ckpt_in_save:
            print("Warning: remove_previous_ckpt_in_save is deprecated," + " set max_actor_ckpt_to_keep=1 and max_critic_ckpt_to_keep=1 instead")
        max_actor_ckpt_to_keep = self.config.trainer.get("max_actor_ckpt_to_keep", None) if not remove_previous_ckpt_in_save else 1
        max_critic_ckpt_to_keep = self.config.trainer.get("max_critic_ckpt_to_keep", None) if not remove_previous_ckpt_in_save else 1

        self.actor_rollout_wg.save_checkpoint(actor_local_path, actor_remote_path, self.global_steps, max_ckpt_to_keep=max_actor_ckpt_to_keep)

        if self.use_critic:
            critic_local_path = os.path.join(local_global_step_folder, "critic")
            critic_remote_path = None if self.config.trainer.default_hdfs_dir is None else os.path.join(self.config.trainer.default_hdfs_dir, f"global_step_{self.global_steps}", "critic")
            self.critic_wg.save_checkpoint(critic_local_path, critic_remote_path, self.global_steps, max_ckpt_to_keep=max_critic_ckpt_to_keep)

        # save dataloader
        BaseCheckpointManager.local_mkdir(local_global_step_folder)
        dataloader_local_path = os.path.join(local_global_step_folder, "data.pt")
        dataloader_state_dict = self.train_dataloader.state_dict()
        torch.save(dataloader_state_dict, dataloader_local_path)

        # latest checkpointed iteration tracker (for atomic usage)
        local_latest_checkpointed_iteration = os.path.join(self.config.trainer.default_local_dir, "latest_checkpointed_iteration.txt")
        with open(local_latest_checkpointed_iteration, "w") as f:
            f.write(str(self.global_steps))

    def _load_checkpoint(self):
        if self.config.trainer.resume_mode == "disable":
            return 0

        # load from hdfs
        if self.config.trainer.default_hdfs_dir is not None:
            raise NotImplementedError("load from hdfs is not implemented yet")
        else:
            checkpoint_folder = self.config.trainer.default_local_dir  # TODO: check path
            if not os.path.isabs(checkpoint_folder):
                working_dir = os.getcwd()
                checkpoint_folder = os.path.join(working_dir, checkpoint_folder)
            global_step_folder = find_latest_ckpt_path(checkpoint_folder)  # None if no latest

        # find global_step_folder
        if self.config.trainer.resume_mode == "auto":
            if global_step_folder is None:
                print("Training from scratch")
                return 0
        else:
            if self.config.trainer.resume_mode == "resume_path":
                assert isinstance(self.config.trainer.resume_from_path, str), "resume ckpt must be str type"
                assert "global_step_" in self.config.trainer.resume_from_path, "resume ckpt must specify the global_steps"
                global_step_folder = self.config.trainer.resume_from_path
                if not os.path.isabs(global_step_folder):
                    working_dir = os.getcwd()
                    global_step_folder = os.path.join(working_dir, global_step_folder)
        print(f"Load from checkpoint folder: {global_step_folder}")
        # set global step
        self.global_steps = int(global_step_folder.split("global_step_")[-1])

        print(f"Setting global step to {self.global_steps}")
        print(f"Resuming from {global_step_folder}")

        actor_path = os.path.join(global_step_folder, "actor")
        critic_path = os.path.join(global_step_folder, "critic")
        # load actor
        self.actor_rollout_wg.load_checkpoint(actor_path, del_local_after_load=self.config.trainer.del_local_ckpt_after_load)
        # load critic
        if self.use_critic:
            self.critic_wg.load_checkpoint(critic_path, del_local_after_load=self.config.trainer.del_local_ckpt_after_load)

        # load dataloader,
        # TODO: from remote not implemented yet
        dataloader_local_path = os.path.join(global_step_folder, "data.pt")
        if os.path.exists(dataloader_local_path):
            dataloader_state_dict = torch.load(dataloader_local_path, weights_only=False)
            self.train_dataloader.load_state_dict(dataloader_state_dict)
        else:
            print(f"Warning: No dataloader state found at {dataloader_local_path}, will start from scratch")

    def _balance_batch(self, batch: DataProto, metrics, logging_prefix="global_seqlen"):
        """Reorder the data on single controller such that each dp rank gets similar total tokens"""
        attention_mask = batch.batch["attention_mask"]
        batch_size = attention_mask.shape[0]
        global_seqlen_lst = batch.batch["attention_mask"].view(batch_size, -1).sum(-1).tolist()  # (train_batch_size,)
        world_size = self.actor_rollout_wg.world_size
        global_partition_lst = get_seqlen_balanced_partitions(global_seqlen_lst, k_partitions=world_size, equal_size=True)
        # reorder based on index. The data will be automatically equally partitioned by dispatch function
        global_idx = torch.tensor([j for partition in global_partition_lst for j in partition])
        batch.reorder(global_idx)
        global_balance_stats = log_seqlen_unbalance(seqlen_list=global_seqlen_lst, partitions=global_partition_lst, prefix=logging_prefix)
        metrics.update(global_balance_stats)

    def _update_latest_iteration(self):
        local_latest_iteration = os.path.join(self.config.trainer.default_local_dir, "latest_iteration.txt")
        with open(local_latest_iteration, "w") as f:
            f.write(str(self.global_steps))

        try:
            mcp_tool_checker = ray.get_actor(name="mcp_tool_checker", namespace="monitor")
            ray.get(mcp_tool_checker.update_latest_iteration.remote(self.global_steps))
        except Exception as e:
            print(f"MCP tool checker not found, skip updating latest iteration: {e}")

    def fit(self):
        """
        The training loop of PPO.
        The driver process only need to call the compute functions of the worker group through RPC
        to construct the PPO dataflow.
        The light-weight advantage computation is done on the driver process.
        """
        from omegaconf import OmegaConf

        from verl.utils.tracking import Tracking

        logger = Tracking(
            project_name=self.config.trainer.project_name,
            experiment_name=self.config.trainer.experiment_name,
            default_backend=self.config.trainer.logger,
            config=OmegaConf.to_container(self.config, resolve=True),
        )

        self.global_steps = 0
        loss_list = []
        reward_list = []
        
        # print(self.config)
        
        # load checkpoint before doing anything
        self._load_checkpoint()

        # perform validation before training
        # currently, we only support validation using the reward_function.
        if self.val_reward_fn is not None and self.config.trainer.get("val_before_train", True):
            val_metrics = self._validate()
            assert val_metrics, f"{val_metrics=}"
            pprint(f"Initial validation metrics: {val_metrics}")
            logger.log(data=val_metrics, step=self.global_steps)
            if self.config.trainer.get("val_only", False):
                return

        # add tqdm
        progress_bar = tqdm(total=self.total_training_steps, initial=self.global_steps, desc="Training Progress")

        # we start from step 1
        self.global_steps += 1
        last_val_metrics = None
        for epoch in range(self.config.trainer.total_epochs):
            dict_round_score = {"score_sum": 0.0, "score_count": 0}
            for batch_dict in self.train_dataloader:
                metrics = {}
                timing_raw = {}
                batch: DataProto = DataProto.from_single_dict(batch_dict)
                # assign uuid before rollout, identify the orig data <--> reqs_from_subagents relationship
                batch_data_uids = np.array([str(uuid.uuid4()) for _ in range(len(batch.batch))], dtype=object)
                batch.non_tensor_batch["uid"] = batch_data_uids

                # pop those keys for generation
                batch_keys_to_pop = ["input_ids", "attention_mask", "position_ids"]
                non_tensor_batch_keys_to_pop = ["raw_prompt_ids", "uid"]
                if "multi_modal_data" in batch.non_tensor_batch:
                    non_tensor_batch_keys_to_pop.append("multi_modal_data")
                if "raw_prompt" in batch.non_tensor_batch:
                    non_tensor_batch_keys_to_pop.append("raw_prompt")
                if "tools_kwargs" in batch.non_tensor_batch:
                    non_tensor_batch_keys_to_pop.append("tools_kwargs")
                gen_batch = batch.pop(
                    batch_keys=batch_keys_to_pop,
                    non_tensor_batch_keys=non_tensor_batch_keys_to_pop,
                )

                is_last_step = self.global_steps >= self.total_training_steps
                with _timer("step", timing_raw):
                    # generate a batch
                    with _timer("gen", timing_raw):
                        if not self.async_rollout_mode:
                            gen_batch_output = self.actor_rollout_wg.generate_sequences(gen_batch)
                        else:
                            self.async_rollout_manager.wake_up()
                            gen_batch_output = self.async_rollout_manager.generate_sequences(gen_batch)
                            self.async_rollout_manager.sleep()
                        timing_raw.update(gen_batch_output.meta_info["timing"])
                        gen_batch_output.meta_info.pop("timing", None)

                    if self.config.algorithm.adv_estimator == AdvantageEstimator.REMAX:
                        with _timer("gen_max", timing_raw):
                            gen_baseline_batch = deepcopy(gen_batch)
                            gen_baseline_batch.meta_info["do_sample"] = False
                            gen_baseline_output = self.actor_rollout_wg.generate_sequences(gen_baseline_batch)
                            batch = batch.union(gen_baseline_output)
                            reward_baseline_tensor = self.reward_fn(batch)
                            reward_baseline_tensor = reward_baseline_tensor.sum(dim=-1)
                            batch.pop(batch_keys=list(gen_baseline_output.batch.keys()))

                            batch.batch["reward_baselines"] = reward_baseline_tensor

                            del gen_baseline_batch, gen_baseline_output

                      
                    # toggle to control whether use subagent-tool rollouts in GRPO training
                    reqs_from_subagents_serialized = gen_batch_output.non_tensor_batch["reqs_from_subagents_serialized"]
                    
                    if self.config.actor_rollout_ref.rollout.get("include_subagent_tool_rollout_in_loss", False):
                        include_subagent_tool_rollout_in_loss = any(reqs_from_subagents_serialized)
                    else:
                        include_subagent_tool_rollout_in_loss = False
                    
                    if not include_subagent_tool_rollout_in_loss:
                        # orig implementation, omit multi-agent info
                        # repeat to align with repeated responses in rollout
                        batch = batch.repeat(repeat_times=self.config.actor_rollout_ref.rollout.n, interleave=True)
                        batch = batch.union(gen_batch_output)
                    else:
                        # for multi-agent RL, append reqs_from_subagents to batch 
                        gen_batch_output_from_subagent_tool = get_deserialized_subagent_tool_rollouts(
                            reqs_from_subagents_serialized=reqs_from_subagents_serialized,
                            tgt_device=gen_batch_output.batch["input_ids"].device,
                            config=self.config.actor_rollout_ref.rollout,
                            tokenizer=self.tokenizer,
                        )

                        # print("\n===== DEBUG non_tensor_batch: gen_batch_output_from_subagent_tool =====")
                        # ntb = gen_batch_output_from_subagent_tool.non_tensor_batch

                        # print("Keys:", list(ntb.keys()))
                        # print()

                        # for k, v in ntb.items():
                        #     print(f"--- {k} ---")
                        #     print("Type:", type(v))
                        #     if isinstance(v, (list, np.ndarray)):
                        #         print("Length:", len(v))
                        #     else:
                        #         print("Value:", v)
                        #     print()
                        # print("====================================================\n")


                        # print("\n===== DEBUG cf_responses: gen_batch_output_from_subagent_tool =====")
                        # if "cf_responses" in gen_batch_output_from_subagent_tool.non_tensor_batch:
                        #     v = gen_batch_output_from_subagent_tool.non_tensor_batch["cf_responses"]
                        #     print("Type:", type(v))
                        #     try:
                        #         print("Length:", len(v))
                        #     except:
                        #         print("Value:", v)
                        # else:
                        #     print("cf_responses NOT FOUND")
                        # print("====================================================\n")

                        gen_batch_output_all = DataProto.concat([gen_batch_output, gen_batch_output_from_subagent_tool])
                        del gen_batch_output_from_subagent_tool

                        batch = broadcast_dataproto_by_uid(
                            data=batch, 
                            src_uids=batch_data_uids, 
                            tgt_uids=gen_batch_output_all.non_tensor_batch["uid"]
                        )
                        batch = batch.union(gen_batch_output_all)

                    print(f"[DEBUG]: step = {self.global_steps}, batch.batch_size = {len(batch)}, include_subagent_tool_rollout_in_loss = {include_subagent_tool_rollout_in_loss}, \n\treqs_from_subagents_serialized != None = {reqs_from_subagents_serialized is not None}\n\n\t{self.config.actor_rollout_ref.rollout}")

                    batch.batch["response_mask"] = compute_response_mask(batch)
                    # compute global_valid tokens
                    batch.meta_info["global_token_num"] = torch.sum(batch.batch["attention_mask"], dim=-1).tolist()

                    with _timer("reward", timing_raw):
                        # compute reward model score
                        if self.use_rm:
                            reward_tensor = self.rm_wg.compute_rm_score(batch)
                            batch = batch.union(reward_tensor)

                        if self.config.reward_model.launch_reward_fn_async:
                            if include_subagent_tool_rollout_in_loss:
                                raise NotImplementedError("Async reward_fn is not supported in multi-agent setting yet.")
                            future_reward = compute_reward_async.remote(batch, self.config, self.tokenizer)
                        else:
                            if include_subagent_tool_rollout_in_loss:
                                from verl.workers.reward_manager import SubagentToolRewardManager
                                assert isinstance(self.reward_fn, SubagentToolRewardManager), "The reward_fn must be a subagent_tool reward manager when subagent-tool rollouts are included in the loss computation."
                            reward_tensor, reward_extra_infos_dict = compute_reward(batch, self.reward_fn)
                            # assign the reward_tensor and reward_extra_infos_dict to the main-agent rollouts
                            batch.batch["token_level_scores"] = reward_tensor
                            batch.non_tensor_batch.update({k: np.array(v) for k, v in reward_extra_infos_dict.items()})

                    # when subagent-tool rollouts are included in the loss computation, zero-pad the batch to the divisor of world_size, avoid DP distribution protocol bug in fsdp_workers.py
                    # NOTE: this func involve the 'is_pad' boolean-tensor flag, which is used in update_actor() to mask out the padded samples in loss computation in dp_actor.py.
                    if include_subagent_tool_rollout_in_loss:
                        batch = pad_dataproto_to_divisor_w_flags(batch, size_divisor=self.actor_rollout_wg.world_size)

                    # Balance the number of valid tokens across DP ranks.
                    # NOTE: This usually changes the order of data in the `batch`,
                    # which won't affect the advantage calculation (since it's based on uid),
                    # but might affect the loss calculation (due to the change of mini-batching).
                    # TODO: Decouple the DP balancing and mini-batching.
                    if self.config.trainer.balance_batch:
                        self._balance_batch(batch, metrics=metrics)

                    
                    # recompute old_log_probs
                    with _timer("old_log_prob", timing_raw):
                        old_log_prob = self.actor_rollout_wg.compute_log_prob(batch)
                        entropys = old_log_prob.batch["entropys"]
                        response_masks = batch.batch["response_mask"]
                        loss_agg_mode = self.config.actor_rollout_ref.actor.loss_agg_mode
                        _, num_not_pad = get_num_valid_seqs(batch)
                        entropy_loss = agg_loss(loss_mat=entropys, loss_mask=response_masks, loss_agg_mode=loss_agg_mode, num_valid_seqs=num_not_pad)
                        old_log_prob_metrics = {"actor/entropy_loss": entropy_loss.detach().item()}
                        metrics.update(old_log_prob_metrics)
                        old_log_prob.batch.pop("entropys")
                        batch = batch.union(old_log_prob)

                        if "rollout_log_probs" in batch.batch.keys():
                            # TODO: we may want to add diff of probs too.
                            rollout_old_log_probs = batch.batch["rollout_log_probs"]
                            actor_old_log_probs = batch.batch["old_log_probs"]
                            attention_mask = batch.batch["attention_mask"]
                            responses = batch.batch["responses"]
                            response_length = responses.size(1)
                            response_mask = attention_mask[:, -response_length:]

                            rollout_probs = torch.exp(rollout_old_log_probs)
                            actor_probs = torch.exp(actor_old_log_probs)
                            rollout_probs_diff = torch.abs(rollout_probs - actor_probs)
                            rollout_probs_diff = torch.masked_select(rollout_probs_diff, response_mask.bool())
                            rollout_probs_diff_max = torch.max(rollout_probs_diff)
                            rollout_probs_diff_mean = torch.mean(rollout_probs_diff)
                            rollout_probs_diff_std = torch.std(rollout_probs_diff)
                            metrics.update(
                                {
                                    "training/rollout_probs_diff_max": rollout_probs_diff_max.detach().item(),
                                    "training/rollout_probs_diff_mean": rollout_probs_diff_mean.detach().item(),
                                    "training/rollout_probs_diff_std": rollout_probs_diff_std.detach().item(),
                                }
                            )

                    if self.use_reference_policy:
                        # compute reference log_prob
                        with _timer("ref", timing_raw):
                            if not self.ref_in_actor:
                                ref_log_prob = self.ref_policy_wg.compute_ref_log_prob(batch)
                            else:
                                ref_log_prob = self.actor_rollout_wg.compute_ref_log_prob(batch)
                            batch = batch.union(ref_log_prob)

                    # compute values
                    if self.use_critic:
                        with _timer("values", timing_raw):
                            values = self.critic_wg.compute_values(batch)
                            batch = batch.union(values)

                    with _timer("adv", timing_raw):
                        # we combine with rule-based rm
                        reward_extra_infos_dict: dict[str, list]
                        if self.config.reward_model.launch_reward_fn_async:
                            reward_tensor, reward_extra_infos_dict = ray.get(future_reward)
                            # NOTE: might be problematic when using async reward_fn in multi-agent setting, the order of the data has been changed.
                            if include_subagent_tool_rollout_in_loss:
                                raise NotImplementedError("Async reward_fn is not supported in multi-agent setting yet.")
                            batch.batch["token_level_scores"] = reward_tensor

                            if reward_extra_infos_dict:
                                batch.non_tensor_batch.update({k: np.array(v) for k, v in reward_extra_infos_dict.items()})

                        # compute rewards. apply_kl_penalty if available
                        if self.config.algorithm.use_kl_in_reward:
                            _, num_not_pad = get_num_valid_seqs(batch)
                            batch, kl_metrics = apply_kl_penalty(batch, kl_ctrl=self.kl_ctrl_in_reward, kl_penalty=self.config.algorithm.kl_penalty, num_valid_seqs=num_not_pad)
                            metrics.update(kl_metrics)
                        else:
                            batch.batch["token_level_rewards"] = batch.batch["token_level_scores"]

                        # compute advantages, executed on the driver process

                        norm_adv_by_std_in_grpo = self.config.algorithm.get("norm_adv_by_std_in_grpo", True)  # GRPO adv normalization factor
                        
                        if include_subagent_tool_rollout_in_loss:
                            # in multi-agent setting, pop out the main-agent-rollouts to avoid computing advantage for subagent-tool-rollouts and padded rollouts
                            batch, batch_from_subagent_tool, batch_padded = extract_main_agent_rollouts(batch)
                        
                        batch = compute_advantage(
                            batch,
                            adv_estimator=self.config.algorithm.adv_estimator,
                            gamma=self.config.algorithm.gamma,
                            lam=self.config.algorithm.lam,
                            num_repeat=self.config.actor_rollout_ref.rollout.n,
                            norm_adv_by_std_in_grpo=norm_adv_by_std_in_grpo,
                            multi_turn=self.config.actor_rollout_ref.rollout.multi_turn.enable,
                            config=self.config.algorithm,
                        )

                        if include_subagent_tool_rollout_in_loss:
                            # in multi-agent setting, broadcast the advantage and return tensor to subagent-tool rollouts according to main parent reqs <--> reqs_from_subagents relationship, and append the subagent-tool rollouts and padded rollouts back to the main-agent rollouts
                            # NOTE: set zero advantages and returns for padded rollouts
                            batch_from_subagent_tool, batch_padded = broadcast_advantage_return_tensor_by_reqs_ids(
                                data_main_agent=batch,
                                data_from_subagent_tool=batch_from_subagent_tool,
                                data_padded=batch_padded,
                            )
                            batch = DataProto.concat([batch, batch_from_subagent_tool])
                            if batch_padded is not None:
                                batch = DataProto.concat([batch, batch_padded])

                        # balance the batch if the batch has been re-constructed
                        if self.config.trainer.balance_batch and include_subagent_tool_rollout_in_loss:
                            self._balance_batch(batch, metrics=metrics)

                    # update critic
                    if self.use_critic:
                        with _timer("update_critic", timing_raw):
                            critic_output = self.critic_wg.update_critic(batch)
                        critic_output_metrics = reduce_metrics(critic_output.meta_info["metrics"])
                        metrics.update(critic_output_metrics)

                    # implement critic warmup
                    if self.config.trainer.critic_warmup <= self.global_steps:
                        # update actor
                        with _timer("update_actor", timing_raw):
                            batch.meta_info["multi_turn"] = self.config.actor_rollout_ref.rollout.multi_turn.enable
                            actor_output = self.actor_rollout_wg.update_actor(batch)
                        actor_output_metrics = reduce_metrics(actor_output.meta_info["metrics"])
                        metrics.update(actor_output_metrics)

                    # unpad the batch to avoid involing padded samples in the metric calculation
                    # This only occurs in multi-agent setting, where the subagent-tool rollouts are included in the loss computation, making the original batch-size not divisible by world_size.
                    if include_subagent_tool_rollout_in_loss:
                        batch = unpad_dataproto_w_flags(batch)
                        # for multi-agent training, reorder the batch as the order of [main_agent_rollout_1, subagent_tool_rollout_1_1, subagent_tool_rollout_1_2, main_agent_rollout_2, subagent_tool_rollout_2_1, subagent_tool_rollout_2_2, ...]
                        batch = reorder_rollouts_by_main_agent_rollouts(batch)

                    # Log rollout generations if enabled
                    rollout_data_dir = self.config.trainer.get("rollout_data_dir", None)
                    if rollout_data_dir:
                        with _timer("dump_rollout_generations", timing_raw):
                            print(batch.batch.keys())
                            inputs = self.tokenizer.batch_decode(batch.batch["prompts"], skip_special_tokens=True)
                            outputs = self.tokenizer.batch_decode(batch.batch["responses"], skip_special_tokens=True)
                            targets = [groundtruth["ground_truth"] for groundtruth in batch.non_tensor_batch["reward_model"]]
                            scores = batch.batch["token_level_scores"].sum(-1).cpu().tolist()
                            # update reward_extra_infos_dict to avoid dumping this info in a shuffled order (shuffled by _balance_batch())
                            reward_extra_infos_dict = {k: batch.non_tensor_batch[k].tolist() for k in reward_extra_infos_dict.keys()}
                            self._dump_generations(
                                inputs=inputs,
                                outputs=outputs,
                                targets=targets,
                                scores=scores,
                                reward_extra_infos_dict=reward_extra_infos_dict,
                                dump_path=rollout_data_dir,
                            )

                            # in multi-agent setting, calculate the turn count and score for the main-agent rollouts
                            if include_subagent_tool_rollout_in_loss:
                                is_from_subagent_tool = batch.batch["is_from_subagent_tool"].cpu().numpy()
                                outputs = np.array(outputs, dtype=object)
                                outputs, outputs_from_subagent_tool = outputs[~is_from_subagent_tool], outputs[is_from_subagent_tool]
                                scores = np.array(scores, dtype=object)
                                scores, scores_from_subagent_tool = scores[~is_from_subagent_tool], scores[is_from_subagent_tool]

                            # NOTE: the round seperator is hard-coded here, which is not flexible for different dumping format. Need to adjust if set skip_special_tokens=False in tokenizer when dumping rollouts.
                            round_seperator = "\nassistant\n"

                            turn_count = [output.count(round_seperator) for output in outputs]
                            metrics.update({"rollout/turn_count": np.mean(turn_count) if turn_count else 0.0})
                            dict_round_score["turn_count_sum"] = dict_round_score.get("turn_count_sum", 0) + np.sum(turn_count)
                            dict_round_score["turn_count_count"] = dict_round_score.get("turn_count_count", 0) + len(turn_count)
                            dict_round_score["turn_count_round"] = dict_round_score["turn_count_sum"] / dict_round_score["turn_count_count"] if dict_round_score["turn_count_count"] > 0 else 0.0
                            dict_round_score["score_sum"] += np.sum(scores)
                            dict_round_score["score_count"] += len(scores)
                            dict_round_score["score_round"] = dict_round_score["score_sum"] / dict_round_score["score_count"] if dict_round_score["score_count"] > 0 else 0.0

                            # in multi-agent setting, calculate the turn count and score for the subagent-tool rollouts separately
                            if include_subagent_tool_rollout_in_loss:
                                if "score_sum/subagent_tool" not in dict_round_score:
                                    dict_round_score["score_sum/subagent_tool"] = 0.0
                                    dict_round_score["score_count/subagent_tool"] = 0

                                turn_count_from_subagent_tool = [output.count(round_seperator) for output in outputs_from_subagent_tool]
                                metrics.update({"rollout/turn_count/subagent_tool": np.mean(turn_count_from_subagent_tool) if turn_count_from_subagent_tool else 0.0})
                                dict_round_score["turn_count_sum/subagent_tool"] = dict_round_score.get("turn_count_sum/subagent_tool", 0) + np.sum(turn_count_from_subagent_tool)
                                dict_round_score["turn_count_count/subagent_tool"] = dict_round_score.get("turn_count_count/subagent_tool", 0) + len(turn_count_from_subagent_tool)
                                dict_round_score["turn_count_round/subagent_tool"] = dict_round_score["turn_count_sum/subagent_tool"] / dict_round_score["turn_count_count/subagent_tool"] if dict_round_score["turn_count_count/subagent_tool"] > 0 else 0.0
                                dict_round_score["score_sum/subagent_tool"] += np.sum(scores_from_subagent_tool)
                                dict_round_score["score_count/subagent_tool"] += len(scores_from_subagent_tool)
                                dict_round_score["score_round/subagent_tool"] = dict_round_score["score_sum/subagent_tool"] / dict_round_score["score_count/subagent_tool"] if dict_round_score["score_count/subagent_tool"] > 0 else 0.0

                    # validate
                    if self.val_reward_fn is not None and self.config.trainer.test_freq > 0 and (is_last_step or self.global_steps % self.config.trainer.test_freq == 0):
                        with _timer("testing", timing_raw):
                            val_metrics: dict = self._validate()
                            if is_last_step:
                                last_val_metrics = val_metrics
                        metrics.update(val_metrics)

                    if self.config.trainer.save_freq > 0 and (is_last_step or self.global_steps % self.config.trainer.save_freq == 0):
                        with _timer("save_checkpoint", timing_raw):
                            self._save_checkpoint()

                # training metrics
                metrics.update(
                    {
                        "training/global_step": self.global_steps,
                        "training/epoch": epoch,
                    }
                )
                # collect metrics
                if include_subagent_tool_rollout_in_loss:
                    batch_main_agent, batch_from_subagent_tool, _ = extract_main_agent_rollouts(batch)
                    metrics.update(compute_data_metrics(batch=batch_main_agent, use_critic=self.use_critic))
                    metrics_subagent_tool = compute_data_metrics(batch=batch_from_subagent_tool, use_critic=self.use_critic)
                    metrics.update({f"{k}/subagent_tool": v for k, v in metrics_subagent_tool.items()})
                else:
                    metrics.update(compute_data_metrics(batch=batch, use_critic=self.use_critic))

                metrics.update(compute_timing_metrics(batch=batch, timing_raw=timing_raw))
                # TODO: implement actual tflpo and theoretical tflpo
                n_gpus = self.resource_pool_manager.get_n_gpus()
                metrics.update(compute_throughout_metrics(batch=batch, timing_raw=timing_raw, n_gpus=n_gpus))

                # TODO: make a canonical logger that supports various backend
                logger.log(data=metrics, step=self.global_steps)

                # process abnormal loss or reward
                loss_list.append(metrics["actor/entropy_loss"])
                reward_list.append(metrics["critic/rewards/mean"])

                progress_bar.update(1)
                self.global_steps += 1
                if self.config.trainer.get("enable_wandb_alert", False):
                    self._update_latest_iteration()
                if is_last_step:
                    pprint(f"Final validation metrics: {last_val_metrics}")
                    progress_bar.close()
                    return

            rollout_data_dir = self.config.trainer.get("rollout_data_dir", None)
            if rollout_data_dir:
                logger.log(data={"round/score_round": dict_round_score["score_round"], "round/turn_count_round": dict_round_score["turn_count_round"]}, step=self.global_steps)

                if include_subagent_tool_rollout_in_loss:
                    logger.log(
                        data={
                            "round/score_round/subagent_tool": dict_round_score["score_round/subagent_tool"],
                            "round/turn_count_round/subagent_tool": dict_round_score["turn_count_round/subagent_tool"],
                        },
                        step=self.global_steps,
                    )


==> sharp/trainer/ppo/reward.py <==
# Copyright 2025 Individual Contributor: Thibaut Barroyer
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import multiprocessing
import os
from functools import partial

import ray

from verl import DataProto
from verl.utils.reward_score import default_compute_score


def get_custom_reward_fn(config):
    import importlib.util
    import sys

    reward_fn_config = config.get("custom_reward_function") or {}
    file_path = reward_fn_config.get("path")
    if not file_path:
        return None

    if not os.path.exists(file_path):
        raise FileNotFoundError(f"Reward function file '{file_path}' not found.")

    spec = importlib.util.spec_from_file_location("custom_module", file_path)
    module = importlib.util.module_from_spec(spec)
    try:
        sys.modules["custom_module"] = module
        spec.loader.exec_module(module)
    except Exception as e:
        raise RuntimeError(f"Error loading module from '{file_path}': {e}") from e

    function_name = reward_fn_config.get("name")
    if not hasattr(module, function_name):
        raise AttributeError(f"Reward function '{function_name}' not found in '{file_path}'.")

    print(f"using customized reward function '{function_name}' from '{file_path}'")
    raw_fn = getattr(module, function_name)

    reward_kwargs = dict(reward_fn_config.get("reward_kwargs", {}))

    def wrapped_fn(*args, **kwargs):
        return raw_fn(*args, **kwargs, **reward_kwargs)

    return wrapped_fn


def load_reward_manager(config, tokenizer, num_examine, **reward_kwargs):
    """
    Load and initialize a reward manager based on the configuration.

    Args:
        config: PPO trainer configuration object containing reward_model fields.
        tokenizer: Tokenizer object used for processing text.
        num_examine: Number of samples to examine.
        **reward_kwargs: Additional keyword arguments for the reward manager.

    Returns:
        An instance of the specified reward manager class.
    """
    from verl.workers.reward_manager import get_reward_manager_cls

    # The list of pre-defined reward managers are defined in `verl/workers/reward_manager/`:
    # naive: NaiveRewardManager
    # prime: PrimeRewardManager
    # batch: BatchRewardManager
    # dapo: DAPORewardManager
    # Note(haibin.lin): For custom reward managers, please make sure they are imported and
    # registered via `verl.workers.reward_manager.register`
    # By default reward_manager is set to naive (NaiveRewardManager)
    reward_manager_name = config.reward_model.get("reward_manager", "naive")
    reward_manager_cls = get_reward_manager_cls(reward_manager_name)

    # Try to get a custom reward function based on the configuration
    compute_score = get_custom_reward_fn(config)
    final_compute_score = compute_score

    if compute_score is None:
        sandbox_config = config.reward_model.get("sandbox_fusion")
        sandbox_url = sandbox_config.get("url") if sandbox_config else None
        if sandbox_url:
            sandbox_manager = multiprocessing.Manager()
            # Create a semaphore to control concurrent access to the sandbox
            _concurrent_semaphore = sandbox_manager.Semaphore(sandbox_config.get("max_concurrent", 64))
            final_compute_score = partial(default_compute_score, sandbox_fusion_url=sandbox_url, concurrent_semaphore=_concurrent_semaphore)
        else:
            final_compute_score = default_compute_score

    # Instantiate and return the reward manager with the specified parameters
    return reward_manager_cls(
        tokenizer=tokenizer,
        num_examine=num_examine,
        compute_score=final_compute_score,
        reward_fn_key=config.data.reward_fn_key,
        **reward_kwargs,
    )


def compute_reward(data: DataProto, reward_fn):
    """
    Compute reward for a batch of data.
    Args:
        data: DataProto object containing the input data.
        reward_fn: Reward function to compute the reward.
    Returns:
        Tuple of reward tensor and extra info dictionary.
    """
    try:
        reward_result = reward_fn(data, return_dict=True)
        reward_tensor = reward_result["reward_tensor"]
        reward_extra_infos_dict = reward_result["reward_extra_info"]
    except Exception as e:
        print(f"Error in reward_fn: {e}")
        reward_tensor = reward_fn(data)
        reward_extra_infos_dict = {}

    return reward_tensor, reward_extra_infos_dict


@ray.remote(num_cpus=1)
def compute_reward_async(data: DataProto, config, tokenizer):
    """
    Load the reward manager and compute the reward for a batch of data.
    This is meant to be run in a separate Ray worker.
    """
    reward_fn = load_reward_manager(config, tokenizer, num_examine=0, **config.reward_model.get("reward_kwargs", {}))
    return compute_reward(data, reward_fn)


==> sharp/utils/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from . import tokenizer
from .tokenizer import hf_processor, hf_tokenizer

__all__ = tokenizer.__all__ + ["hf_processor", "hf_tokenizer"]


==> sharp/utils/activation_offload.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2022-2025, NVIDIA CORPORATION & AFFILIATES. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Functionality for CPU offloading of tensors saved for backward pass."""

from __future__ import annotations

import functools
import logging
import os
from typing import Any, Optional

import torch
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP

from verl.utils.fsdp_utils import FSDPModule as FSDP2

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


def _get_unique_tensor_key(tensor):
    key = (tensor.untyped_storage().data_ptr() + tensor.storage_offset(), tensor.dtype)
    return key


class FSDPParameterFilter:
    def __init__(self):
        self.model_parameters_storage = set()

    def __call__(self, tensor):
        return tensor.untyped_storage().data_ptr() not in self.model_parameters_storage

    def update_model_parameters(self, model):
        new_storage = set()
        for p in model.parameters():
            new_storage.add(p.data.untyped_storage().data_ptr())
        self.model_parameters_storage = new_storage


class CpuOffloadHookWithOffloadHandler:
    """Context-manager that offloads/recovers tensors through an offload hander.

    The hook just offloads/recovers the tensor object to the handler through `tensor_push`
    and `tensor_pop` interface. How the offload-handler manages the offloading, recovering
    or prefetching timing is transparent to this hook.
    """

    def __init__(
        self,
        offload_handler: OffloadHandler,
        handler_extra_kwargs: Optional[dict[str, Any]] = None,
    ) -> None:
        if handler_extra_kwargs is None:
            handler_extra_kwargs = {}
        self.offload_handler: OffloadHandler = offload_handler
        self.handler_extra_kwargs: dict[str, Any] = handler_extra_kwargs
        self.inside_context = False

    def __enter__(self):
        self.inside_context = True
        torch._C._autograd._push_saved_tensors_default_hooks(self.on_save_for_backward, self.on_get_saved_tensor)

    def __exit__(self, *args: Any):
        self.inside_context = False
        torch._C._autograd._pop_saved_tensors_default_hooks()

    def on_save_for_backward(self, tensor: torch.Tensor) -> Any:
        retrieve_identifier = self.offload_handler.tensor_push(tensor, **self.handler_extra_kwargs)
        return retrieve_identifier

    def on_get_saved_tensor(self, saved_state: Any) -> torch.Tensor:
        tensor = self.offload_handler.tensor_pop(saved_state, **self.handler_extra_kwargs)
        return tensor


class OffloadHandler:
    """A base class for CPU offload-handler."""

    def __init__(self) -> None:
        pass

    def tensor_push(self, tensor: torch.Tensor, **kwargs) -> Any:
        """Tensor push."""
        raise NotImplementedError("`tensor_push is not implented in OffloadHandler class. Inherit this class and implement your custom tensor_push.")

    def tensor_pop(self, tensor_tag: Any, **kwargs):
        """Tensor pop."""
        raise NotImplementedError("`tensor_pop is not implented in OffloadHandler class. Inherit this class and implement your custom tensor_pop.")


class GroupCommitFunction(torch.autograd.Function):
    """this is a dummy op with output identical to input.
    However, it is necessary for marking a timepoint for offload handler to
    accomplish all synchronizations. Implementing it as a function is necessary
    because we need to actions in both forward and backward.
    """

    @staticmethod
    def forward(ctx, tensor, cpu_offload_handler):
        # pylint: disable=missing-function-docstring
        cpu_offload_handler.on_group_commit_forward()
        ctx.cpu_offload_handler = cpu_offload_handler
        # return the identical tensor
        return tensor

    @staticmethod
    def backward(ctx, grad_output):
        # pylint: disable=missing-function-docstring
        cpu_offload_handler = ctx.cpu_offload_handler
        cpu_offload_handler.on_group_commit_backward()
        return grad_output, None


group_prefetch_offload_commit = GroupCommitFunction.apply


class SynchronizedGroupOffloadHandler(OffloadHandler):
    """Offload Handler that offloads/reloads in a synchronized way.
    The device-to-host and host-to-device copying happen in the same stream
    as the computation kernels, thus the copying will block computation.
    """

    def __init__(self, num_offload_group, tensor_need_offloading_checker=(lambda _: True)) -> None:
        super().__init__()

        self.num_offload_group = num_offload_group
        self.tensor_need_offloading_checker = tensor_need_offloading_checker

        self.groupid_reset()

    def groupid_reset(self):
        """Groupid reset."""
        # Data structures to label saved tensors and book-keep their cpu copies.
        # Currently, on push, create a new cpu tensor and copies; on pop, copies
        # the tensor back to gpu and deletes the cpu tensor.
        # These will increment whenever `group_commit()` is invoked
        self.current_group, self.tensor_count_current_group = (0, 0)
        self.torch_tensor_count = 0
        self.tensor_tag_to_state = {}

    def on_group_commit_forward(self):
        """On group commit forward."""
        # finishing up with updating current group and tensor count
        self.current_group += 1  # increment
        self.tensor_count_current_group = 0  # reset

    def on_group_commit_backward(self):
        """On group commit backward."""
        self.current_group -= 1
        assert self.current_group >= 0

    @staticmethod
    def offload(src_tensor, pin_memory=True):
        """Offload."""

        cpu_backup = torch.empty(
            src_tensor.size(),
            dtype=src_tensor.dtype,
            layout=src_tensor.layout,
            device="cpu",
            pin_memory=pin_memory,
        )
        cpu_backup.copy_(src_tensor, non_blocking=True)
        state = (src_tensor.device, cpu_backup)
        return state

    @staticmethod
    def reload(state, non_blocking=None):
        """Reload."""
        dev, cpu_backup = state
        if non_blocking is None:
            non_blocking = cpu_backup.is_pinned()
        return cpu_backup.to(dev, non_blocking=non_blocking)

    def tensor_push(self, tensor: torch.Tensor, **kwargs):
        """Tensor push."""
        # obtain a unique tensor tag
        tensor_tag = (self.current_group, self.tensor_count_current_group)
        self.tensor_count_current_group += 1
        assert tensor_tag not in self.tensor_tag_to_state
        if self.current_group < self.num_offload_group and self.tensor_need_offloading_checker(tensor):
            state = SynchronizedGroupOffloadHandler.offload(tensor)
            self.tensor_tag_to_state[tensor_tag] = state
        else:
            # will be offloaded together after group commit
            self.tensor_tag_to_state[tensor_tag] = tensor

        return tensor_tag

    def tensor_pop(self, tensor_tag, **kwargs):
        """Tensor pop."""
        assert tensor_tag in self.tensor_tag_to_state
        state = self.tensor_tag_to_state.pop(tensor_tag)
        if isinstance(state, tuple):
            tensor = SynchronizedGroupOffloadHandler.reload(state)
        else:
            tensor = state
        return tensor


class AsyncDoubleBufferGroupOffloadHandler(SynchronizedGroupOffloadHandler):
    """Compared to synchronize, this uses more memory because of the buffer but
    achieves better performance due to the overlapping. D2h and h2d copying are
    completely hidden behind computation if computation time of a layer is longer
    than host-device communication time. Bulk offloading with delay and bulk reloading
    with prefetch are implemented."""

    def __init__(
        self,
        num_offload_group,  # must be <= actual number of groups (number of commits)
        num_model_group,
        tensor_need_offloading_checker=(lambda t: True),
    ) -> None:
        super().__init__(
            num_offload_group=num_offload_group,
            tensor_need_offloading_checker=tensor_need_offloading_checker,
        )
        # Number of layers in the model
        self.num_layers = num_model_group
        # Data Structure to maintain reference to activation tensors
        self.tensor_tag_to_buf = {}
        # Tracking the number of layers offloaded
        self.offloaded_group_count = 0
        # Core data structure that decides the window for offloading
        self.layer_window_map = {}
        self.group_offload_mapping = {}

        # Logic to make offloading load balance across computation
        # for optimal CPU/GPU interconnect usage
        constant = 0
        for i in range(self.num_offload_group):
            self.layer_window_map[i] = ((self.num_layers // self.num_offload_group) * (i + 1)) - 1
            if i < (self.num_layers % self.num_offload_group):
                self.layer_window_map[i] += i + 1
                constant = i + 1
            else:
                self.layer_window_map[i] += constant

        # allocate streams and events for synchronization
        self.d2h_stream = torch.cuda.Stream()
        self.h2d_stream = torch.cuda.Stream()

    def tensor_push(self, tensor: torch.Tensor, **kwargs) -> Any:
        torch_stray_tensor = isinstance(
            tensor,
            (
                torch._subclasses.fake_tensor.FakeTensor,
                torch._subclasses.functional_tensor.FunctionalTensor,
            ),
        )
        need_offload = not torch_stray_tensor
        need_offload = need_offload and self.tensor_need_offloading_checker(tensor)

        if need_offload:
            # obtain a unique tensor tag
            tensor_tag = (self.current_group, self.tensor_count_current_group)
            self.tensor_count_current_group += 1

            assert tensor_tag not in self.tensor_tag_to_state
            self.tensor_tag_to_state[tensor_tag] = tensor

            if self.current_group < self.num_offload_group:
                self.tensor_tag_to_buf[tensor_tag] = tensor
        else:
            tensor_tag = tensor
        return tensor_tag

    def tensor_pop(self, tensor_tag, **kwargs):
        """Tensor pop."""
        if isinstance(tensor_tag, torch.Tensor):
            return tensor_tag
        assert tensor_tag in self.tensor_tag_to_state
        tensor = self.tensor_tag_to_state.pop(tensor_tag)
        self.tensor_tag_to_buf.pop(tensor_tag, None)

        # the tensor should have been copied back in on_group_commit_backward()
        # which invokes bulk_reload_group.
        assert not isinstance(tensor, tuple)
        return tensor

    def bulk_offload_group(self, group_to_offload):
        """Bulk offload group."""
        offload_mapping = {}
        offload_size = 0
        with torch.cuda.stream(self.d2h_stream):
            for tensor_tag, state in self.tensor_tag_to_state.items():
                group_id, _ = tensor_tag
                if group_id == group_to_offload:
                    assert not isinstance(state, tuple)
                    key = _get_unique_tensor_key(state)
                    if key not in offload_mapping:
                        offload_mapping[key] = state
                    # if offload, return the reference to cpu copy
                    self.tensor_tag_to_state[tensor_tag] = (key, state.shape)
            for key, tensor in offload_mapping.items():
                state = SynchronizedGroupOffloadHandler.offload(tensor)
                offload_size += tensor.numel() * tensor.element_size()
                offload_mapping[key] = state

            self.group_offload_mapping[group_to_offload] = offload_mapping

    def synchronize_on_group_commit_forward(self, current_group):
        """Synchronize on group commit forward."""

        # For the first group, kickstart the offload after we have
        # the first compute completion
        if current_group == 0:
            self.d2h_stream.wait_stream(torch.cuda.current_stream())
            self.bulk_offload_group(current_group)

        # Window map data structure helps us synchronize based on number
        # of layers offloaded
        if self.layer_window_map[self.offloaded_group_count] == current_group:
            # Stream synchronization both ways
            self.d2h_stream.wait_stream(torch.cuda.current_stream())
            torch.cuda.current_stream().wait_stream(self.d2h_stream)

            # Time to free the activation memory after usage
            for tensor_tag, _ in self.tensor_tag_to_buf.items():
                if tensor_tag[0] == self.offloaded_group_count:
                    self.tensor_tag_to_buf[tensor_tag] = None

            # Time to offload the next group
            if self.offloaded_group_count < (self.num_offload_group - 1):
                self.bulk_offload_group(self.offloaded_group_count + 1)

            # Increment the offload group count to keep track
            self.offloaded_group_count += 1

    def on_group_commit_forward(self):
        """This function will cause host device synchronization"""
        # handle synchronization events
        self.synchronize_on_group_commit_forward(self.current_group)

        super().on_group_commit_forward()

    @torch.no_grad
    def bulk_reload_group(self, group_to_reload):
        """Bulk reload group."""
        assert group_to_reload < self.num_offload_group

        with torch.cuda.stream(self.h2d_stream):
            # move back tensors
            offload_mapping = self.group_offload_mapping.pop(group_to_reload)
            assert offload_mapping is not None
            for key, state in offload_mapping.items():
                offload_mapping[key] = SynchronizedGroupOffloadHandler.reload(state)
            for tensor_label, state in self.tensor_tag_to_state.items():
                group_id, _ = tensor_label
                if group_id == group_to_reload and not isinstance(state, torch.Tensor):
                    assert isinstance(state, tuple), f"{group_id} {state}"
                    key, shape = state
                    recovered_tensor = offload_mapping[key].view(shape)
                    self.tensor_tag_to_state[tensor_label] = recovered_tensor

    def on_group_commit_backward(self):
        # first decrement the current group.
        # after last commit in forward, the group will +1; in backward it -1.
        # Finally it should be decremented to 0.
        self.current_group -= 1
        assert self.current_group >= 0

        # Layer window data structure helps us to reload at right times
        if self.layer_window_map[self.offloaded_group_count - 1] == self.current_group:
            # Stream synchronization both ways
            self.h2d_stream.wait_stream(torch.cuda.current_stream())
            torch.cuda.current_stream().wait_stream(self.h2d_stream)

            # Time to reload the next group
            self.bulk_reload_group(self.offloaded_group_count - 1)

            # Decrease the offloading group counter
            self.offloaded_group_count -= 1 if self.offloaded_group_count > 1 else 0

        # Last group computation needs to wait till all the reloads complete
        if self.current_group == 0:
            torch.cuda.current_stream().wait_stream(self.h2d_stream)
            self.offloaded_group_count = 0


def get_activation_offload_context(num_layers: int = 1, model_layers: int = 1, tensor_need_offloading_checker=(lambda t: True)):
    cpu_offload_handler = AsyncDoubleBufferGroupOffloadHandler(
        num_offload_group=num_layers,
        num_model_group=model_layers,
        tensor_need_offloading_checker=tensor_need_offloading_checker,
    )

    def group_prefetch_offload_commit_async(tensor):
        return group_prefetch_offload_commit(tensor, cpu_offload_handler)

    return (
        CpuOffloadHookWithOffloadHandler(offload_handler=cpu_offload_handler),
        group_prefetch_offload_commit_async,
    )


class ActivationHandler:
    def __init__(self, offload_ctx, sync_func, tensor_filter, enable_ckpt):
        self._offload_ctx = offload_ctx
        self._sync_func = sync_func
        self._enable_ckpt = enable_ckpt
        self._tensor_filter = tensor_filter
        if enable_ckpt:
            self.checkpoint_fn = functools.partial(
                torch.utils.checkpoint.checkpoint,
                use_reentrant=True,
            )

    def pre_forward(self, module):
        if module.training:
            self._offload_ctx.__enter__()
            self._tensor_filter.update_model_parameters(module)

    def post_forward(self, module):
        if module.training:
            self._offload_ctx.__exit__(None, None, None)

    def _pack_kwargs(self, *args, **kwargs):
        kwarg_keys = []
        flat_args = list(args)
        for k, v in kwargs.items():
            kwarg_keys.append(k)
            flat_args.append(v)

        return tuple(flat_args), tuple(kwarg_keys)

    def _unpack_kwargs(self, flat_args, kwarg_keys):
        assert len(kwarg_keys) <= len(flat_args), f"too many keys {len(kwarg_keys)} vs. {len(flat_args)}"
        if len(kwarg_keys) == 0:
            return flat_args, {}
        args = flat_args[: -len(kwarg_keys)]
        kwargs = dict(zip(kwarg_keys, flat_args[-len(kwarg_keys) :]))
        return args, kwargs

    def _ckpt_forward(self, forward_method, *args, **kwargs):
        flat_args, kwarg_keys = self._pack_kwargs(*args, **kwargs)

        def my_function(*inputs):
            # unpack back into args and kwargs
            nonlocal forward_method, kwarg_keys
            unpacked_args, unpacked_kwargs = self._unpack_kwargs(inputs, kwarg_keys)
            # run original module
            return forward_method(*unpacked_args, **unpacked_kwargs)

        return self.checkpoint_fn(
            my_function,
            *flat_args,
        )

    def forward(self, module, forward_method, *args, **kwargs):
        if not module.training:
            return forward_method(*args, **kwargs)
        if not self._enable_ckpt:
            ret = forward_method(*args, **kwargs)
        else:
            ret = self._ckpt_forward(forward_method, *args, **kwargs)
        binded_tensor = ret
        if isinstance(ret, tuple):
            binded_tensor = ret[0]
        binded_tensor = self._sync_func(binded_tensor)
        final_ret = binded_tensor
        if isinstance(ret, tuple):
            final_ret = (final_ret,) + ret[1:]
        return final_ret

    def wrap_module_forward_method(self, module):
        orig_method = module.forward
        handler = self

        @functools.wraps(orig_method)
        def wrapped_method(model_self, *args, **kwargs):
            nonlocal handler
            handler.pre_forward(model_self)
            out = handler.forward(model_self, orig_method, *args, **kwargs)
            handler.post_forward(model_self)
            return out

        module.forward = wrapped_method.__get__(module, type(module))


def enable_activation_offloading(model, strategy, enable_ckpt=False):
    """
    Enable activation offloading for the model. It groups activations by TransformerLayer and offloads activation
    groups asynchronously. This means that the offloading of the i-th activation group and the computation of the i+1-th
    activation group happen at the same time, and there are at most two activation groups in GPU memory.

    Args:
        model: the model to enable activation offloading
        strategy: the training strategy of the model, such as "fsdp"
        enable_ckpt: whether activation checkpointing(also called gradient checkpointing) has been enabled for the model

    Note:
        For best efficiency, activation offloading is usually combined with activation checkpointing. However, this
        implementation of activation offloading is conflicted with the implementation of activation checkpointing in
        some training strategies. This function resolves this conflict, and therefore requires the "strategy" and
        "enable_ckpt" arguments.

    Returns:

    """

    assert strategy == "fsdp" or strategy == "fsdp2", "activation offloading only supports fsdp strategy"
    layers = []

    def get_layers(module):
        for name, child in module.named_children():
            if not isinstance(child, (FSDP, FSDP2)):
                get_layers(child)
            else:
                wrapped_module = child
                if isinstance(child, FSDP):
                    wrapped_module = child._fsdp_wrapped_module
                # In some cases, torch.nn.Embedding is wrapped with FSDP alone. However, the activation
                # size of torch.nn.Embedding is small, so it's not necessary to offload it.
                if not isinstance(wrapped_module, torch.nn.Embedding):
                    layers.append(child)

    get_layers(model)
    if len(layers) < 3:
        logger.warning(f"Find only {len(layers)} fsdp layers, not neccessary to enable async activation offloading")
        return

    tensor_filter = FSDPParameterFilter()
    context, sync_func = get_activation_offload_context(len(layers) - 1, len(layers), tensor_filter)
    if enable_ckpt:
        # The implementation of activation checkpointing in transformers library is incompatible with activation offloading,
        # so it will be disabled, but this implementation supports another version of activation checkpointing, so that
        # these two features can be enabled at the same time.
        for module in model.modules():
            if hasattr(module, "gradient_checkpointing_disable"):
                module.gradient_checkpointing_disable()

    handler = ActivationHandler(context, sync_func, tensor_filter, enable_ckpt)
    for layer in layers:
        module = layer
        if isinstance(layer, FSDP):
            module = module._fsdp_wrapped_module
        handler.wrap_module_forward_method(module)


==> sharp/utils/checkpoint/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/utils/checkpoint/checkpoint_manager.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os
import random
import shutil
import tempfile
from typing import Optional, Union

import numpy as np
import torch
import torch.distributed
from filelock import FileLock
from transformers import PreTrainedTokenizer, ProcessorMixin

from verl.utils.device import is_cuda_available, is_npu_available


class BaseCheckpointManager:
    """
    A checkpoint manager that saves and loads
    - model
    - optimizer
    - lr_scheduler
    - extra_states
    in a SPMD way.

    We save
    - sharded model states and optimizer states
    - full lr_scheduler states
    - huggingface tokenizer and config for ckpt merge
    """

    def __init__(
        self,
        model,
        optimizer: torch.optim.Optimizer,
        lr_scheduler: torch.optim.lr_scheduler.LRScheduler = None,
        processing_class: Union[PreTrainedTokenizer, ProcessorMixin] = None,
        checkpoint_contents: Optional[list] = None,
    ):
        if checkpoint_contents is None:
            checkpoint_contents = ["model", "optimizer", "extra"]
        self.previous_global_step = None
        self.previous_saved_paths = []

        self.model = model
        self.optimizer = optimizer
        self.lr_scheduler = lr_scheduler
        self.processing_class = processing_class
        self.checkpoint_contents = checkpoint_contents

        self.rank = torch.distributed.get_rank()
        self.world_size = torch.distributed.get_world_size()

    def load_checkpoint(self, local_path: str, hdfs_path: str = None, del_local_after_load: bool = False):
        raise NotImplementedError

    def save_checkpoint(self, local_path: str, hdfs_path: str = None, global_step: int = 0, max_ckpt_to_keep: int = None):
        raise NotImplementedError

    @staticmethod
    def checkpath(local_path: str, hdfs_path: str):
        assert local_path is not None or hdfs_path is not None, "local_path and hdfs_path cannot be both None"
        return local_path is not None, local_path if local_path is not None else hdfs_path

    def remove_previous_save_local_path(self, path):
        if isinstance(path, str):
            path = [path]
        for p in path:
            abs_path = os.path.abspath(p)
            print(f"Checkpoint manager remove previous save local path: {abs_path}")
            if not os.path.exists(abs_path):
                continue
            shutil.rmtree(abs_path, ignore_errors=True)

    @staticmethod
    def local_mkdir(path):
        if not os.path.isabs(path):
            working_dir = os.getcwd()
            path = os.path.join(working_dir, path)

        # Using hash value of path as lock file name to avoid long file name
        lock_filename = f"ckpt_{hash(path) & 0xFFFFFFFF:08x}.lock"
        lock_path = os.path.join(tempfile.gettempdir(), lock_filename)

        try:
            with FileLock(lock_path, timeout=60):  # Add timeout
                # make a new dir
                os.makedirs(path, exist_ok=True)
        except Exception as e:
            print(f"Warning: Failed to acquire lock for {path}: {e}")
            # Even if the lock is not acquired, try to create the directory
            os.makedirs(path, exist_ok=True)

        return path

    @staticmethod
    def get_rng_state():
        rng_state = {
            "cpu": torch.get_rng_state(),
            "numpy": np.random.get_state(),
            "random": random.getstate(),
        }

        if is_cuda_available:
            rng_state["cuda"] = torch.cuda.get_rng_state()
        elif is_npu_available:
            rng_state["npu"] = torch.npu.get_rng_state()

        return rng_state

    @staticmethod
    def load_rng_state(rng_state):
        torch.set_rng_state(rng_state["cpu"])
        np.random.set_state(rng_state["numpy"])
        random.setstate(rng_state["random"])

        if is_cuda_available:
            torch.cuda.set_rng_state(rng_state["cuda"])
        elif is_npu_available:
            torch.npu.set_rng_state(rng_state["npu"])


def find_latest_ckpt_path(path, directory_format="global_step_{}"):
    """
    Return the most recent checkpoint directory based on a tracker file.

    Args:
        path (str): Base directory containing the checkpoint tracker.
        directory_format (str): Template for checkpoint subfolders with one
            placeholder for the iteration number (default "global_step_{}").

    Returns:
        str or None: Full path to the latest checkpoint directory, or
        None if the tracker or checkpoint folder is missing.
    """
    if path is None:
        return None

    tracker_file = get_checkpoint_tracker_filename(path)
    if not os.path.exists(tracker_file):
        print(f"Checkpoint tracker file does not exist: {tracker_file}")
        return None

    with open(tracker_file, "rb") as f:
        iteration = int(f.read().decode())
    ckpt_path = os.path.join(path, directory_format.format(iteration))
    if not os.path.exists(ckpt_path):
        print("Checkpoint does not exist: %s", ckpt_path)
        return None

    print("Found checkpoint: %s", ckpt_path)
    return ckpt_path


def get_checkpoint_tracker_filename(root_path: str):
    """
    Tracker file rescords the latest chckpoint during training to restart from.
    """
    return os.path.join(root_path, "latest_checkpointed_iteration.txt")


==> sharp/utils/checkpoint/fsdp_checkpoint_manager.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import warnings
from typing import Optional, Union

import torch
import torch.distributed
from accelerate import init_empty_weights
from torch.distributed.fsdp import FullStateDictConfig, ShardedOptimStateDictConfig, ShardedStateDictConfig, StateDictType
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP
from transformers import GenerationConfig, PreTrainedTokenizer, ProcessorMixin

from verl.utils.device import is_cuda_available
from verl.utils.fs import copy_to_local, is_non_local
from verl.utils.fsdp_utils import fsdp_version, get_fsdp_state_ctx

from .checkpoint_manager import BaseCheckpointManager


class FSDPCheckpointManager(BaseCheckpointManager):
    """
    Manage FSDP checkpointing in SPMD training.

    - Saves/loads per-rank sharded model & optimizer states
    - Persists full lr_scheduler and RNG state
    - Stores HF tokenizer/processor and model/config for unified restore

    Args:
        model (FSDP): Wrapped model instance.
        optimizer (Optimizer): Training optimizer.
        lr_scheduler (LRScheduler): Learning-rate scheduler.
        processing_class (PreTrainedTokenizer or ProcessorMixin, optional):
            Pre-/post-processing artifact handler.
        checkpoint_contents (list[str], optional):
            Components to include; must contain 'model', 'optimizer', 'extra'.
    """

    def __init__(
        self,
        model: FSDP,
        optimizer: torch.optim.Optimizer,
        lr_scheduler: torch.optim.lr_scheduler.LRScheduler,
        processing_class: Union[PreTrainedTokenizer, ProcessorMixin] = None,
        checkpoint_contents: Optional[list] = None,
        **kwargs,
    ):
        if checkpoint_contents is None:
            checkpoint_contents = ["model", "optimizer", "extra"]
        if processing_class is None:
            assert "tokenizer" in kwargs, "tokenizer or processor must be provided"
            warnings.warn("`tokenizer` is deprecated. use `processing_class` instead.", DeprecationWarning, stacklevel=2)
            processing_class = kwargs.pop("tokenizer")
        assert "model" in checkpoint_contents and "optimizer" in checkpoint_contents and "extra" in checkpoint_contents, f"FSDPCheckpointManager must include ['model', 'optimizer', 'extra'], got {checkpoint_contents}"

        super().__init__(
            model,
            optimizer,
            lr_scheduler=lr_scheduler,
            processing_class=processing_class,
            checkpoint_contents=checkpoint_contents,
        )

    def load_checkpoint(self, local_path: str, hdfs_path: str = None, del_local_after_load=False):
        """
        Load an FSDP checkpoint for this rank.

        Downloads and loads:
          - model and optimizer shards
          - extra state dict (scheduler + RNG)

        Args:
            local_path: Directory with per-rank checkpoint files.
            hdfs_path: Unused (for API compatibility).
            del_local_after_load: Remove local files after loading.
        """
        if local_path is None:
            return

        # every rank download its own checkpoint
        remote_model_path = os.path.join(local_path, f"model_world_size_{self.world_size}_rank_{self.rank}.pt")
        remote_optim_path = os.path.join(local_path, f"optim_world_size_{self.world_size}_rank_{self.rank}.pt")
        remote_extra_state_path = os.path.join(local_path, f"extra_state_world_size_{self.world_size}_rank_{self.rank}.pt")
        print(f"[rank-{self.rank}]: Loading from {remote_model_path} and {remote_optim_path} and {remote_extra_state_path}")
        local_model_path = copy_to_local(remote_model_path)
        local_optim_path = copy_to_local(remote_optim_path)
        local_extra_state_path = copy_to_local(remote_extra_state_path)

        model_state_dict = torch.load(local_model_path, weights_only=False)
        optimizer_state_dict = torch.load(local_optim_path, weights_only=False)
        extra_state_dict = torch.load(local_extra_state_path, weights_only=False)

        if del_local_after_load:
            try:
                os.remove(local_model_path) if is_non_local(local_model_path) else None
                os.remove(local_optim_path) if is_non_local(local_optim_path) else None
                os.remove(local_extra_state_path) if is_non_local(local_extra_state_path) else None
            except Exception as e:
                print(f"[rank-{self.rank}]: remove local resume ckpt file after loading failed, exception {e} will be ignored")

        lr_scheduler_state_dict = extra_state_dict["lr_scheduler"]

        state_dict_cfg = ShardedStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
        optim_cfg = ShardedOptimStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
        with get_fsdp_state_ctx(self.model, StateDictType.SHARDED_STATE_DICT, state_dict_cfg, optim_cfg):
            self.model.load_state_dict(model_state_dict)
            if self.optimizer is not None:
                self.optimizer.load_state_dict(optimizer_state_dict)
        # recover random state
        if "rng" in extra_state_dict:
            # 'rng' may not exist for backward compatibility
            self.load_rng_state(extra_state_dict["rng"])

        if self.lr_scheduler is not None:
            self.lr_scheduler.load_state_dict(lr_scheduler_state_dict)

    def save_checkpoint(self, local_path: str, hdfs_path: str = None, global_step: int = 0, max_ckpt_to_keep=None):
        """
        Save an FSDP checkpoint for this rank.

        Writes:
          - model & optimizer shard files
          - extra state dict (scheduler + RNG)
          - HF tokenizer/processor and model/config on rank 0
          - optional full HF model under 'huggingface/' if requested

        Rotates old checkpoints, keeping at most `max_ckpt_to_keep`.

        Args:
            local_path: Target directory for checkpoint files.
            hdfs_path: Unused (for API compatibility).
            global_step: Current training step (used for bookkeeping).
            max_ckpt_to_keep: Number of recent checkpoints to retain.
        """
        if local_path is None:
            return

        # record the previous global step
        self.previous_global_step = global_step

        # remove previous local_path
        if max_ckpt_to_keep and isinstance(max_ckpt_to_keep, int) and max_ckpt_to_keep > 0 and len(self.previous_saved_paths) >= max_ckpt_to_keep:
            keep_start = len(self.previous_saved_paths) - max_ckpt_to_keep + 1
            self.remove_previous_save_local_path(self.previous_saved_paths[:keep_start])
            self.previous_saved_paths = self.previous_saved_paths[keep_start:]

        local_path = self.local_mkdir(local_path)
        torch.distributed.barrier()

        # every rank will save its own model and optim shard
        state_dict_cfg = ShardedStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
        optim_cfg = ShardedOptimStateDictConfig(offload_to_cpu=True if is_cuda_available else False)
        with warnings.catch_warnings():
            warnings.simplefilter("ignore")
            with get_fsdp_state_ctx(self.model, StateDictType.SHARDED_STATE_DICT, state_dict_cfg, optim_cfg):
                model_state_dict = self.model.state_dict()
                optimizer_state_dict = self.optimizer.state_dict() if self.optimizer is not None else None
                lr_scheduler_state_dict = self.lr_scheduler.state_dict() if self.lr_scheduler is not None else None

                extra_state_dict = {
                    "lr_scheduler": lr_scheduler_state_dict,
                    "rng": self.get_rng_state(),
                }
                model_path = os.path.join(local_path, f"model_world_size_{self.world_size}_rank_{self.rank}.pt")
                optim_path = os.path.join(local_path, f"optim_world_size_{self.world_size}_rank_{self.rank}.pt")
                extra_path = os.path.join(local_path, f"extra_state_world_size_{self.world_size}_rank_{self.rank}.pt")

                print(f"[rank-{self.rank}]: Saving model to {os.path.abspath(model_path)}")
                print(f"[rank-{self.rank}]: Saving optim to {os.path.abspath(optim_path)}")
                print(f"[rank-{self.rank}]: Saving extra_state to {os.path.abspath(extra_path)}")
                torch.save(model_state_dict, model_path)
                torch.save(optimizer_state_dict, optim_path)  # TODO: address optimizer is None
                torch.save(extra_state_dict, extra_path)

        if self.rank == 0:
            if fsdp_version(self.model) == 1:
                unwrap_model = self.model._fsdp_wrapped_module
            else:
                unwrap_model = self.model

            model_config = unwrap_model.config
            if unwrap_model.can_generate() and hasattr(model_config, "name_or_path") and model_config.name_or_path:
                # Some model's name_or_path is empty if not initialized from pretrained,
                # in this cases, we don't save generation config.
                generation_config = GenerationConfig.from_pretrained(model_config.name_or_path)
                generation_config.save_pretrained(local_path)
            else:
                generation_config = None

            model_config.save_pretrained(local_path)
            self.processing_class.save_pretrained(local_path)

        # wait for everyone to dump to local
        torch.distributed.barrier()

        if "hf_model" in self.checkpoint_contents:
            hf_local_path = os.path.join(local_path, "huggingface")
            os.makedirs(hf_local_path, exist_ok=True)

            # Only rank 0 will save hf model and,
            # offload to cpu to save LLMs which may be too large to fit in one GPU
            state_dict_config = FullStateDictConfig(offload_to_cpu=True, rank0_only=True)
            with get_fsdp_state_ctx(self.model, StateDictType.FULL_STATE_DICT, state_dict_config, None):
                state_dict = self.model.state_dict()

            if self.rank == 0:
                if "ForTokenClassification" in model_config.architectures[0]:
                    from transformers import AutoModelForTokenClassification

                    auto_model_cls = AutoModelForTokenClassification
                elif "ForCausalLM" in model_config.architectures[0]:
                    from transformers import AutoModelForCausalLM

                    auto_model_cls = AutoModelForCausalLM
                elif "ForConditionalGeneration" in model_config.architectures[0]:
                    from transformers import AutoModelForVision2Seq

                    auto_model_cls = AutoModelForVision2Seq
                else:
                    raise NotImplementedError(f"Unknown architecture {model_config['architectures']}")

                with init_empty_weights():
                    save_model = auto_model_cls.from_config(model_config, torch_dtype=torch.bfloat16)
                save_model.to_empty(device="cpu")

                if save_model.can_generate():
                    if generation_config is not None:
                        save_model.generation_config = generation_config
                    else:
                        print(f"Warning: {self.__class__.__name__}.save_checkpoint: Generation config file not found in, using a generation config created from the model config when saving hf_model.")

                save_model.save_pretrained(hf_local_path, state_dict=state_dict)
                self.processing_class.save_pretrained(hf_local_path)
                del state_dict
                del save_model

            # wait for rank0 to dump hf_model to local
            torch.distributed.barrier()

        self.previous_saved_paths.append(local_path)


==> sharp/utils/checkpoint/megatron_checkpoint_manager.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import random
from typing import Optional

import numpy as np
import torch
import torch.distributed
from megatron.core import mpu, tensor_parallel
from megatron.core.dist_checkpointing.mapping import ShardedObject
from transformers import GenerationConfig

from verl.models.weight_loader_registry import get_weight_saver
from verl.utils.fs import is_non_local
from verl.utils.megatron_utils import (
    get_hf_config_and_tokenizer_checkpoint_path,
    get_hf_model_checkpoint_path,
    get_model_checkpoint_path,
    get_optimizer_checkpoint_path,
    get_optimizer_scheduler_checkpoint_path,
    get_rng_states_checkpoint_path,
)

from .checkpoint_manager import BaseCheckpointManager


class MegatronCheckpointManager(BaseCheckpointManager):
    """
    A checkpoint manager that saves and loads
    - model
    - optimizer
    - lr_scheduler
    - extra_states
    in a SPMD way.

    We save
    - sharded model states and optimizer states
    - full lr_scheduler states
    - huggingface tokenizer/processor and config for ckpt merge
    """

    def __init__(
        self,
        config,
        model_config,
        role,
        model: torch.nn.ModuleList,
        arch: str,
        hf_config,
        param_dtype: torch.dtype,
        share_embeddings_and_output_weights: bool,
        tokenizer,
        optimizer,
        optimizer_scheduler,
        use_distributed_optimizer: bool,
        use_checkpoint_opt_param_scheduler: bool = False,
        checkpoint_contents: Optional[list] = None,
        **kwargs,
    ):
        if checkpoint_contents is None:
            checkpoint_contents = ["model", "optimizer", "extra"]
        super().__init__(
            model,
            optimizer=optimizer,
            lr_scheduler=optimizer_scheduler,
            processing_class=tokenizer,
            checkpoint_contents=checkpoint_contents,
        )
        self.arch = arch
        self.config = config
        self.role = role
        self.is_value_model = False
        if self.role in ["reward", "critic"]:
            self.is_value_model = True
        self.model_config = model_config
        self.hf_config = hf_config
        self.param_dtype = param_dtype
        self.share_embeddings_and_output_weights = share_embeddings_and_output_weights
        self.model_path = self.config.model.path
        self.use_distributed_optimizer = use_distributed_optimizer
        self.use_checkpoint_opt_param_scheduler = use_checkpoint_opt_param_scheduler

        self.rank = torch.distributed.get_rank()

        self.weight_saver = get_weight_saver(self.arch)

    def get_rng_state(self, use_dist_ckpt: bool = False, data_parallel_random_init: bool = False):
        """collect rng state across data parallel ranks"""
        rng_state = {
            "random_rng_state": random.getstate(),
            "np_rng_state": np.random.get_state(),
            "torch_rng_state": torch.get_rng_state(),
            "cuda_rng_state": torch.cuda.get_rng_state(),
            "rng_tracker_states": tensor_parallel.get_cuda_rng_tracker().get_states(),
        }

        rng_state_list = None
        if torch.distributed.is_initialized() and mpu.get_data_parallel_world_size() > 1 and data_parallel_random_init:
            rng_state_list = [None for i in range(mpu.get_data_parallel_world_size())]
            torch.distributed.all_gather_object(rng_state_list, rng_state, group=mpu.get_data_parallel_group())
        else:
            rng_state_list = [rng_state]

        if use_dist_ckpt:
            pp_rank = mpu.get_pipeline_model_parallel_rank()
            pp_size = mpu.get_pipeline_model_parallel_world_size()
            tp_rank = mpu.get_tensor_model_parallel_rank()
            tp_size = mpu.get_tensor_model_parallel_world_size()
            cp_rank = mpu.get_context_parallel_rank()
            cp_size = mpu.get_context_parallel_world_size()
            rng_state_list = ShardedObject(
                "rng_state",
                rng_state_list,
                (pp_size, tp_size, cp_size),
                (pp_rank, tp_rank, cp_rank),
                replica_id=mpu.get_data_parallel_rank(with_context_parallel=True),
            )

        return rng_state_list

    def get_checkpoint_name(
        self,
        checkpoints_path,
        pipeline_parallel=None,
        tensor_rank=None,
        pipeline_rank=None,
        cp_rank=None,
        expert_parallel=None,
        expert_rank=None,
        return_base_dir=True,
        basename="model.pt",
    ):
        """Determine the directory name for this rank's checkpoint."""
        # Use both the tensor and pipeline MP rank.
        if pipeline_parallel is None:
            pipeline_parallel = mpu.get_pipeline_model_parallel_world_size() > 1
        if tensor_rank is None:
            tensor_rank = mpu.get_tensor_model_parallel_rank()
        if pipeline_rank is None:
            pipeline_rank = mpu.get_pipeline_model_parallel_rank()
        if cp_rank is None:
            cp_rank = mpu.get_context_parallel_rank()
        if expert_parallel is None:
            expert_parallel = mpu.get_expert_model_parallel_world_size() > 1
        if expert_rank is None:
            expert_rank = mpu.get_expert_model_parallel_rank()

        # Use both the tensor and pipeline MP rank. If using the distributed
        # optimizer, then the optimizer's path must additionally include the
        # data parallel rank.

        # due to the fact that models are identical across cp ranks, cp rank is not used in the checkpoint path
        if not pipeline_parallel:
            common_path = os.path.join(checkpoints_path, f"mp_rank_{tensor_rank:02d}")
        else:
            common_path = os.path.join(checkpoints_path, f"mp_rank_{tensor_rank:02d}_{pipeline_rank:03d}")

        if expert_parallel:
            common_path = common_path + f"_{expert_rank:03d}"

        os.makedirs(common_path, exist_ok=True)

        if return_base_dir:
            return common_path
        return os.path.join(common_path, basename)

    def load_optimizer(self, ckpt_path):
        # TODO: Check Optimizer format and distributed optimizer
        optimizer_path = get_optimizer_checkpoint_path(ckpt_path)
        print(f"Loading optimizer from {optimizer_path}")
        self.optimizer.load_parameter_state(optimizer_path)

    def load_rng_states(self, ckpt_path, data_parallel_random_init=False, use_dist_ckpt=False):
        rng_state_path = get_rng_states_checkpoint_path(ckpt_path, only_rank0_save=False)
        print(f"Loading rng states from {rng_state_path}")
        rng_state = torch.load(rng_state_path, weights_only=False)
        # access rng_state for data parallel rank
        if not use_dist_ckpt:
            rng_state = rng_state[mpu.get_data_parallel_rank()] if data_parallel_random_init else rng_state[0]
        random.setstate(rng_state["random_rng_state"])
        np.random.set_state(rng_state["np_rng_state"])
        torch.set_rng_state(rng_state["torch_rng_state"])
        torch.cuda.set_rng_state(rng_state["cuda_rng_state"])
        # Check for empty states array
        if not rng_state["rng_tracker_states"]:
            raise KeyError
        tensor_parallel.get_cuda_rng_tracker().set_states(rng_state["rng_tracker_states"])

    def load_checkpoint(self, local_path: str, hdfs_path: str = None, del_local_after_load=False):
        if local_path is None:
            return

        if "model" in self.checkpoint_contents:
            model_path = get_model_checkpoint_path(local_path)
            ckpt_name = self.get_checkpoint_name(model_path, return_base_dir=False)
            state_dicts = torch.load(os.path.join(ckpt_name), weights_only=False)
            assert len(state_dicts) == len(self.model), f"state_dicts length: {len(state_dicts)} mismatch with model length: {len(self.model)}"
            for vpp_rank, (state_dict, model) in enumerate(zip(state_dicts, self.model)):
                model.load_state_dict(state_dict)
            print(f"Loaded sharded model checkpoint from {model_path}")

        if "optimizer" in self.checkpoint_contents:
            self.load_optimizer(local_path)

        if "extra" in self.checkpoint_contents:
            self.load_rng_states(local_path)
            if self.use_checkpoint_opt_param_scheduler:
                optimizer_scheduler_path = get_optimizer_scheduler_checkpoint_path(local_path, only_rank0_save=False)
                if os.path.exists(optimizer_scheduler_path):
                    print(f"Loading optimizer scheduler from {optimizer_scheduler_path}")
                    state_dict = torch.load(optimizer_scheduler_path, weights_only=False)
                    if self.lr_scheduler is not None:
                        self.lr_scheduler.load_state_dict(state_dict)
                else:
                    print(f"Optimizer scheduler path {optimizer_scheduler_path} does not exist, skipping loading.")

        if del_local_after_load:
            try:
                os.remove(local_path) if is_non_local(local_path) else None
            except Exception as e:
                print(f"[rank-{self.rank}]: remove local resume ckpt file after loading failed, exception {e} will be ignored")

    def save_checkpoint(self, local_path: str, hdfs_path: str = None, global_step: int = 0, max_ckpt_to_keep=None):
        # record the previous global step
        self.previous_global_step = global_step

        # remove previous local_path
        if max_ckpt_to_keep and isinstance(max_ckpt_to_keep, int) and max_ckpt_to_keep > 0 and len(self.previous_saved_paths) >= max_ckpt_to_keep:
            keep_start = len(self.previous_saved_paths) - max_ckpt_to_keep + 1
            self.remove_previous_save_local_path(self.previous_saved_paths[:keep_start])
            self.previous_saved_paths = self.previous_saved_paths[keep_start:]

        local_path = self.local_mkdir(local_path)

        # Save Model
        if "model" in self.checkpoint_contents and mpu.get_data_parallel_rank() == 0:
            state_dicts = []

            for vpp_rank, model in enumerate(self.model):
                state_dict = model.state_dict()
                state_dicts.append(state_dict)

            print(f"Saving sharded model checkpoint to {local_path}")
            model_ckpt_path = get_model_checkpoint_path(local_path)
            hf_config_and_tokenizer_path = get_hf_config_and_tokenizer_checkpoint_path(local_path)
            ckpt_name = self.get_checkpoint_name(model_ckpt_path, return_base_dir=False)
            torch.save(state_dicts, os.path.join(ckpt_name))

            print(f"Saved checkpoint to {model_ckpt_path}")
            if self.rank == 0:
                self.processing_class.save_pretrained(hf_config_and_tokenizer_path)
                self.hf_config.save_pretrained(hf_config_and_tokenizer_path)
                if hasattr(self.hf_config, "name_or_path") and self.hf_config.name_or_path:
                    try:
                        generation_config = GenerationConfig.from_pretrained(self.hf_config.name_or_path)
                        generation_config.save_pretrained(hf_config_and_tokenizer_path)
                    except Exception:
                        # if the generation config isn't available, we don't save it
                        pass
                if hdfs_path is not None:
                    print(f"Uploading checkpoint to {hdfs_path}")
                    from verl.utils import hdfs_io

                    hdfs_io.makedirs(hdfs_path, exist_ok=True)
                    hdfs_io.copy(src=model_ckpt_path, dst=hdfs_path, dirs_exist_ok=True)
                    hdfs_io.copy(src=hf_config_and_tokenizer_path, dst=hdfs_path, dirs_exist_ok=True)

        if "hf_model" in self.checkpoint_contents:
            # wait for everyone to dump to local
            state_dict = self.weight_saver(
                self.model,
                self.hf_config,
                dtype=self.param_dtype,
                is_value_model=self.is_value_model,
                tie_word_embeddings=self.share_embeddings_and_output_weights,
            )

            torch.distributed.barrier()
            if self.rank == 0:
                print(f"self.param_dtype: {self.param_dtype}")
                for key in state_dict.keys():
                    print(f"state_dict[key].dtype: {key} {state_dict[key].dtype}")
                hf_model_ckpt_path = get_hf_model_checkpoint_path(local_path)
                import warnings

                from accelerate import init_empty_weights

                with init_empty_weights(), warnings.catch_warnings():
                    warnings.simplefilter("ignore")
                    if "mistral7b-rm" in self.config.model.path:
                        from transformers import MistralForSequenceClassification

                        model = MistralForSequenceClassification.from_pretrained(self.config.model.path)  # use score head instead of lm_head
                        state_dict["score.weight"] = state_dict["score.weight"]
                    else:
                        from transformers import AutoModelForCausalLM

                        model = AutoModelForCausalLM.from_pretrained(self.config.model.path, torch_dtype="auto")
                model.save_pretrained(hf_model_ckpt_path, state_dict=state_dict)
                self.processing_class.save_pretrained(hf_model_ckpt_path)

                if hdfs_path is not None:
                    print(f"Uploading checkpoint to {hdfs_path}")
                    from verl.utils import hdfs_io

                    hdfs_io.makedirs(hdfs_path, exist_ok=True)
                    hdfs_io.copy(src=hf_model_ckpt_path, dst=hdfs_path, dirs_exist_ok=True)

        # Save Optimizer
        if "optimizer" in self.checkpoint_contents:
            torch.distributed.barrier()

            optimizer_path = get_optimizer_checkpoint_path(local_path)
            self.optimizer.save_parameter_state(optimizer_path)
            if self.rank == 0:
                print(f"saving optimizer state to {optimizer_path}")

        # Save RNG States
        if "extra" in self.checkpoint_contents:
            torch.distributed.barrier()

            rng_state_path = get_rng_states_checkpoint_path(local_path, only_rank0_save=False)
            rng_state = self.get_rng_state()
            torch.save(rng_state, rng_state_path)
            print(f"Rank {self.rank} saving rng states to {rng_state_path}")

            optimizer_scheduler_path = get_optimizer_scheduler_checkpoint_path(local_path, only_rank0_save=False)
            if self.lr_scheduler is not None:
                state_dict = self.lr_scheduler.state_dict()
                torch.save(state_dict, optimizer_scheduler_path)
                if self.rank == 0:
                    print(f"Rank {self.rank} saving optimizer scheduler state to {optimizer_scheduler_path}")

        self.previous_saved_paths.append(local_path)


==> sharp/utils/config.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Dict

from omegaconf import DictConfig


def update_dict_with_config(dictionary: Dict, config: DictConfig):
    for key in dictionary:
        if hasattr(config, key):
            dictionary[key] = getattr(config, key)


==> sharp/utils/dataset/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .rl_dataset import RLHFDataset
from .rm_dataset import RMDataset
from .sft_dataset import SFTDataset

__all__ = ["RLHFDataset", "RMDataset", "SFTDataset"]


==> sharp/utils/dataset/multiturn_sft_dataset.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates

# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at

#     http://www.apache.org/licenses/LICENSE-2.0

# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Multi-turn SFT dataset that supports training on conversation data with multiple turns
"""

import json
from typing import List, Union

import pandas as pd
import torch
from torch.utils.data import Dataset
from transformers import PreTrainedTokenizer

from verl.utils import hf_tokenizer
from verl.utils.fs import copy_local_path_from_hdfs


class MultiTurnSFTDataset(Dataset):
    """
    Dataset for multi-turn conversations where each assistant response should be trained
    """

    def __init__(self, parquet_files: Union[str, List[str]], tokenizer, config=None):
        # Set defaults and extract parameters from config if provided
        config = config or {}
        self.truncation = config.get("truncation", "error")
        self.max_length = config.get("max_length", 1024)
        # Get messages_key from the new multiturn config structure
        multiturn_config = config.get("multiturn", {})
        self.messages_key = multiturn_config.get("messages_key", "messages")
        self.tools_key = multiturn_config.get("tools_key", None)

        assert self.truncation in ["error", "left", "right"]

        if not isinstance(parquet_files, List):
            parquet_files = [parquet_files]

        self.parquet_files = parquet_files
        if isinstance(tokenizer, str):
            tokenizer = hf_tokenizer(tokenizer)
        self.tokenizer: PreTrainedTokenizer = tokenizer

        self._download()
        self._read_files_and_process()

    def _download(self):
        for i, parquet_file in enumerate(self.parquet_files):
            self.parquet_files[i] = copy_local_path_from_hdfs(parquet_file, verbose=True)

    def _read_files_and_process(self):
        def series_to_item(ls):
            import numpy
            import pandas

            while isinstance(ls, (pandas.core.series.Series, numpy.ndarray)) and len(ls) == 1:
                ls = ls[0]
            return ls

        dataframes = []
        for parquet_file in self.parquet_files:
            dataframe = pd.read_parquet(parquet_file)
            dataframes.append(dataframe)
        self.dataframe = pd.concat(dataframes)

        # Extract messages list from dataframe
        self.messages = self.dataframe[self.messages_key].apply(series_to_item).tolist()
        if self.tools_key is not None:
            self.tools = self.dataframe[self.tools_key].apply(series_to_item).tolist()
        else:
            self.tools = None

    def __len__(self):
        return len(self.messages)

    def __getitem__(self, item):
        tokenizer = self.tokenizer
        messages = self.messages[item]

        if self.tools is not None:
            tools = self.tools[item]
            tools = json.loads(tools)
        else:
            tools = None

        # First, get the full conversation tokens
        full_tokens = tokenizer.apply_chat_template(messages, tools=tools, tokenize=True, return_tensors="pt", add_generation_prompt=False)
        input_ids = full_tokens[0]  # The output is already a tensor
        attention_mask = torch.ones_like(input_ids)

        # Create loss mask by identifying assistant responses
        loss_mask = torch.zeros_like(input_ids, dtype=torch.long)

        # Process each message to find assistant responses
        for i, msg in enumerate(messages):
            # Get tokens for messages up to this point to find the start position
            prefix_messages = messages[: i + 1]
            prefix_tokens = tokenizer.apply_chat_template(prefix_messages, tools=tools, tokenize=True, return_tensors="pt", add_generation_prompt=False)

            # Get tokens for messages up to previous point
            prev_tokens = tokenizer.apply_chat_template(messages[:i], tools=tools, tokenize=True, return_tensors="pt", add_generation_prompt=False) if i > 0 else None

            # Calculate start and end positions
            start_pos = prev_tokens[0].shape[0] if prev_tokens is not None else 0
            end_pos = prefix_tokens[0].shape[0]

            # If this is an assistant message, set loss mask
            if msg["role"] == "assistant":
                loss_mask[start_pos:end_pos] = 1

        # Handle sequence length
        sequence_length = input_ids.shape[0]
        if sequence_length < self.max_length:
            # Pad sequences
            pad_token_id = self.tokenizer.pad_token_id if self.tokenizer.pad_token_id is not None else 0
            padded_input_ids = torch.ones(size=(self.max_length - sequence_length,), dtype=input_ids.dtype) * pad_token_id
            padded_attention_mask = torch.zeros(size=(self.max_length - sequence_length,), dtype=attention_mask.dtype)
            padded_loss_mask = torch.zeros(size=(self.max_length - sequence_length,), dtype=loss_mask.dtype)

            input_ids = torch.cat((input_ids, padded_input_ids))
            attention_mask = torch.cat((attention_mask, padded_attention_mask))
            loss_mask = torch.cat((loss_mask, padded_loss_mask))
        elif sequence_length > self.max_length:
            if self.truncation == "left":
                input_ids = input_ids[-self.max_length :]
                attention_mask = attention_mask[-self.max_length :]
                loss_mask = loss_mask[-self.max_length :]
            elif self.truncation == "right":
                input_ids = input_ids[: self.max_length]
                attention_mask = attention_mask[: self.max_length]
                loss_mask = loss_mask[: self.max_length]
            elif self.truncation == "error":
                raise ValueError(f"{sequence_length=} is larger than {self.max_length=}")
            else:
                raise ValueError(f"Unknown truncation method {self.truncation}")

        # Create position IDs
        position_ids = torch.arange(len(input_ids), dtype=torch.long)
        # Zero out position IDs for padding
        position_ids = position_ids * attention_mask

        return {
            "input_ids": input_ids,
            "attention_mask": attention_mask,
            "position_ids": position_ids,
            "loss_mask": loss_mask,
        }


==> sharp/utils/dataset/rl_dataset.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import copy
import logging
import os
import re
from collections import defaultdict
from typing import List, Optional, Union

import datasets
import numpy as np
import torch
from omegaconf import DictConfig, ListConfig
from torch.utils.data import Dataset
from transformers import PreTrainedTokenizer, ProcessorMixin

import verl.utils.torch_functional as verl_F
from verl.utils.model import compute_position_id_with_mask

logger = logging.getLogger(__name__)


def collate_fn(data_list: list[dict]) -> dict:
    """
    Collate a batch of sample dicts into batched tensors and arrays.

    Args:
        data_list: List of dicts mapping feature names to torch.Tensor or other values.

    Returns:
        Dict where tensor entries are stacked into a torch.Tensor of shape
        (batch_size, *dims) and non-tensor entries are converted to
        np.ndarray of dtype object with shape (batch_size,).
    """
    tensors = defaultdict(list)
    non_tensors = defaultdict(list)

    for data in data_list:
        for key, val in data.items():
            if isinstance(val, torch.Tensor):
                tensors[key].append(val)
            else:
                non_tensors[key].append(val)

    for key, val in tensors.items():
        tensors[key] = torch.stack(val, dim=0)

    for key, val in non_tensors.items():
        non_tensors[key] = np.array(val, dtype=object)

    return {**tensors, **non_tensors}


class RLHFDataset(Dataset):
    """
    Load and preprocess RLHF data from Parquet files.

    - Caches files locally.
    - Reads into a HuggingFace Dataset and tokenizes prompts.
    - Optionally handles images/videos via a ProcessorMixin.
    - Filters prompts over a max length.
    - Supports resuming from checkpoints.

    Args:
        data_files (str or list): Path(s) to Parquet file(s).
        tokenizer (PreTrainedTokenizer): For the tokenization of text to token IDs.
        config (DictConfig): Options like cache_dir, prompt_key, max_prompt_length, truncation, etc.
        processor (ProcessorMixin, optional): Multimodal preprocessor for images/videos.
    """

    def __init__(
        self,
        data_files: Union[str, List[str]],
        tokenizer: PreTrainedTokenizer,
        config: DictConfig,
        processor: Optional[ProcessorMixin] = None,
    ):
        if not isinstance(data_files, (List, ListConfig)):
            data_files = [data_files]

        self.data_files = copy.deepcopy(data_files)
        self.original_data_files = copy.deepcopy(data_files)  # use for resume
        self.tokenizer = tokenizer
        self.processor = processor
        self.config = config

        self.cache_dir = os.path.expanduser(config.get("cache_dir", "~/.cache/verl/rlhf"))
        self.prompt_key = config.get("prompt_key", "prompt")
        self.image_key = config.get("image_key", "images")
        self.video_key = config.get("video_key", "videos")
        self.max_prompt_length = config.get("max_prompt_length", 1024)
        self.return_raw_chat = config.get("return_raw_chat", False)
        self.return_full_prompt = config.get("return_full_prompt", False)
        self.truncation = config.get("truncation", "error")
        self.filter_overlong_prompts = config.get("filter_overlong_prompts", True)

        self.num_workers = config.get("filter_overlong_prompts_workers", max(1, os.cpu_count() // 4))
        self.num_workers = min(self.num_workers, os.cpu_count())
        self.use_shm = config.get('use_shm', False)
        self.chat_template_func = config.get("chat_template_func", None)
        self.need_tools_kwargs = config.get("need_tools_kwargs", False)
        self.filter_prompts = config.get("filter_prompts", True)
        self.serialize_dataset = False
        self._download()
        self._read_files_and_tokenize()

    def _download(self, use_origin_parquet=False):
        from verl.utils.fs import copy_to_local

        data_files = self.data_files if not use_origin_parquet else self.original_data_files
        for i, parquet_file in enumerate(data_files):
            self.data_files[i] = copy_to_local(src=parquet_file, cache_dir=self.cache_dir, use_shm=self.use_shm)

    def _read_files_and_tokenize(self):
        dataframes = []
        for parquet_file in self.data_files:
            # read parquet files and cache
            dataframe = datasets.load_dataset("parquet", data_files=parquet_file)["train"]
            dataframes.append(dataframe)
        self.dataframe: datasets.Dataset = datasets.concatenate_datasets(dataframes)

        print(f"dataset len: {len(self.dataframe)}")

        # filter out too long prompts
        if self.filter_overlong_prompts:
            tokenizer = self.tokenizer
            prompt_key = self.prompt_key
            self.dataframe = self.dataframe.filter(
                lambda doc: len(tokenizer.apply_chat_template(doc[prompt_key], add_generation_prompt=True)) <= self.max_prompt_length,
                num_proc=self.num_workers,
                desc=f"Filtering prompts longer than {self.max_prompt_length} tokens",
            )

            print(f"filter dataset len: {len(self.dataframe)}")

    def resume_dataset_state(self):
        self.serialize_dataset = not hasattr(self, "original_data_files")
        # resume dataframe if not it's serialized in data.pt
        if not self.serialize_dataset:
            self._download(use_origin_parquet=True)  # download and resume from original parquet files
            self._read_files_and_tokenize()
        else:
            print(r"old dataloader ckpt file is used, please train from scratch for better ckpt performance")

    def __len__(self):
        return len(self.dataframe)

    def _build_messages(self, example: dict):
        messages: list = example.pop(self.prompt_key)

        if self.image_key in example or self.video_key in example:
            for message in messages:
                content = message["content"]
                content_list = []
                for segment in re.split("(<image>|<video>)", content):
                    if segment == "<image>":
                        content_list.append({"type": "image"})
                    elif segment == "<video>":
                        content_list.append({"type": "video"})
                    else:
                        content_list.append({"type": "text", "text": segment})

                message["content"] = content_list

        return messages

    def __getitem__(self, item):
        """
        Note that we also return the raw_input_ids so that it can be combined with other chat template
        """
        row_dict: dict = self.dataframe[item]
        messages = self._build_messages(row_dict)
        model_inputs = {}

        if self.processor is not None:
            from verl.utils.dataset.vision_utils import process_image, process_video

            raw_prompt = self.processor.apply_chat_template(messages, add_generation_prompt=True, tokenize=False)
            multi_modal_data = {}

            images = None
            if self.image_key in row_dict:
                images = [process_image(image) for image in row_dict.pop(self.image_key)]
                multi_modal_data["image"] = images

            videos = None
            if self.video_key in row_dict:
                videos = [process_video(video) for video in row_dict.pop(self.video_key)]
                multi_modal_data["video"] = [video.numpy() for video in videos]

            model_inputs = self.processor(text=[raw_prompt], images=images, videos=videos, return_tensors="pt")

            input_ids = model_inputs.pop("input_ids")
            attention_mask = model_inputs.pop("attention_mask")

            if "second_per_grid_ts" in model_inputs:
                model_inputs.pop("second_per_grid_ts")

            # There's a trap here, multi_modal_inputs has to be a dict, not BatchFeature
            row_dict["multi_modal_data"] = multi_modal_data
            row_dict["multi_modal_inputs"] = dict(model_inputs)

            # second_per_grid_ts isn't used for training, just for mrope
            row_dict["multi_modal_inputs"].pop("second_per_grid_ts", None)

        else:
            raw_prompt = self.tokenizer.apply_chat_template(messages, add_generation_prompt=True, tokenize=False)
            model_inputs = self.tokenizer(raw_prompt, return_tensors="pt", add_special_tokens=False)
            input_ids = model_inputs.pop("input_ids")
            attention_mask = model_inputs.pop("attention_mask")

        input_ids, attention_mask = verl_F.postprocess_data(
            input_ids=input_ids,
            attention_mask=attention_mask,
            max_length=self.max_prompt_length,
            pad_token_id=self.tokenizer.pad_token_id,
            left_pad=True,
            truncation=self.truncation,
        )

        if self.processor is not None and self.processor.image_processor.__class__.__name__ == "Qwen2VLImageProcessor":
            from verl.models.transformers.qwen2_vl import get_rope_index

            position_ids = [
                get_rope_index(
                    self.processor,
                    input_ids=input_ids[0],
                    image_grid_thw=model_inputs.get("image_grid_thw"),
                    video_grid_thw=model_inputs.get("video_grid_thw"),
                    second_per_grid_ts=model_inputs.get("second_per_grid_ts"),
                    attention_mask=attention_mask[0],
                )
            ]  # (1, 3, seq_len)

        else:
            position_ids = compute_position_id_with_mask(attention_mask)

        row_dict["input_ids"] = input_ids[0]
        row_dict["attention_mask"] = attention_mask[0]
        row_dict["position_ids"] = position_ids[0]

        raw_prompt_ids = self.tokenizer.encode(raw_prompt, add_special_tokens=False)
        if len(raw_prompt_ids) > self.max_prompt_length:
            if self.truncation == "left":
                raw_prompt_ids = raw_prompt_ids[-self.max_prompt_length :]
            elif self.truncation == "right":
                raw_prompt_ids = raw_prompt_ids[: self.max_prompt_length]
            elif self.truncation == "middle":
                left_half = self.max_prompt_length // 2
                right_half = self.max_prompt_length - left_half
                raw_prompt_ids = raw_prompt_ids[:left_half] + raw_prompt_ids[-right_half:]
            elif self.truncation == "error":
                raise RuntimeError(f"Prompt length {len(raw_prompt_ids)} is longer than {self.max_prompt_length}.")

        row_dict["raw_prompt_ids"] = raw_prompt_ids
        # encode prompts without chat template
        if self.return_raw_chat:
            row_dict["raw_prompt"] = messages

        # get prompts with chat template
        if self.return_full_prompt:
            row_dict["full_prompts"] = raw_prompt  # array of strings

        # add index for each prompt
        index = row_dict.get("extra_info", {}).get("index", 0)
        tools_kwargs = row_dict.get("extra_info", {}).get("tools_kwargs", {})
        need_tools_kwargs = row_dict.get("extra_info", {}).get("need_tools_kwargs", self.need_tools_kwargs)
        if need_tools_kwargs and not tools_kwargs:
            logger.warning("tools_kwargs is empty for index {}, data source: {}", index, row_dict["data_source"])
        row_dict["index"] = index
        row_dict["tools_kwargs"] = tools_kwargs
        return row_dict

    def __getstate__(self):
        if not self.serialize_dataset:
            state = self.__dict__.copy()

            if "dataframe" in state:
                del state["dataframe"]
            return state

        return self.__dict__.copy()


==> sharp/utils/dataset/rm_dataset.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
from typing import List, Union

import pandas as pd
import torch
from torch.utils.data import Dataset

from verl.utils import hf_tokenizer


def download_files_distributed(download_fn):
    import torch.distributed

    if torch.distributed.is_initialized():
        if torch.distributed.get_rank() == 0:
            # download files
            download_fn()

        torch.distributed.barrier()
    else:
        # download anyway
        download_fn()


class RMDataset(Dataset):
    def __init__(
        self,
        parquet_files: Union[str, List[str]],
        tokenizer,
        prompt_key="prompt",
        chosen_key="chosen",
        rejected_key="rejected",
        max_length=1024,
        add_eos=True,
        cache_dir="~/.cache/verl/rm",
    ):
        if not isinstance(parquet_files, List):
            parquet_files = [parquet_files]

        self.parquet_files = parquet_files
        self.cache_dir = os.path.expanduser(cache_dir)
        if isinstance(tokenizer, str):
            tokenizer = hf_tokenizer(tokenizer)
        self.tokenizer = tokenizer

        self.prompt_key = prompt_key
        self.chosen_key = chosen_key
        self.rejected_key = rejected_key

        self.add_eos = add_eos
        self.max_length = max_length

        self._download()
        self._read_files_and_tokenize()

    def _download(self):
        def _download_files():
            from verl.utils.fs import copy, is_non_local

            os.makedirs(self.cache_dir, exist_ok=True)
            assert os.path.exists(self.cache_dir)
            for i, parquet_file in enumerate(self.parquet_files):
                if is_non_local(parquet_file):
                    dst = os.path.join(self.cache_dir, os.path.basename(parquet_file))
                    if not os.path.exists(dst):
                        copy(src=parquet_file, dst=dst)
                    self.parquet_files[i] = dst

        download_files_distributed(_download_files)

    def _read_files_and_tokenize(self):
        dataframes = []
        for parquet_file in self.parquet_files:
            # read parquet files and cache
            dataframe = pd.read_parquet(parquet_file)
            dataframes.append(dataframe)
        self.dataframe = pd.concat(dataframes)
        self.prompts = self.dataframe[self.prompt_key].tolist()
        self.chosen_responses = self.dataframe[self.chosen_key].tolist()
        self.rejected_responses = self.dataframe[self.rejected_key].tolist()

    def __len__(self):
        return len(self.prompts)

    def _pad_to_length(self, input_ids, attention_mask):
        curr_length = input_ids.shape[-1]

        if curr_length < self.max_length:
            input_ids = torch.cat((input_ids, torch.zeros(size=(self.max_length - curr_length,), dtype=input_ids.dtype)), dim=-1)
            attention_mask = torch.cat((attention_mask, torch.zeros(size=(self.max_length - curr_length,), dtype=attention_mask.dtype)), dim=-1)
        elif curr_length > self.max_length:
            input_ids = input_ids[: self.max_length]
            attention_mask = attention_mask[: self.max_length]

        return input_ids, attention_mask

    def __getitem__(self, item):
        prompt = self.prompts[item]
        chosen_response = self.chosen_responses[item]
        rejected_response = self.rejected_responses[item]

        prompt_ids = self.tokenizer(prompt, return_tensors="pt")["input_ids"][0]
        chosen_response_ids = self.tokenizer(chosen_response, return_tensors="pt")["input_ids"][0]
        rejected_response_ids = self.tokenizer(rejected_response, return_tensors="pt")["input_ids"][0]

        if self.add_eos:
            chosen_response_ids = torch.cat((chosen_response_ids, torch.tensor([self.tokenizer.eos_token_id])), dim=-1)
            rejected_response_ids = torch.cat((rejected_response_ids, torch.tensor([self.tokenizer.eos_token_id])), dim=-1)

        chosen_input_ids = torch.cat((prompt_ids, chosen_response_ids), dim=-1)
        chosen_attention_mask = torch.ones_like(chosen_input_ids)

        rejected_input_ids = torch.cat((prompt_ids, rejected_response_ids), dim=-1)
        rejected_attention_mask = torch.ones_like(rejected_input_ids)

        chosen_input_ids, chosen_attention_mask = self._pad_to_length(chosen_input_ids, chosen_attention_mask)
        rejected_input_ids, rejected_attention_mask = self._pad_to_length(rejected_input_ids, rejected_attention_mask)

        input_ids = torch.stack((chosen_input_ids, rejected_input_ids), dim=0)
        attention_mask = torch.stack((chosen_attention_mask, rejected_attention_mask), dim=0)

        return {
            "input_ids": input_ids,
            "attention_mask": attention_mask,
        }


==> sharp/utils/dataset/sft_dataset.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
SFT dataset
- We assume user pass a single parquet file.
- We load all the data into the memory.
Each parquet file contains
"""

from typing import List, Union

import pandas as pd
import torch
from torch.utils.data import Dataset
from transformers import PreTrainedTokenizer

from verl.utils import hf_tokenizer
from verl.utils.fs import copy_to_local
from verl.utils.model import compute_position_id_with_mask


class SFTDataset(Dataset):
    """
    This is an in-memory SFTDataset

    Arguments:
        config (OmegaConf): the data config
    """

    def __init__(self, parquet_files: Union[str, List[str]], tokenizer, config):
        prompt_key = config.get("prompt_key", "prompt")
        prompt_dict_keys = config.get("prompt_dict_keys", None)
        response_key = config.get("response_key", "response")
        response_dict_keys = config.get("response_dict_keys", None)
        max_length = config.get("max_length", 1024)
        truncation = config.get("truncation", "error")
        use_shm = config.get('use_shm', False)

        assert truncation in ["error", "left", "right"]
        self.truncation = truncation
        self.use_shm = use_shm

        if not isinstance(parquet_files, List):
            parquet_files = [parquet_files]

        self.parquet_files = parquet_files
        if isinstance(tokenizer, str):
            tokenizer = hf_tokenizer(tokenizer)
        self.tokenizer: PreTrainedTokenizer = tokenizer

        self.prompt_key = prompt_key if isinstance(prompt_key, (tuple, list)) else [prompt_key]
        self.response_key = response_key if isinstance(response_key, (tuple, list)) else [response_key]
        self.prompt_dict_keys = prompt_dict_keys if prompt_dict_keys else []
        self.response_dict_keys = response_dict_keys if response_dict_keys else []

        self.max_length = max_length

        self._download()
        self._read_files_and_tokenize()

    def _download(self):
        for i, parquet_file in enumerate(self.parquet_files):
            self.parquet_files[i] = copy_to_local(parquet_file, verbose=True, use_shm=self.use_shm)

    def _read_files_and_tokenize(self):
        def series_to_item(ls):
            import numpy
            import pandas

            while isinstance(ls, (pandas.core.series.Series, numpy.ndarray)) and len(ls) == 1:
                ls = ls[0]
            return ls

        dataframes = []
        for parquet_file in self.parquet_files:
            # read parquet files and cache
            dataframe = pd.read_parquet(parquet_file)
            dataframes.append(dataframe)
        self.dataframe = pd.concat(dataframes)
        self.prompts = self.dataframe[self.prompt_key]
        for key in self.prompt_dict_keys:
            # type(x): pandas.core.series.Series
            # type(x[0]): numpy.ndarray
            # type(x[0][0]): dict
            try:
                self.prompts = self.prompts.apply(lambda x: series_to_item(x)[key], axis=1)  # noqa: B023
            except Exception:
                print(f"self.prompts={self.prompts}")
                raise
        if isinstance(self.prompts, pd.DataFrame):
            self.prompts = self.prompts.squeeze()
        self.prompts = self.prompts.tolist()
        self.responses = self.dataframe[self.response_key]
        for key in self.response_dict_keys:
            try:
                self.responses = self.responses.apply(lambda x: series_to_item(x)[key], axis=1)  # noqa: B023
            except Exception:
                print(f"self.responses={self.responses}")
                raise
        if isinstance(self.responses, pd.DataFrame):
            self.responses = self.responses.squeeze()
        self.responses = self.responses.tolist()

    def __len__(self):
        return len(self.prompts)

    def __getitem__(self, item):
        tokenizer = self.tokenizer

        prompt = self.prompts[item]
        response = self.responses[item]

        # apply chat template
        prompt_chat = [{"role": "user", "content": prompt}]

        # string
        prompt_chat_str = tokenizer.apply_chat_template(prompt_chat, add_generation_prompt=True, tokenize=False)
        response_chat_str = response + tokenizer.eos_token

        # tokenize
        prompt_ids_output = tokenizer(prompt_chat_str, return_tensors="pt", add_special_tokens=False)
        prompt_ids = prompt_ids_output["input_ids"][0]
        prompt_attention_mask = prompt_ids_output["attention_mask"][0]

        response_ids_output = tokenizer(response_chat_str, return_tensors="pt", add_special_tokens=False)
        response_ids = response_ids_output["input_ids"][0]
        response_attention_mask = response_ids_output["attention_mask"][0]

        prompt_length = prompt_ids.shape[0]
        response_length = response_ids.shape[0]

        input_ids = torch.cat((prompt_ids, response_ids), dim=-1)
        attention_mask = torch.cat((prompt_attention_mask, response_attention_mask), dim=-1)

        # padding to max length
        sequence_length = input_ids.shape[0]
        if sequence_length < self.max_length:
            padded_input_ids = torch.ones(size=(self.max_length - sequence_length,), dtype=input_ids.dtype) * self.tokenizer.pad_token_id
            padded_attention_mask = torch.zeros(size=(self.max_length - sequence_length,), dtype=attention_mask.dtype)

            input_ids = torch.cat((input_ids, padded_input_ids))
            attention_mask = torch.cat((attention_mask, padded_attention_mask))
        elif sequence_length > self.max_length:
            if self.truncation == "left":
                # actually, left truncation may not be reasonable
                input_ids = input_ids[-self.max_length :]
                attention_mask = attention_mask[-self.max_length :]
            elif self.truncation == "right":
                input_ids = input_ids[: self.max_length]
                attention_mask = attention_mask[: self.max_length]
            elif self.truncation == "error":
                raise NotImplementedError(f"{sequence_length=} is larger than {self.max_length=}")
            else:
                raise NotImplementedError(f"Unknown truncation method {self.truncation}")

        position_ids = compute_position_id_with_mask(attention_mask)

        loss_mask = attention_mask.clone()
        if prompt_length > 1:
            # mask out prompt for SFT.
            loss_mask[: min(prompt_length, loss_mask.size(0)) - 1] = 0
        # mask out the last token in response
        loss_mask[min(prompt_length + response_length, loss_mask.size(0)) - 1] = 0

        return {
            "input_ids": input_ids,
            "attention_mask": attention_mask,
            "position_ids": position_ids,
            "loss_mask": loss_mask,
        }


==> sharp/utils/dataset/vision_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from io import BytesIO
from typing import Optional, Union

import torch
from PIL import Image
from qwen_vl_utils import fetch_image, fetch_video


def process_image(image: Union[dict, Image.Image]) -> Image.Image:
    if isinstance(image, Image.Image):
        return image.convert("RGB")

    if "bytes" in image:
        assert "image" not in image, "Cannot have both `bytes` and `image`"
        image["image"] = BytesIO(image["bytes"])

    return fetch_image(image)


VIDEO_FORMAT_HELP = """Currently, we only support the video formats introduced in qwen2-vl.
Refer to https://github.com/QwenLM/Qwen2.5-VL?tab=readme-ov-file#using---transformers-to-chat.

eg.
{
    "type": "video",
    "video": [
        "file:///path/to/frame1.jpg",
        "file:///path/to/frame2.jpg"
    ]
}

{
    "type": "video",
    "video": "file:///path/to/video.mp4"
}
# Defaults to fps=2, min_frames=4, max_frames=768

{
    "type": "video",
    "video": "file:///path/to/video.mp4",
    "fps": 2,
    "min_frames": 1,
    "max_frames": 32
}
"""


def process_video(
    video: dict,
    nframes: Optional[int] = None,
    fps: Optional[float] = None,
    fps_min_frames: Optional[int] = None,
    fps_max_frames: Optional[int] = None,
) -> torch.Tensor:
    """Converts a video dict into a [n_frames, 3, H, W] tensor

    Add video sample FPS in a future MR
    """

    if not isinstance(video, dict) or "video" not in video:
        raise NotImplementedError(VIDEO_FORMAT_HELP)
    assert nframes is None or fps is None, "Can't use both `nframes` or `fps`"

    # Shallow copy... since we might want to add some keys
    video = dict(video)

    contains_sampling_rules = "nframes" in video or "fps" in video
    if not contains_sampling_rules:
        if nframes is not None:
            video["nframes"] = nframes
        elif fps is not None:
            video["fps"] = fps
            if fps_min_frames is not None:
                video["min_frames"] = fps_min_frames
            if fps_max_frames is not None:
                video["max_frames"] = fps_max_frames

    return fetch_video(video)


==> sharp/utils/debug/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .performance import GPUMemoryLogger, log_gpu_memory_usage, log_print

__all__ = ["GPUMemoryLogger", "log_gpu_memory_usage"]


==> sharp/utils/debug/performance.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
import inspect
import logging
from contextlib import contextmanager
from typing import Any, Dict, Tuple

import torch
import torch.distributed as dist
from codetiming import Timer

from verl.utils.device import get_torch_device
from verl.utils.logger.aggregate_logger import DecoratorLoggerBase


def _get_current_mem_info(unit: str = "GB", precision: int = 2) -> Tuple[str]:
    """Get current memory usage."""
    assert unit in ["GB", "MB", "KB"]
    divisor = 1024**3 if unit == "GB" else 1024**2 if unit == "MB" else 1024
    mem_allocated = get_torch_device().memory_allocated()
    mem_reserved = get_torch_device().memory_reserved()
    # use get_torch_device().mem_get_info to profile device memory
    # since vllm's sleep mode works below pytorch
    # see https://github.com/vllm-project/vllm/pull/11743#issuecomment-2754338119
    mem_free, mem_total = get_torch_device().mem_get_info()
    mem_used = mem_total - mem_free
    mem_allocated = f"{mem_allocated / divisor:.{precision}f}"
    mem_reserved = f"{mem_reserved / divisor:.{precision}f}"
    mem_used = f"{mem_used / divisor:.{precision}f}"
    mem_total = f"{mem_total / divisor:.{precision}f}"
    return mem_allocated, mem_reserved, mem_used, mem_total


def log_gpu_memory_usage(head: str, logger: logging.Logger = None, level=logging.DEBUG, rank: int = 0):
    if (not dist.is_initialized()) or (rank is None) or (dist.get_rank() == rank):
        mem_allocated, mem_reserved, mem_used, mem_total = _get_current_mem_info()
        message = f"{head}, memory allocated (GB): {mem_allocated}, memory reserved (GB): {mem_reserved}, device memory used/total (GB): {mem_used}/{mem_total}"

        if logger is None:
            print(message)
        else:
            logger.log(msg=message, level=level)


class GPUMemoryLogger(DecoratorLoggerBase):
    """A decorator class to log GPU memory usage.

    Example:
        >>> from verl.utils.debug.performance import GPUMemoryLogger
        >>> @GPUMemoryLogger(role="actor")
        >>> def update_actor(self, batch):
        ...     # real actor update logics
        ...     return
    """

    def __init__(self, role: str, logger: logging.Logger = None, level=logging.DEBUG, log_only_rank_0: bool = True):
        if dist.is_initialized() and dist.get_world_size() > 1:
            rank = dist.get_rank()
        else:
            rank = 0
        super().__init__(role, logger, level, rank, log_only_rank_0)

    def __call__(self, decorated_function: callable):
        def f(*args, **kwargs):
            return self.log(decorated_function, *args, **kwargs)

        return f

    def log(self, func, *args, **kwargs):
        name = func.__name__
        mem_allocated, mem_reserved, mem_used, mem_total = _get_current_mem_info()
        message = f"Before {name}, memory allocated (GB): {mem_allocated}, memory reserved (GB): {mem_reserved}, device memory used/total (GB): {mem_used}/{mem_total}"
        self.logging_function(message)

        output = func(*args, **kwargs)

        mem_allocated, mem_reserved, mem_used, mem_total = _get_current_mem_info()
        message = f"After {name}, memory allocated (GB): {mem_allocated}, memory reserved (GB): {mem_reserved}, device memory used/total (GB): {mem_used}/{mem_total}"

        self.logging_function(message)
        return output


def log_print(ctn: Any):
    current_time = datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S")

    frame = inspect.currentframe().f_back
    function_name = frame.f_code.co_name
    line_number = frame.f_lineno
    file_name = frame.f_code.co_filename.split("/")[-1]
    print(f"[{current_time}-{file_name}:{line_number}:{function_name}]: {ctn}")


@contextmanager
def _timer(name: str, timing_raw: Dict[str, float]):
    """Context manager for timing code execution.

    This utility function measures the execution time of code within its context
    and accumulates the timing information in the provided dictionary.

    Args:
        name (str): The name/identifier for this timing measurement.
        timing_raw (Dict[str, float]): Dictionary to store timing information.

    Yields:
        None: This is a context manager that yields control back to the code block.
    """
    print(f"[DEBUG]: {name} start ...\n")
    with Timer(name=name, logger=None) as timer:
        yield
    if name not in timing_raw:
        timing_raw[name] = 0
    timing_raw[name] += timer.last
    print(f"[DEBUG]: {name} end in {timer.last} seconds.\n")

def reduce_timing(timing_raw: Dict[str, float]) -> Dict[str, float]:
    """Reduce timing information across all processes.

    This function uses distributed communication to gather and sum the timing
    information from all processes in a distributed environment.

    Args:
        timing_raw (Dict[str, float]): Dictionary containing timing information.

    Returns:
        Dict[str, float]: Reduced timing information.
    """
    if not dist.is_initialized():
        return timing_raw

    key_list, timing_list = [], []
    for key in sorted(timing_raw.keys()):
        key_list.append(key)
        timing_list.append(timing_raw[key])
    timing_list = torch.tensor(timing_list, dtype=torch.float32, device=torch.cuda.current_device())
    torch.distributed.all_reduce(timing_list, op=torch.distributed.ReduceOp.AVG)
    timing_list = [tensor.item() for tensor in timing_list.to("cpu")]
    timing_generate = {key_list[i]: timing_list[i] for i in range(len(key_list))}
    return timing_generate


==> sharp/utils/debug/profile.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os

import torch
import torch.distributed


class Profiler:
    def __init__(self, config):
        # note : if we do not set use_profile, it will be set as None, so that all function will be skip
        self.config = config
        self.skip_prof = False
        self.saved = False
        self.prof = None
        self.rank = torch.distributed.get_rank()
        # we need to validate the config before using the profiler
        self._validate()
        if config.use_profile and self.rank in self.config.profile_ranks:
            print(f"[Profiler] Profiler init for rank {self.rank}")

            self.prof = torch.profiler.profile(
                activities=[
                    torch.profiler.ProfilerActivity.CPU,
                    torch.profiler.ProfilerActivity.CUDA,
                ],
                schedule=torch.profiler.schedule(
                    wait=max(self.config.step_start - 1, 0),
                    warmup=1 if self.config.step_start > 0 else 0,
                    active=self.config.step_end - self.config.step_start,
                    repeat=1,
                ),
                record_shapes=True,
                with_stack=True,
            )

    def _validate(self):
        if self.config.use_profile:
            if self.config.profile_ranks is None:
                print("[WARNING] Profile ranks is not set, default to rank 0")
                self.config.profile_ranks = [0]
            assert self.config.step_start >= 0, "[ERROR] Profile step start must be greater than 0"
            assert self.config.step_end >= 0, "[ERROR] Profile step end must be greater than 0"
            assert self.config.step_start < self.config.step_end, "[ERROR] Profile step start must be less than step end"

    def check(self):
        return self.prof is not None and not self.skip_prof

    def start(self):
        if self.check():
            print(f"[Profiler] started for rank {self.rank}")
            self.prof.start()

    def step(self):
        if self.check():
            self.prof.step()

    def stop(self):
        if self.check():
            print(f"[Profiler] stopped for rank {self.rank}")
            self.prof.stop()

    def save(self):
        if self.prof is not None and not self.saved:
            if not os.path.exists(self.config.save_path):
                os.makedirs(self.config.save_path)
            save_file_name = f"/prof_start_{self.config.step_start}_end_{self.config.step_end}_rank_{self.rank}.json"
            print(f"[Profiler] Saving trace to {self.config.save_path + save_file_name}")
            self.prof.export_chrome_trace(self.config.save_path + save_file_name)
            self.skip_prof = True
            self.saved = True

    def stop_and_save(self):
        if self.check():
            self.stop()
            self.save()

    def stop_trace(self):
        if self.check():
            print(f"[Profiler] Trace stopped for rank {self.rank}")
            self.skip_prof = True


==> sharp/utils/debug/trajectory_tracker.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Trajectory tracker can be inserted into code to save the intermediate results.
The results will be dump to hdfs for offline comparison.
Each process will have a client that first move all the tensors to CPU
"""

import io
import os
import tempfile
from collections import deque

import ray
import torch

from verl.utils.hdfs_io import copy, makedirs

remote_copy = ray.remote(copy)


@ray.remote
def save_to_hdfs(data: io.BytesIO, name, hdfs_dir, verbose):
    filename = name + ".pth"
    with tempfile.TemporaryDirectory() as tmpdirname:
        local_filepath = os.path.join(tmpdirname, filename)
        with open(local_filepath, "wb") as f:
            f.write(data.getbuffer())
        # upload to hdfs

        if verbose:
            print(f"Saving {local_filepath} to {hdfs_dir}")
        try:
            copy(local_filepath, hdfs_dir)
        except Exception as e:
            print(e)


@ray.remote
class TrajectoryTracker:
    def __init__(self, hdfs_dir, verbose) -> None:
        self.hdfs_dir = hdfs_dir
        makedirs(hdfs_dir)
        self.verbose = verbose

        self.handle = deque()

    def dump(self, data: io.BytesIO, name):
        # get a temp file and write to it
        self.handle.append(save_to_hdfs.remote(data, name, self.hdfs_dir, self.verbose))

    def wait_for_hdfs(self):
        while len(self.handle) != 0:
            future = self.handle.popleft()
            ray.get(future)


def dump_data(data, name):
    enable = os.getenv("VERL_ENABLE_TRACKER", "0") == "1"
    if not enable:
        return
    buffer = io.BytesIO()
    torch.save(data, buffer)
    tracker = get_trajectory_tracker()
    ray.get(tracker.dump.remote(buffer, name))


def get_trajectory_tracker():
    hdfs_dir = os.getenv("VERL_TRACKER_HDFS_DIR", default=None)
    verbose = os.getenv("VERL_TRACKER_VERBOSE", default="0") == "1"
    assert hdfs_dir is not None
    tracker = TrajectoryTracker.options(name="global_tracker", get_if_exists=True, lifetime="detached").remote(hdfs_dir, verbose)
    return tracker


if __name__ == "__main__":
    # testing
    os.environ["VERL_ENABLE_TRACKER"] = "1"
    os.environ["VERL_TRACKER_HDFS_DIR"] = "~/debug/test"

    @ray.remote
    def process(iter):
        data = {"obs": torch.randn(10, 20)}
        dump_data(data, f"process_{iter}_obs")

    ray.init()

    output_lst = []

    for i in range(10):
        output_lst.append(process.remote(i))

    out = ray.get(output_lst)

    tracker = get_trajectory_tracker()
    ray.get(tracker.wait_for_hdfs.remote())


==> sharp/utils/device.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# This code is inspired by the torchtune.
# https://github.com/pytorch/torchtune/blob/main/torchtune/utils/_device.py
#
# Copyright (c) Meta Platforms, Inc. and affiliates.
# All rights reserved.
#
# This source code is licensed under the BSD-style license in https://github.com/pytorch/torchtune/blob/main/LICENSE

import logging

import torch

logger = logging.getLogger(__name__)


def is_torch_npu_available() -> bool:
    """Check the availability of NPU"""
    try:
        import torch_npu  # noqa: F401

        return torch.npu.is_available()
    except ImportError:
        return False


is_cuda_available = torch.cuda.is_available()
is_npu_available = is_torch_npu_available()


def get_device_name() -> str:
    """Function that gets the torch.device based on the current machine.
    This currently only supports CPU, CUDA, NPU.
    Returns:
        device
    """
    if is_cuda_available:
        device = "cuda"
    elif is_npu_available:
        device = "npu"
    else:
        device = "cpu"
    return device


def get_torch_device() -> any:
    """Return the corresponding torch attribute based on the device type string.
    Returns:
        module: The corresponding torch device namespace, or torch.cuda if not found.
    """
    device_name = get_device_name()
    try:
        return getattr(torch, device_name)
    except AttributeError:
        logger.warning(f"Device namespace '{device_name}' not found in torch, try to load torch.cuda.")
        return torch.cuda


==> sharp/utils/distributed.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Utilities for distributed training."""

import os

import torch.distributed

from verl.utils.device import get_torch_device, is_cuda_available


def initialize_global_process_group(timeout_second=36000):
    from datetime import timedelta

    torch.distributed.init_process_group("nccl" if is_cuda_available else "hccl", timeout=timedelta(seconds=timeout_second))
    local_rank = int(os.environ["LOCAL_RANK"])
    rank = int(os.environ["RANK"])
    world_size = int(os.environ["WORLD_SIZE"])

    if torch.distributed.is_initialized():
        get_torch_device().set_device(local_rank)
    return local_rank, rank, world_size


def destroy_global_process_group():
    if torch.distributed.is_initialized():
        torch.distributed.destroy_process_group()


==> sharp/utils/experimental/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/utils/experimental/torch_functional.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Optional, Tuple

import torch


def _fused_linear_for_ppo_fwd(
    hidden_states: torch.FloatTensor,
    vocab_weights: torch.FloatTensor,
    input_ids: torch.LongTensor,
    temperature: float = 1.0
) -> Tuple[torch.FloatTensor, torch.FloatTensor]:
    logits = (hidden_states @ vocab_weights.t()) / temperature
    orig_dtype = logits.dtype
    logits = logits.to(torch.float32)

    # Slower but more numerically stable to do log_softmax than probs.log()
    probs = logits.softmax(dim=-1)
    log_probs = logits.log_softmax(dim=-1)

    token_log_probs = log_probs.gather(-1, input_ids.unsqueeze(-1)).squeeze(-1)
    entropy = torch.logsumexp(logits, dim=-1) - torch.sum(probs * logits, dim=-1)

    return token_log_probs.to(orig_dtype), entropy.to(orig_dtype)


def _fused_linear_for_ppo_bwd(
    dlog_probs: Optional[torch.FloatTensor],
    dentropy: Optional[torch.FloatTensor],
    hidden_states: torch.FloatTensor,
    vocab_weights: torch.FloatTensor,
    input_ids: torch.LongTensor,
    temperature: float = 1.0,
) -> Tuple[torch.FloatTensor, torch.FloatTensor]:
    logits = (hidden_states @ vocab_weights.t()) / temperature
    orig_dtype = logits.dtype
    logits = logits.to(torch.float32)

    probs = logits.softmax(dim=-1)

    dlogits = 0

    # Gradient from log_probs
    if dlog_probs is not None:
        one_hot_input = torch.zeros_like(logits).scatter_(-1, input_ids.unsqueeze(-1), 1)
        dlogits += dlog_probs.to(torch.float32).unsqueeze(-1) * (one_hot_input - probs)

    # Gradient from entropy
    if dentropy is not None:
        log_probs = logits.log_softmax(dim=-1)
        entropy = torch.logsumexp(logits, dim=-1) - torch.sum(probs * logits, dim=-1)
        dlogits += probs * (log_probs + entropy.unsqueeze(-1)) * (-dentropy.unsqueeze(-1))

    dlogits = dlogits.to(orig_dtype) / temperature

    dhidden_states = dlogits @ vocab_weights
    dvocab_weights = (dlogits.t() @ hidden_states)

    return dhidden_states, dvocab_weights


class FusedLinearForPPOFunction(torch.autograd.Function):

    @staticmethod
    def forward(
        ctx,
        hidden_states: torch.FloatTensor,
        vocab_weights: torch.FloatTensor,
        input_ids: torch.LongTensor,
        temperature: float = 1.0,
        chunk_size: int = 512,
    ) -> Tuple[torch.FloatTensor, torch.FloatTensor]:
        ctx.set_materialize_grads(False)

        # Cast to a 2D tensor of the shape [T, D] for ease of working
        orig_ndim = hidden_states.ndim
        assert orig_ndim in (2, 3), f"Invalid hidden_states shape, received {hidden_states.shape}"

        orig_batch_size = -1
        if orig_ndim == 3:
            assert input_ids.ndim == 2, f"input_ids shape doesn't match, {hidden_states.shape} {input_ids.shape}"
            orig_batch_size = hidden_states.shape[0]
            hidden_states = hidden_states.flatten(0, 1)
            input_ids = input_ids.flatten(0, 1)

        T = hidden_states.shape[0]

        # Allocate memory for outputs
        output_requires_grad = hidden_states.requires_grad or vocab_weights.requires_grad
        log_probs = hidden_states.new_zeros(T, requires_grad=output_requires_grad)
        entropy = hidden_states.new_zeros(T, requires_grad=output_requires_grad)

        # Perform forward one chunk at a time
        for chunk_start in range(0, T, chunk_size):
            chunk_end = min(chunk_start + chunk_size, T)

            chunk_log_probs, chunk_entropy = _fused_linear_for_ppo_fwd(
                hidden_states=hidden_states[chunk_start:chunk_end],
                vocab_weights=vocab_weights,
                input_ids=input_ids[chunk_start:chunk_end],
                temperature=temperature,
            )
            log_probs[chunk_start:chunk_end] = chunk_log_probs
            entropy[chunk_start:chunk_end] = chunk_entropy

        # Cast the output back to the original input dimension
        if orig_ndim == 3:
            log_probs = log_probs.view(orig_batch_size, -1)
            entropy = entropy.view(orig_batch_size, -1)

        ctx.save_for_backward(hidden_states, vocab_weights, input_ids)
        ctx.orig_batch_size = orig_batch_size
        ctx.orig_ndim = orig_ndim
        ctx.temperature = temperature
        ctx.chunk_size = chunk_size

        return log_probs, entropy

    @staticmethod
    def backward(ctx, dlog_probs: Optional[torch.FloatTensor], dentropy: Optional[torch.FloatTensor]):
        assert dlog_probs is not None or dentropy is not None

        hidden_states, vocab_weights, input_ids = ctx.saved_tensors
        orig_batch_size = ctx.orig_batch_size
        orig_ndim = ctx.orig_ndim
        temperature = ctx.temperature
        chunk_size = ctx.chunk_size

        # Here orig_ndim refers to the orig_ndim of hidden_states
        if orig_ndim == 3:
            if dlog_probs is not None:
                dlog_probs = dlog_probs.flatten()
            if dentropy is not None:
                dentropy = dentropy.flatten()

        T = hidden_states.shape[0]

        # Allocate memory for outputs
        dhidden_states = None
        if hidden_states.requires_grad:
            dhidden_states = torch.zeros_like(hidden_states)
        dvocab_weights = None
        if vocab_weights.requires_grad:
            dvocab_weights = torch.zeros_like(vocab_weights)

        # Perform backward one chunk at a time
        for chunk_start in range(0, T, chunk_size):
            chunk_end = min(chunk_start + chunk_size, T)
            chunk_dlog_probs = None
            if dlog_probs is not None:
                chunk_dlog_probs = dlog_probs[chunk_start:chunk_end]
            chunk_dentropy = None
            if dentropy is not None:
                chunk_dentropy = dentropy[chunk_start:chunk_end]

            h, v = _fused_linear_for_ppo_bwd(
                dlog_probs=chunk_dlog_probs,
                dentropy=chunk_dentropy,
                hidden_states=hidden_states[chunk_start:chunk_end],
                vocab_weights=vocab_weights,
                input_ids=input_ids[chunk_start:chunk_end],
                temperature=temperature,
            )

            if hidden_states.requires_grad:
                dhidden_states[chunk_start:chunk_end] += h
            if vocab_weights.requires_grad:
                dvocab_weights += v

        # Cast the output back to the original input dimension
        if orig_ndim == 3 and hidden_states.requires_grad:
            hidden_size = hidden_states.shape[-1]
            dhidden_states = dhidden_states.view(orig_batch_size, -1, hidden_size)

        return (
            dhidden_states,  # hidden_states
            dvocab_weights,  # vocab_weights
            None,  # input_ids
            None,  # temperature
            None,  # chunk_size
        )


class FusedLinearForPPO(torch.nn.Module):

    def __init__(self, chunk_size: int = 512):
        super().__init__()

        self.chunk_size = chunk_size

    def forward(
        self,
        hidden_states: torch.FloatTensor,
        vocab_weights: torch.FloatTensor,
        input_ids: torch.LongTensor,
        temperature: float = 1.0,
    ) -> Tuple[torch.FloatTensor, torch.FloatTensor]:
        input_ids = input_ids.to(torch.int64)
        return FusedLinearForPPOFunction.apply(
            hidden_states,
            vocab_weights,
            input_ids,
            temperature,
            self.chunk_size,
        )


==> sharp/utils/flops_counter.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from transformers import PretrainedConfig

from verl.utils.device import get_torch_device

VALID_CONFIG_TYPE = {"llama", "qwen2", "qwen2_vl", "qwen2_5_vl", "qwen3", "qwen3_moe", "deepseek_v3"}


def get_device_flops(unit="T"):
    def unit_convert(number, level):
        units = ["B", "K", "M", "G", "T", "P"]
        if number <= 0:
            return number
        ptr = 0
        while ptr < len(units) and units[ptr] != level:
            number /= 1000
            ptr += 1
        return number

    device_name = get_torch_device().get_device_name()
    flops = float("inf")  # INF flops for unkown gpu type

    if "MI300X" in device_name:
        flops = 1336e12
    elif "H100" in device_name or "H800" in device_name or "H200" in device_name:
        flops = 989e12
    elif "A100" in device_name or "A800" in device_name:
        flops = 312e12
    elif "L40" in device_name:
        flops = 181.05e12
    elif "L20" in device_name:
        flops = 119.5e12
    elif "H20" in device_name:
        flops = 148e12
    elif "910B" in device_name:
        flops = 354e12
    elif "RTX 3070 Ti" in device_name:
        flops = 21.75e12
    flops_unit = unit_convert(flops, unit)
    return flops_unit


class FlopsCounter:
    """
    Used to count mfu during training loop

    Example:
        flops_counter = FlopsCounter(config)
        flops_achieved, flops_promised = flops_counter.estimate_flops(tokens_list, delta_time)

    """

    def __init__(self, config: PretrainedConfig):
        if config.model_type not in VALID_CONFIG_TYPE:
            print(f"Only support config type of {VALID_CONFIG_TYPE}, but got {config.model_type}. MFU will always be zero.")

        self.estimate_func = {
            "qwen2": self._estimate_qwen2_flops,
            "llama": self._estimate_qwen2_flops,
            "qwen2_vl": self._estimate_qwen2_flops,
            "qwen2_5_vl": self._estimate_qwen2_flops,
            "qwen3": self._estimate_qwen2_flops,
            "qwen3_moe": self._estimate_qwen3_moe_flops,
            "deepseek_v3": self._estimate_deepseek_v3_flops,
        }
        self.config = config

    def _estimate_unknown_flops(self, tokens_sum, batch_seqlens, delta_time):
        return 0

    def _estimate_qwen2_flops(self, tokens_sum, batch_seqlens, delta_time):
        hidden_size = self.config.hidden_size
        vocab_size = self.config.vocab_size
        num_hidden_layers = self.config.num_hidden_layers
        num_key_value_heads = self.config.num_key_value_heads
        num_attention_heads = self.config.num_attention_heads
        intermediate_size = self.config.intermediate_size

        head_dim = getattr(self.config, "head_dim", self.config.hidden_size // self.config.num_attention_heads)
        q_size = num_attention_heads * head_dim
        k_size = num_key_value_heads * head_dim
        v_size = num_key_value_heads * head_dim

        # non-attn per layer parm
        # Qwen2/LLama use SwiGelu, gate, having up and down linear layer in mlp
        mlp_N = hidden_size * intermediate_size * 3
        attn_linear_N = hidden_size * (q_size + k_size + v_size + num_attention_heads * head_dim)
        emd_and_lm_head_N = vocab_size * hidden_size * 2
        # non-attn all_layer parm
        dense_N = (mlp_N + attn_linear_N) * num_hidden_layers + emd_and_lm_head_N
        # non-attn all_layer & all_token fwd & bwd flops
        dense_N_flops = 6 * dense_N * tokens_sum

        # attn all_layer & all_token fwd & bwd flops
        seqlen_square_sum = 0
        for seqlen in batch_seqlens:
            seqlen_square_sum += seqlen * seqlen
        attn_qkv_flops = 12 * seqlen_square_sum * head_dim * num_attention_heads * num_hidden_layers

        # all_layer & all_token fwd & bwd flops
        flops_all_token = dense_N_flops + attn_qkv_flops
        flops_achieved = flops_all_token * (1.0 / delta_time) / 1e12
        return flops_achieved

    def _estimate_deepseek_v3_flops(self, tokens_sum, batch_seqlens, delta_time):
        hidden_size = self.config.hidden_size
        vocab_size = self.config.vocab_size
        moe_intermediate_size = self.config.moe_intermediate_size
        num_hidden_layers = self.config.num_hidden_layers
        first_k_dense_replace = self.config.first_k_dense_replace
        num_query_heads = self.config.num_attention_heads
        moe_num_expert = self.config.n_routed_experts

        moe_topk = self.config.num_experts_per_tok
        share_expert_num = self.config.n_shared_experts

        # non-attn per layer parm
        moe_gata_N = hidden_size * moe_num_expert
        # moe has fc1_1, fc1_2 and fc2 using SwiGLU in ExpertMlp layer & shared experts
        moe_expertmlp_N = hidden_size * moe_intermediate_size * (moe_topk + share_expert_num) * 3
        # MLA attn
        attn_linear_N = 0
        q_head_dim = self.config.qk_nope_head_dim + self.config.qk_rope_head_dim
        if self.config.q_lora_rank is None:
            attn_linear_N += hidden_size * num_query_heads * q_head_dim
        else:
            attn_linear_N += hidden_size * self.config.q_lora_rank
            attn_linear_N += num_query_heads * q_head_dim * self.config.q_lora_rank

        attn_linear_N += hidden_size * (self.config.kv_lora_rank + self.config.qk_rope_head_dim)
        attn_linear_N += num_query_heads * (q_head_dim - self.config.qk_rope_head_dim + self.config.v_head_dim) * self.config.kv_lora_rank
        attn_linear_N += num_query_heads * self.config.v_head_dim * hidden_size
        emd_and_lm_head_N = vocab_size * hidden_size * 2
        # non-attn all_layer parm
        moe_N = (moe_gata_N + moe_expertmlp_N + attn_linear_N) * (num_hidden_layers - first_k_dense_replace) + (hidden_size * self.config.intermediate_size * 3 + attn_linear_N) * first_k_dense_replace + emd_and_lm_head_N
        # non-attn all_layer & all_token fwd & bwd flops
        dense_N_flops = 6 * moe_N * tokens_sum

        # attn all_layer & all_token fwd & bwd flops
        seqlen_square_sum = 0
        for seqlen in batch_seqlens:
            seqlen_square_sum += seqlen * seqlen * num_hidden_layers

        attn_qkv_flops = 12 * seqlen_square_sum * q_head_dim * num_query_heads
        # all_layer & all_token fwd & bwk flops
        flops_all_token = dense_N_flops + attn_qkv_flops
        flops_achieved = flops_all_token * (1.0 / delta_time) / 1e12

        return flops_achieved

    def _estimate_qwen3_moe_flops(self, tokens_sum, batch_seqlens, delta_time):
        hidden_size = self.config.hidden_size
        vocab_size = self.config.vocab_size
        num_hidden_layers = self.config.num_hidden_layers
        num_key_value_heads = self.config.num_key_value_heads
        num_attention_heads = self.config.num_attention_heads
        moe_intermediate_size = self.config.moe_intermediate_size       
        moe_topk = self.config.num_experts_per_tok
        num_experts = self.config.num_experts

        head_dim = getattr(self.config, "head_dim", self.config.hidden_size // self.config.num_attention_heads)
        q_size = num_attention_heads * head_dim
        k_size = num_key_value_heads * head_dim
        v_size = num_key_value_heads * head_dim

        # non-attn per layer parm
        # gate + moe export
        moe_mlp_N = hidden_size * moe_topk * moe_intermediate_size * 3 + hidden_size * num_experts
        attn_linear_N = hidden_size * (q_size + k_size + v_size + num_attention_heads * head_dim)
        emd_and_lm_head_N = vocab_size * hidden_size * 2
        # non-attn all_layer parm
        dense_N = (moe_mlp_N + attn_linear_N) * num_hidden_layers + emd_and_lm_head_N
        # non-attn all_layer & all_token fwd & bwd flops
        dense_N_flops = 6 * dense_N * tokens_sum

        # attn all_layer & all_token fwd & bwd flops
        seqlen_square_sum = 0
        for seqlen in batch_seqlens:
            seqlen_square_sum += seqlen * seqlen
        attn_qkv_flops = 12 * seqlen_square_sum * head_dim * num_attention_heads * num_hidden_layers

        # all_layer & all_token fwd & bwd flops
        flops_all_token = dense_N_flops + attn_qkv_flops
        flops_achieved = flops_all_token * (1.0 / delta_time) / 1e12
        return flops_achieved


    def estimate_flops(self, batch_seqlens, delta_time):
        """
        Estimate the FLOPS based on the number of valid tokens in the current batch and the time taken.

        Args:
            batch_seqlens (List[int]): A list where each element represents the number of valid tokens in the current batch.
            delta_time (float): The time taken to process the batch, in seconds.

        Returns:
            estimated_flops (float): The estimated FLOPS based on the input tokens and time.
            promised_flops (float): The expected FLOPS of the current device.
        """
        tokens_sum = sum(batch_seqlens)
        func = self.estimate_func.get(self.config.model_type, self._estimate_unknown_flops)
        estimated_flops = func(tokens_sum, batch_seqlens, delta_time)
        promised_flops = get_device_flops()
        return estimated_flops, promised_flops


==> sharp/utils/fs.py <==
#!/usr/bin/env python
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# -*- coding: utf-8 -*-
"""File-system agnostic IO APIs"""

import hashlib
import os
import shutil
import tempfile

try:
    from hdfs_io import copy, exists, makedirs  # for internal use only
except ImportError:
    from .hdfs_io import copy, exists, makedirs

__all__ = ["copy", "exists", "makedirs"]

_HDFS_PREFIX = "hdfs://"


def is_non_local(path):
    """Check if a path is a non-local (HDFS) path.

    Args:
        path (str): The path to check.

    Returns:
        bool: True if the path is an HDFS path, False otherwise.
    """
    return path.startswith(_HDFS_PREFIX)


def md5_encode(path: str) -> str:
    """Generate an MD5 hash of a path string.

    This function is used to create unique identifiers for paths, typically
    for creating cache directories or lock files.

    Args:
        path (str): The path to encode.

    Returns:
        str: The hexadecimal MD5 hash of the path.
    """
    return hashlib.md5(path.encode()).hexdigest()


def get_local_temp_path(hdfs_path: str, cache_dir: str) -> str:
    """Generate a unique local cache path for an HDFS resource.
    Creates a MD5-hashed subdirectory in cache_dir to avoid name conflicts,
    then returns path combining this subdirectory with the HDFS basename.

    Args:
        hdfs_path (str): Source HDFS path to be cached
        cache_dir (str): Local directory for storing cached files

    Returns:
        str: Absolute local filesystem path in format:
            {cache_dir}/{md5(hdfs_path)}/{basename(hdfs_path)}
    """
    # make a base64 encoding of hdfs_path to avoid directory conflict
    encoded_hdfs_path = md5_encode(hdfs_path)
    temp_dir = os.path.join(cache_dir, encoded_hdfs_path)
    os.makedirs(temp_dir, exist_ok=True)
    dst = os.path.join(temp_dir, os.path.basename(hdfs_path))
    return dst

def verify_copy(src: str, dest: str) -> bool:
    """
    verify the copy of src to dest by comparing their sizes and file structures.

    return:
        bool: True if the copy is verified, False otherwise.
    """
    if not os.path.exists(src):
        return False
    if not os.path.exists(dest):
        return False

    if os.path.isfile(src) != os.path.isfile(dest):
        return False

    if os.path.isfile(src):
        src_size = os.path.getsize(src)
        dest_size = os.path.getsize(dest)
        if src_size != dest_size:
            return False
        return True

    src_files = set()
    dest_files = set()

    for root, dirs, files in os.walk(src):
        rel_path = os.path.relpath(root, src)
        dest_root = os.path.join(dest, rel_path) if rel_path != '.' else dest

        if not os.path.exists(dest_root):
            return False

        for entry in os.listdir(root):
            src_entry = os.path.join(root, entry)
            src_files.add(os.path.relpath(src_entry, src))

        for entry in os.listdir(dest_root):
            dest_entry = os.path.join(dest_root, entry)
            dest_files.add(os.path.relpath(dest_entry, dest))

    if src_files != dest_files:
        return False

    for rel_path in src_files:
        src_entry = os.path.join(src, rel_path)
        dest_entry = os.path.join(dest, rel_path)

        if os.path.isdir(src_entry) != os.path.isdir(dest_entry):
            return False

        if os.path.isfile(src_entry):
            src_size = os.path.getsize(src_entry)
            dest_size = os.path.getsize(dest_entry)
            if src_size != dest_size:
                return False

    return True


def copy_to_shm(src:str):
    """
        Load the model into   /dev/shm   to make the process of loading the model multiple times more efficient.
    """
    shm_model_root = '/dev/shm/verl-cache/'
    src_abs = os.path.abspath(os.path.normpath(src))
    dest = os.path.join(shm_model_root, hashlib.md5(src_abs.encode('utf-8')).hexdigest())
    os.makedirs(dest, exist_ok=True)
    dest = os.path.join(dest, os.path.basename(src_abs))
    if os.path.exists(dest) and verify_copy(src, dest):
        # inform user and depends on him
        print(f"[WARNING]: The memory model path {dest} already exists. If it is not you want, please clear it and restart the task.")
    else:
        if os.path.isdir(src):
            shutil.copytree(src, dest, symlinks=False, dirs_exist_ok=True)
        else:
            shutil.copy2(src, dest)
    return dest

def _record_directory_structure(folder_path):
    record_file = os.path.join(folder_path, ".directory_record.txt")
    with open(record_file, "w") as f:
        for root, dirs, files in os.walk(folder_path):
            for dir_name in dirs:
                relative_dir = os.path.relpath(os.path.join(root, dir_name), folder_path)
                f.write(f"dir:{relative_dir}\n")
            for file_name in files:
                if file_name != ".directory_record.txt":
                    relative_file = os.path.relpath(os.path.join(root, file_name), folder_path)
                    f.write(f"file:{relative_file}\n")
    return record_file


def _check_directory_structure(folder_path, record_file):
    if not os.path.exists(record_file):
        return False
    existing_entries = set()
    for root, dirs, files in os.walk(folder_path):
        for dir_name in dirs:
            relative_dir = os.path.relpath(os.path.join(root, dir_name), folder_path)
            existing_entries.add(f"dir:{relative_dir}")
        for file_name in files:
            if file_name != ".directory_record.txt":
                relative_file = os.path.relpath(os.path.join(root, file_name), folder_path)
                existing_entries.add(f"file:{relative_file}")
    with open(record_file) as f:
        recorded_entries = set(f.read().splitlines())
    return existing_entries == recorded_entries


def copy_to_local(src: str, cache_dir=None, filelock=".file.lock", verbose=False, always_recopy=False, use_shm:bool=False) -> str:
    """Copy files/directories from HDFS to local cache with validation.

    Args:
        src (str): Source path - HDFS path (hdfs://...) or local filesystem path
        cache_dir (str, optional): Local directory for cached files. Uses system tempdir if None
        filelock (str): Base name for file lock. Defaults to ".file.lock"
        verbose (bool): Enable copy operation logging. Defaults to False
        always_recopy (bool): Force fresh copy ignoring cache. Defaults to False
        use_shm (bool): Enable shared memory copy. Defaults to False

    Returns:
        str: Local filesystem path to copied resource
    """
    # Save to a local path for persistence.
    local_path = copy_local_path_from_hdfs(src, cache_dir, filelock, verbose, always_recopy)
    # Load into shm to improve efficiency.
    if use_shm:
        return copy_to_shm(local_path)
    return local_path

def copy_local_path_from_hdfs(src: str, cache_dir=None, filelock=".file.lock", verbose=False, always_recopy=False) -> str:
    """Deprecated. Please use copy_to_local instead."""
    from filelock import FileLock

    assert src[-1] != "/", f"Make sure the last char in src is not / because it will cause error. Got {src}"

    if is_non_local(src):
        # download from hdfs to local
        if cache_dir is None:
            # get a temp folder
            cache_dir = tempfile.gettempdir()
        os.makedirs(cache_dir, exist_ok=True)
        assert os.path.exists(cache_dir)
        local_path = get_local_temp_path(src, cache_dir)
        # get a specific lock
        filelock = md5_encode(src) + ".lock"
        lock_file = os.path.join(cache_dir, filelock)
        with FileLock(lock_file=lock_file):
            if always_recopy and os.path.exists(local_path):
                if os.path.isdir(local_path):
                    shutil.rmtree(local_path, ignore_errors=True)
                else:
                    os.remove(local_path)
            if not os.path.exists(local_path):
                if verbose:
                    print(f"Copy from {src} to {local_path}")
                copy(src, local_path)
                if os.path.isdir(local_path):
                    _record_directory_structure(local_path)
            elif os.path.isdir(local_path):
                # always_recopy=False, local path exists, and it is a folder: check whether there is anything missed
                record_file = os.path.join(local_path, ".directory_record.txt")
                if not _check_directory_structure(local_path, record_file):
                    if verbose:
                        print(f"Recopy from {src} to {local_path} due to missing files or directories.")
                    shutil.rmtree(local_path, ignore_errors=True)
                    copy(src, local_path)
                    _record_directory_structure(local_path)
        return local_path
    else:
        return src


==> sharp/utils/fsdp_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import functools
import itertools
import json
import math
import os
from collections import OrderedDict
from contextlib import contextmanager, nullcontext
from typing import Dict

import torch
import torch.distributed as dist
import torch.nn as nn
from packaging import version
from torch.distributed import DeviceMesh
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP
from torch.distributed.fsdp._runtime_utils import _lazy_init
from torch.distributed.fsdp.wrap import size_based_auto_wrap_policy, transformer_auto_wrap_policy
from transformers.trainer_pt_utils import get_module_class_from_name

from verl.utils.device import get_device_name, get_torch_device

if version.parse(torch.__version__) >= version.parse("2.6"):
    from torch.distributed.fsdp import CPUOffloadPolicy, FSDPModule, MixedPrecisionPolicy, fully_shard
elif version.parse(torch.__version__) >= version.parse("2.4"):
    from torch.distributed._composable.fsdp import CPUOffloadPolicy, FSDPModule, MixedPrecisionPolicy, fully_shard
else:
    fully_shard, MixedPrecisionPolicy, FSDPModule, CPUOffloadPolicy = None, None, None, None


def init_fn(x: torch.nn.Module):
    if torch.distributed.get_rank() != 0:
        x = x.to_empty(device=get_torch_device().current_device(), recurse=False)
        get_torch_device().empty_cache()
    return x


def get_init_weight_context_manager(use_meta_tensor=True, mesh: DeviceMesh = None):
    from accelerate import init_empty_weights

    cpu_init_weights = lambda: torch.device("cpu")
    if use_meta_tensor:
        if mesh is None:
            init_context = init_empty_weights if torch.distributed.get_rank() != 0 else cpu_init_weights
        else:
            init_context = init_empty_weights if mesh.get_coordinate()[-1] != 0 else cpu_init_weights
    else:
        init_context = cpu_init_weights
    return init_context


# Copyright 2020-present the HuggingFace Inc. team.
# Adapted from https://github.com/huggingface/transformers/src/transformers/trainer.py
def get_fsdp_wrap_policy(module, config=None, is_lora=False):
    """Get FSDP wrap policy for the module.

    Args:
        module: The module to get wrap policy for
        config: Configuration for wrap policy
        is_lora: Whether to enable lambda policy for LoRA modules
    """
    if config is None:
        config = {}

    # NOTE: This is a temporary workaround to be compatible with the OmegaConf & dataclass. We will remove this once we have make all config in verl from OmegaConf to data class.
    def _get_attr(attr_name, default_value=None):
        if hasattr(config, "get"):
            return config.get(attr_name, default_value)
        else:
            return config.__getattribute__(attr_name)

    if _get_attr("disable", False):
        return None

    default_transformer_cls_names_to_wrap = getattr(module, "_no_split_modules", None)
    fsdp_transformer_layer_cls_to_wrap = _get_attr("transformer_layer_cls_to_wrap", default_transformer_cls_names_to_wrap)
    min_num_params = _get_attr("min_num_params", 0)
    auto_wrap_policy = None

    policies = []

    from torch.distributed.fsdp.wrap import _or_policy, lambda_auto_wrap_policy

    # Add lambda policy for LoRA modules if is_lora is True
    if is_lora:

        def lambda_policy_fn(module):
            return bool(len(list(module.named_children())) == 0 and getattr(module, "weight", None) is not None and module.weight.requires_grad)

        lambda_policy = functools.partial(lambda_auto_wrap_policy, lambda_fn=lambda_policy_fn)
        policies.append(lambda_policy)

    if min_num_params > 0:
        size_policy = functools.partial(size_based_auto_wrap_policy, min_num_params=min_num_params)
        policies.append(size_policy)
    elif fsdp_transformer_layer_cls_to_wrap is not None:
        transformer_cls_to_wrap = set()
        for layer_class in fsdp_transformer_layer_cls_to_wrap:
            transformer_cls = get_module_class_from_name(module, layer_class)
            if transformer_cls is None:
                raise Exception("Could not find the transformer layer class to wrap in the model.")
            else:
                transformer_cls_to_wrap.add(transformer_cls)

        transformer_policy = functools.partial(
            transformer_auto_wrap_policy,
            transformer_layer_cls=transformer_cls_to_wrap,
        )
        policies.append(transformer_policy)

    if len(policies) > 0:
        auto_wrap_policy = functools.partial(_or_policy, policies=policies)

    return auto_wrap_policy


@torch.no_grad()
def offload_fsdp_model_to_cpu(model: FSDP, empty_cache: bool = True):
    if fsdp_version(model) == 2:
        offload_fsdp2_model_to_cpu(model, empty_cache)
        return

    assert isinstance(model, FSDP)
    # lazy init FSDP model
    _lazy_init(model, model)
    assert model._is_root, "Only support root model offloading to CPU"
    for handle in model._all_handles:
        if handle._offload_params:
            continue
        flat_param = handle.flat_param
        assert flat_param.data.data_ptr() == flat_param._local_shard.data_ptr() and id(flat_param.data) != id(flat_param._local_shard) and flat_param.data.size() == flat_param._local_shard.size()
        handle.flat_param_to(torch.device("cpu"), non_blocking=True)
        # the following still keeps id(._local_shard) != id(.data)
        flat_param._local_shard = flat_param.data
        assert id(flat_param._local_shard) != id(flat_param.data)
    if empty_cache:
        get_torch_device().empty_cache()


@torch.no_grad()
def offload_fsdp2_model_to_cpu(model, empty_cache: bool = True):
    for param in model.parameters():
        param.data = param.data.to(torch.device("cpu"), non_blocking=True)
    if empty_cache:
        get_torch_device().empty_cache()


@torch.no_grad()
def load_fsdp_model_to_gpu(model: FSDP):
    if fsdp_version(model) == 2:
        load_fsdp2_model_to_gpu(model)
        return

    assert isinstance(model, FSDP)
    # lazy init FSDP model
    _lazy_init(model, model)
    assert model._is_root, "Only support root model loading to GPU"
    device_id = get_torch_device().current_device()
    for handle in model._all_handles:
        if handle._offload_params:
            continue
        flat_param = handle.flat_param
        handle.flat_param_to(torch.device(f"{get_device_name()}:{device_id}"), non_blocking=True)
        # the following still keeps id(._local_shard) != id(.data)
        flat_param._local_shard = flat_param.data


@torch.no_grad()
def load_fsdp2_model_to_gpu(model):
    device = torch.cuda.current_device()
    for param in model.parameters():
        param.data = param.data.to(device, non_blocking=True)


@torch.no_grad()
def offload_fsdp_optimizer(optimizer):
    if not optimizer.state:
        return
    for param_group in optimizer.param_groups:
        for param in param_group["params"]:
            state = optimizer.state[param]
            for key, value in state.items():
                if isinstance(value, torch.Tensor):
                    state[key] = value.to("cpu", non_blocking=True)


@torch.no_grad()
def load_fsdp_optimizer(optimizer, device_id):
    if not optimizer.state:
        return
    for param_group in optimizer.param_groups:
        for param in param_group["params"]:
            state = optimizer.state[param]
            for key, value in state.items():
                if isinstance(value, torch.Tensor):
                    state[key] = value.to(device_id, non_blocking=True)


@contextmanager
def meta_device_init():
    """
    Create model parameters with meta device.

    Note buffers in model will still be initialized in default device (e.g., CPU),
    since the buffers can be non-persistent and filled with expected values that can
    NOT be captured in meta device.
    """
    device = torch.device("meta")
    old_register_parameter = nn.Module.register_parameter
    registered = set()

    def register_empty_parameter(module, name, param):
        old_register_parameter(module, name, param)
        # we will skip register shared parameters as it
        # is already registered previously
        if param is not None and param not in registered:
            param_cls = type(module._parameters[name])
            kwargs = module._parameters[name].__dict__
            kwargs["requires_grad"] = param.requires_grad
            module._parameters[name] = param_cls(module._parameters[name].to(device), **kwargs)
            registered.add(module._parameters[name])

    try:
        nn.Module.register_parameter = register_empty_parameter
        yield
    finally:
        registered.clear()
        nn.Module.register_parameter = old_register_parameter


def parallel_load_safetensors(filepath):
    """
    Parallel load safetensors from huggingface checkpoint

    Huggingface checkpoint contains:

    - config.json: a json file for model configuration
    - model.safetensor.index.json: a json file for safetensors (parameters & buffers) index
    - model-000x-of-ooxx.safetensors: a binary file for safetensors (parameters & buffers) chunks

    Or (when model is small),

    - model.safetensors: a binary file for all parameters and buffers

    Each rank will own a part of model chunks and load them directly into GPU memory.
    """
    from safetensors.torch import load_file

    safetensors2param = {}

    index_file = os.path.join(filepath, "model.safetensors.index.json")
    if os.path.exists(index_file):
        index = json.load(open(index_file, "rb"))
        for param_name, filename in index["weight_map"].items():
            safetensors2param.setdefault(filename, []).append(param_name)
    else:
        # in this case, the model is small and we can load it all at once
        param_file = os.path.join(filepath, "model.safetensors")
        assert os.path.exists(param_file), f"Cannot find {param_file}"
        states = load_file(param_file)
        for param_name in states:
            safetensors2param.setdefault("model.safetensors", []).append(param_name)
        del states

    total_files = len(safetensors2param)
    ckpt_chunks = sorted(safetensors2param.keys())
    world_size = dist.get_world_size()
    size = int(math.ceil(total_files / world_size))
    ckpt_chunks = [ckpt_chunks[rank * size : rank * size + size] for rank in range(world_size)]

    shard_states = {}
    device = get_torch_device().current_device()
    for rank, files in enumerate(ckpt_chunks):
        if rank == dist.get_rank():
            for file in files:
                file = os.path.join(filepath, file)
                states = load_file(file, device=device)
                shard_states.update(states)
        else:
            for file in files:
                for param_name in safetensors2param[file]:
                    shard_states[param_name] = rank
    return shard_states


def parallel_init_module_fn(module: torch.nn.Module, shard_states: Dict[str, torch.nn.Parameter]):
    """
    Generate a function to initialize sub-modules in the `module` with `shard_states`
    from huggingface checkpoint.

    Args:
        module (torch.nn.Module): the global module to be initialized
        shard_states (Dict[str, torch.nn.Parameter]): the shard states from huggingface checkpoint

    Returns:
        init_fn (Callable): a function to initialize sub-modules in the `module` with `shard_states`
    """

    state2fqn = {}
    for name, state in itertools.chain(module.named_parameters(remove_duplicate=False), module.named_buffers(remove_duplicate=False)):
        state2fqn.setdefault(state, []).append(name)
    # remove standalone parameters and buffers
    shared = {s for s, names in state2fqn.items() if len(names) > 1}
    materialized_states = {}

    @torch.no_grad()
    def create_and_sync_state(param_name, state, is_param):
        assert param_name in shard_states, f"{param_name} not loaded"
        device = get_torch_device().current_device()
        if is_param:
            param = torch.nn.Parameter(torch.empty_like(state.data, device=device), requires_grad=state.requires_grad)
        else:  # buffer
            param = torch.empty_like(state.data, device=device)
        loaded = shard_states[param_name]
        if isinstance(loaded, (torch.nn.Parameter, torch.Tensor)):
            # NOTE: loaded.dtype can be different with param.dtype
            param.data.copy_(loaded.data)
            dist.broadcast(param.data, src=dist.get_rank())
        else:
            assert isinstance(loaded, int)  # the rank that holds the state
            dist.broadcast(param.data, src=loaded)
        shard_states.pop(param_name)
        del loaded
        return param

    def init_fn(sub_mod: torch.nn.Module, recurse: bool = True):
        param_and_buffers = tuple(sub_mod.named_parameters(recurse=False)) + tuple(sub_mod.named_buffers(recurse=False))
        # param_and_buffers = sorted(sub_mod.named_parameters(recurse=False), key=lambda x: x[0])
        for name, state in param_and_buffers:
            if not state.is_meta:
                continue
            is_param = name in sub_mod._parameters
            fqn = state2fqn[state].pop(0)
            # non-persistent buffers will not be saved in state dict, we can safely skip it
            if (not is_param) and fqn not in shard_states:
                if state.is_meta:
                    raise RuntimeError(f"find a non-persistent buffer ({fqn}) initiated with device meta. Such buffer is not saved in checkpoint and user should guarantee to init in CPU / GPU device.")
                continue
            # for shared parameter, we get it from the first time it is created
            if state in shared:
                if state not in materialized_states:
                    materialized_states[state] = create_and_sync_state(fqn, state, is_param)
                else:
                    if fqn in shard_states:
                        shard_states.pop(fqn)
                materialize_state = materialized_states[state]
            # for not shared parameter, we create it directly
            else:
                materialize_state = create_and_sync_state(fqn, state, is_param)
            if is_param:
                sub_mod._parameters[name] = materialize_state
            else:
                sub_mod._buffers[name] = materialize_state
        if recurse:
            for module in sub_mod.children():
                init_fn(module, recurse=True)

        # for debug
        # if len(shard_states) == 0: print("clear")
        return sub_mod

    return init_fn


def fsdp_version(model):
    if isinstance(model, FSDP):
        return 1
    elif isinstance(model, FSDPModule):
        return 2
    else:
        return 0


def get_fsdp_state_ctx(model, state_type, state_cfg, optim_cfg):
    if fsdp_version(model) == 1:
        return FSDP.state_dict_type(model, state_type, state_cfg, optim_cfg)
    else:
        return nullcontext()


def fsdp2_load_full_state_dict(model: torch.nn.Module, full_state: dict, device_mesh=None, cpu_offload=None):
    """
    Loads the full state dict (could be only on rank 0) into the sharded model. This is done by broadcasting the
    parameters from rank 0 to all other ranks. This function modifies the model in-place.

    Args:
        model (`torch.nn.Module`): The model to load the state dict into
        full_state (`dict`): The full state dict to load, can only be on rank 0
    """
    from torch.distributed.checkpoint.state_dict import StateDictOptions, set_model_state_dict

    # To broadcast, it needs to be instantiated in the GPU.
    if dist.get_rank() == 0:
        model = model.to(device=torch.cuda.current_device(), non_blocking=True)
    else:
        model = model.to_empty(device=torch.cuda.current_device())

    cpu_offload = cpu_offload is not None
    options = StateDictOptions(full_state_dict=True, cpu_offload=cpu_offload, broadcast_from_rank0=True)
    set_model_state_dict(model, full_state, options=options)

    # rotary_emb is not in state_dict, so we need to broadcast it manually
    for name, buf in model.named_buffers():
        dist.broadcast(buf, src=0)

    if cpu_offload:
        model.to("cpu", non_blocking=True)
        for buf in model.buffers():
            buf.data = buf.data.to(torch.cuda.current_device())


def apply_fsdp2(model, fsdp_kwargs, config):
    """model: AutoModelForCausalLM"""
    assert CPUOffloadPolicy is not None, "PyTorch version >= 2.4 is required for using fully_shard API (FSDP2)"

    default_transformer_cls_names_to_wrap = getattr(model, "_no_split_modules", None)
    fsdp_transformer_layer_cls_to_wrap = config.get("wrap_policy", {}).get("transformer_layer_cls_to_wrap", default_transformer_cls_names_to_wrap)

    if isinstance(fsdp_transformer_layer_cls_to_wrap, str):
        fsdp_transformer_layer_cls_to_wrap = [fsdp_transformer_layer_cls_to_wrap]

    assert len(fsdp_transformer_layer_cls_to_wrap) > 0 and fsdp_transformer_layer_cls_to_wrap[0] is not None

    modules = []
    for name, module in model.named_modules():
        if module.__class__.__name__ in fsdp_transformer_layer_cls_to_wrap or (isinstance(module, nn.Embedding) and not model.config.tie_word_embeddings):
            modules.append(module)

    for idx, module in enumerate(modules):
        fully_shard(module, **fsdp_kwargs)
    fully_shard(model, **fsdp_kwargs)  # fsdp2 will not reshard_after_forward for root module


def fsdp2_clip_grad_norm_(parameters, max_norm, norm_type=2.0, error_if_nonfinite=False, foreach=None):
    """torch.nn.utils.clip_grad_norm_ cann't run on cpu parameter DTensor"""
    from torch.nn.utils.clip_grad import _clip_grads_with_norm_, _get_total_norm

    if isinstance(parameters, torch.Tensor):
        parameters = [parameters]
    else:
        # prevent generators from being exhausted
        parameters = list(parameters)
    grads = [p.grad for p in parameters if p.grad is not None]
    total_norm = _get_total_norm(grads, norm_type, error_if_nonfinite, foreach)
    total_norm = total_norm.to(torch.cuda.current_device(), non_blocking=True)
    _clip_grads_with_norm_(parameters, max_norm, total_norm, foreach)
    return total_norm


def layered_summon_lora_params(fsdp_module) -> OrderedDict:
    from peft.utils.save_and_load import get_peft_model_state_dict

    def __prefix_submodules(module, prefix):
        for name, submodule in module.named_modules():
            if name.startswith(prefix) and "." not in name[len(prefix) :]:
                yield name, submodule

    lora_params = OrderedDict()
    prefix_list = [
        # fsdp
        "_fsdp_wrapped_module.base_model.model.",
        "_fsdp_wrapped_module.base_model.model.model.",
        "_fsdp_wrapped_module.base_model.model.model.layers.",
        # fsdp2
        "base_model.model.",
        "base_model.model.model.",
        "base_model.model.model.layers.",
    ]
    peft_model = getattr(fsdp_module, "_fsdp_wrapped_module", fsdp_module)
    for prefix in prefix_list:
        for name, submodule in __prefix_submodules(fsdp_module, prefix):
            prefix = name.replace("_fsdp_wrapped_module.base_model.model.", "base_model.model.")
            if name.endswith(".model") or name.endswith(".layers"):
                continue
            if fsdp_version(submodule) > 0:
                with FSDP.summon_full_params(submodule, writeback=False):
                    sub_lora_params = get_peft_model_state_dict(peft_model, state_dict=submodule.state_dict())
                    sub_lora_params = {f"{prefix}.{name}": param.full_tensor().detach().cpu() if hasattr(param, "full_tensor") else param.detach().cpu() for name, param in sub_lora_params.items()}
                    lora_params.update(sub_lora_params)
                    submodule._is_root = False
                torch.cuda.empty_cache()
    return lora_params


==> sharp/utils/hdfs_io.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os
import shutil

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_SFT_LOGGING_LEVEL", "WARN"))

_HDFS_PREFIX = "hdfs://"

_HDFS_BIN_PATH = shutil.which("hdfs")


def exists(path: str, **kwargs) -> bool:
    r"""Works like os.path.exists() but supports hdfs.

    Test whether a path exists. Returns False for broken symbolic links.

    Args:
        path (str): path to test

    Returns:
        bool: True if the path exists, False otherwise
    """
    if _is_non_local(path):
        return _exists(path, **kwargs)
    return os.path.exists(path)


def _exists(file_path: str):
    """hdfs capable to check whether a file_path is exists"""
    if file_path.startswith("hdfs"):
        return _run_cmd(_hdfs_cmd(f"-test -e {file_path}")) == 0
    return os.path.exists(file_path)


def makedirs(name, mode=0o777, exist_ok=False, **kwargs) -> None:
    r"""Works like os.makedirs() but supports hdfs.

    Super-mkdir; create a leaf directory and all intermediate ones.  Works like
    mkdir, except that any intermediate path segment (not just the rightmost)
    will be created if it does not exist. If the target directory already
    exists, raise an OSError if exist_ok is False. Otherwise no exception is
    raised.  This is recursive.

    Args:
        name (str): directory to create
        mode (int): file mode bits
        exist_ok (bool): if True, do not raise an exception if the directory already exists
        kwargs: keyword arguments for hdfs

    """
    if _is_non_local(name):
        # TODO(haibin.lin):
        # - handle OSError for hdfs(?)
        # - support exist_ok for hdfs(?)
        _mkdir(name, **kwargs)
    else:
        os.makedirs(name, mode=mode, exist_ok=exist_ok)


def _mkdir(file_path: str) -> bool:
    """hdfs mkdir"""
    if file_path.startswith("hdfs"):
        _run_cmd(_hdfs_cmd(f"-mkdir -p {file_path}"))
    else:
        os.makedirs(file_path, exist_ok=True)
    return True


def copy(src: str, dst: str, **kwargs) -> bool:
    r"""Works like shutil.copy() for file, and shutil.copytree for dir, and supports hdfs.

    Copy data and mode bits ("cp src dst"). Return the file's destination.
    The destination may be a directory.
    If source and destination are the same file, a SameFileError will be
    raised.

    Arg:
        src (str): source file path
        dst (str): destination file path
        kwargs: keyword arguments for hdfs copy

    Returns:
        str: destination file path

    """
    if _is_non_local(src) or _is_non_local(dst):
        # TODO(haibin.lin):
        # - handle SameFileError for hdfs files(?)
        # - return file destination for hdfs files
        return _copy(src, dst)
    else:
        if os.path.isdir(src):
            return shutil.copytree(src, dst, **kwargs)
        else:
            return shutil.copy(src, dst, **kwargs)


def _copy(from_path: str, to_path: str, timeout: int = None) -> bool:
    if to_path.startswith("hdfs"):
        if from_path.startswith("hdfs"):
            returncode = _run_cmd(_hdfs_cmd(f"-cp -f {from_path} {to_path}"), timeout=timeout)
        else:
            returncode = _run_cmd(_hdfs_cmd(f"-put -f {from_path} {to_path}"), timeout=timeout)
    else:
        if from_path.startswith("hdfs"):
            returncode = _run_cmd(
                _hdfs_cmd(
                    f"-get \
                {from_path} {to_path}"
                ),
                timeout=timeout,
            )
        else:
            try:
                shutil.copy(from_path, to_path)
                returncode = 0
            except shutil.SameFileError:
                returncode = 0
            except Exception as e:
                logger.warning(f"copy {from_path} {to_path} failed: {e}")
                returncode = -1
    return returncode == 0


def _run_cmd(cmd: str, timeout=None):
    return os.system(cmd)


def _hdfs_cmd(cmd: str) -> str:
    return f"{_HDFS_BIN_PATH} dfs {cmd}"


def _is_non_local(path: str):
    return path.startswith(_HDFS_PREFIX)


==> sharp/utils/import_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Utilities to check if packages are available.
We assume package availability won't change during runtime.
"""

import importlib.util
from functools import cache
from typing import List, Optional


@cache
def is_megatron_core_available():
    try:
        mcore_spec = importlib.util.find_spec("megatron.core")
    except ModuleNotFoundError:
        mcore_spec = None
    return mcore_spec is not None


@cache
def is_vllm_available():
    try:
        vllm_spec = importlib.util.find_spec("vllm")
    except ModuleNotFoundError:
        vllm_spec = None
    return vllm_spec is not None


@cache
def is_sglang_available():
    try:
        sglang_spec = importlib.util.find_spec("sglang")
    except ModuleNotFoundError:
        sglang_spec = None
    return sglang_spec is not None


@cache
def is_trl_available():
    try:
        trl_spec = importlib.util.find_spec("trl")
    except ModuleNotFoundError:
        trl_spec = None
    return trl_spec is not None


def import_external_libs(external_libs=None):
    if external_libs is None:
        return
    if not isinstance(external_libs, List):
        external_libs = [external_libs]
    import importlib

    for external_lib in external_libs:
        importlib.import_module(external_lib)


def load_extern_type(file_path: Optional[str], type_name: Optional[str]):
    """Load a external data type based on the file path and type name"""
    import importlib.util
    import os

    if not file_path:
        return None

    if not os.path.exists(file_path):
        raise FileNotFoundError(f"Custom type file '{file_path}' not found.")

    spec = importlib.util.spec_from_file_location("custom_module", file_path)
    module = importlib.util.module_from_spec(spec)
    try:
        spec.loader.exec_module(module)
    except Exception as e:
        raise RuntimeError(f"Error loading module from '{file_path}'") from e

    if not hasattr(module, type_name):
        raise AttributeError(f"Custom type '{type_name}' not found in '{file_path}'.")

    return getattr(module, type_name)


def _get_qualified_name(func):
    """Get full qualified name including module and class (if any)."""
    module = func.__module__
    qualname = func.__qualname__
    return f"{module}.{qualname}"

def deprecated(replacement: str = ""):
    """Decorator to mark APIs as deprecated."""
    import functools
    import warnings

    def decorator(func):
        qualified_name = _get_qualified_name(func)
        @functools.wraps(func)
        def wrapped(*args, **kwargs):
            msg = f"Warning: API '{qualified_name}' is deprecated."
            if replacement:
                msg += f" Please use '{replacement}' instead."
            warnings.warn(msg, category=DeprecationWarning, stacklevel=2)
            return func(*args, **kwargs)
        return wrapped
    return decorator

==> sharp/utils/logger/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/utils/logger/aggregate_logger.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
A Ray logger will receive logging info from different processes.
"""

import logging
import numbers
from typing import Dict


def concat_dict_to_str(dict: Dict, step):
    output = [f"step:{step}"]
    for k, v in dict.items():
        if isinstance(v, numbers.Number):
            output.append(f"{k}:{v:.3f}")
    output_str = " - ".join(output)
    return output_str


class LocalLogger:
    def __init__(self, remote_logger=None, enable_wandb=False, print_to_console=False):
        self.print_to_console = print_to_console
        if print_to_console:
            print("Using LocalLogger is deprecated. The constructor API will change ")

    def flush(self):
        pass

    def log(self, data, step):
        if self.print_to_console:
            print(concat_dict_to_str(data, step=step), flush=True)


class DecoratorLoggerBase:
    def __init__(self, role: str, logger: logging.Logger = None, level=logging.DEBUG, rank: int = 0, log_only_rank_0: bool = True):
        self.role = role
        self.logger = logger
        self.level = level
        self.rank = rank
        self.log_only_rank_0 = log_only_rank_0
        self.logging_function = self.log_by_logging
        if logger is None:
            self.logging_function = self.log_by_print

    def log_by_print(self, log_str):
        if not self.log_only_rank_0 or self.rank == 0:
            print(f"{self.role} {log_str}", flush=True)

    def log_by_logging(self, log_str):
        if self.logger is None:
            raise ValueError("Logger is not initialized")
        if not self.log_only_rank_0 or self.rank == 0:
            self.logger.log(self.level, f"{self.role} {log_str}")


==> sharp/utils/logging_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import os

import torch


def set_basic_config(level):
    """
    This function sets the global logging format and level. It will be called when import verl
    """
    logging.basicConfig(format="%(levelname)s:%(asctime)s:%(message)s", level=level)


def log_to_file(string):
    print(string)
    if os.path.isdir("logs"):
        with open(f"logs/log_{torch.distributed.get_rank()}", "a+") as f:
            f.write(string + "\n")


==> sharp/utils/megatron/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/utils/megatron/memory.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import torch


class MemoryBuffer:
    def __init__(self, numel, numel_padded, dtype):
        self.numel = numel
        self.numel_padded = numel_padded
        self.dtype = dtype
        self.data = torch.zeros(self.numel_padded, dtype=self.dtype, device=torch.cuda.current_device(), requires_grad=False)

    def zero(self):
        """Reset the buffer to zero."""
        self.data.zero_()

    def get(self, shape, start_index):
        """Return a tensor with the input `shape` as a view into the
        1-D data starting at `start_index`."""
        end_index = start_index + shape.numel()
        assert end_index <= self.numel, "requested tensor is out of the buffer range."
        buffer_tensor = self.data[start_index:end_index]
        buffer_tensor = buffer_tensor.view(shape)
        return buffer_tensor


==> sharp/utils/megatron/optimizer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2024, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from megatron.core.optimizer import OptimizerConfig
from megatron.core.optimizer import get_megatron_optimizer as get_megatron_optimizer_native
from megatron.core.optimizer_param_scheduler import OptimizerParamScheduler


def get_megatron_optimizer(
    model,
    config: OptimizerConfig,
    no_weight_decay_cond=None,
    scale_lr_cond=None,
    lr_mult=1.0,
):
    # Base optimizer.
    return get_megatron_optimizer_native(
        config=config,
        model_chunks=model,
        no_weight_decay_cond=no_weight_decay_cond,
        scale_lr_cond=scale_lr_cond,
        lr_mult=lr_mult,
    )


def get_megatron_optimizer_param_scheduler(
    optimizer,
    config,
):
    """
    Get the optimizer parameter scheduler for Megatron.
    """
    if config.get("lr_decay_steps", None) is None:
        config.lr_decay_steps = config.total_training_steps
    wsd_decay_steps = None
    if config.get("lr_wsd_decay_steps", None) is not None:
        wsd_decay_steps = config.lr_wsd_decay_steps
    if config.get("lr_warmup_steps_ratio", None) is not None and (config.get("lr_warmup_steps", None) is None or config.lr_warmup_steps <= 0):
        config.lr_warmup_steps = int(config.lr_warmup_steps_ratio * config.lr_decay_steps)

    opt_param_scheduler = OptimizerParamScheduler(
        optimizer,
        init_lr=config.lr_warmup_init,
        max_lr=config.lr,
        min_lr=config.min_lr,
        lr_warmup_steps=config.lr_warmup_steps,
        lr_decay_steps=config.lr_decay_steps,
        lr_decay_style=config.lr_decay_style,
        start_wd=config.weight_decay,
        end_wd=config.weight_decay,
        wd_incr_steps=config.total_training_steps,
        wd_incr_style=config.weight_decay_incr_style,
        use_checkpoint_opt_param_scheduler=config.use_checkpoint_opt_param_scheduler,
        override_opt_param_scheduler=(not config.use_checkpoint_opt_param_scheduler),
        wsd_decay_steps=wsd_decay_steps,
        lr_wsd_decay_style=config.lr_wsd_decay_style,
    )

    return opt_param_scheduler


def get_megatron_last_lr(optimizer):
    """
    Get the last learning rate from the optimizer parameter scheduler.
    """
    return optimizer.param_groups[0]["lr"]


==> sharp/utils/megatron/pipeline_parallel.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2024, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import torch
from megatron.core import parallel_state as mpu

from .sequence_parallel import pad_to_sequence_parallel


def compute_transformers_input_shapes(batches, meta_info):
    from flash_attn.bert_padding import unpad_input  # flash 2 is a must for Megatron

    # pre-compute input shapes for each micro-batch at each pp stage
    input_shapes = []
    for model_inputs in batches:
        input_ids = model_inputs["input_ids"]
        attention_mask = model_inputs["attention_mask"]
        input_ids_rmpad = unpad_input(input_ids.unsqueeze(dim=-1), attention_mask)[0]  # (total_nnz, 1)
        if meta_info["sequence_parallel"]:
            input_ids_rmpad = pad_to_sequence_parallel(input_ids_rmpad)
            # compute shapes for model_inputs
            input_shapes.append(
                torch.Size(
                    [
                        input_ids_rmpad.shape[0] // mpu.get_tensor_model_parallel_world_size(),
                        1,
                        meta_info["hidden_size"],
                    ]
                )
            )
        else:
            # compute shapes for model_inputs
            input_shapes.append(torch.Size([input_ids_rmpad.shape[0], 1, meta_info["hidden_size"]]))
    return input_shapes


def make_batch_generator(batches, vpp_size):
    """
    Creates a batch generator suitable for Megatron pipeline parallelism,
    handling virtual pipeline parallelism (VPP).

    If VPP is used (vpp_size > 1), it duplicates the batch iterator for each
    virtual pipeline stage. Otherwise, it returns a single iterator.

    Args:
        batches: An iterable (e.g., list) of micro-batches.
        vpp_size (int): The virtual pipeline model parallel size.

    Returns:
        An iterator or a list of iterators over the micro-batches.
    """
    if vpp_size > 1:
        # has vpp
        batch_generator = [batches] * vpp_size  # number of vpp chunks
        batch_generator = [iter(b) for b in batch_generator]
    else:
        # no vpp
        batch_generator = iter(batches)
    return batch_generator


==> sharp/utils/megatron/sequence_parallel.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2024, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import torch
import torch.nn.functional as F
from megatron.core import parallel_state as mpu


def mark_parameter_as_sequence_parallel(parameter):
    parameter.sequence_parallel = True


def is_sequence_parallel_param(param):
    return hasattr(param, "sequence_parallel") and param.sequence_parallel


def pad_to_sequence_parallel(unpad_tokens: torch.Tensor):
    """pad the tokens such that the total length is a multiple of sp world size

    Args:
        unpad_tokens: (total_nnz, ...). Tokens after removing padding

    Returns:
        the padded tokens: (total_nnz + pad_size,...)

    """
    total_nnz = unpad_tokens.shape[0]
    sp_world_size = mpu.get_tensor_model_parallel_world_size()

    pad_size = 0 if total_nnz % sp_world_size == 0 else sp_world_size - total_nnz % sp_world_size

    if pad_size > 0:
        if unpad_tokens.ndim == 1:
            unpad_tokens = F.pad(unpad_tokens, (0, pad_size))
        elif unpad_tokens.ndim == 2:
            unpad_tokens = F.pad(unpad_tokens, (0, 0, 0, pad_size))
        else:
            raise NotImplementedError(f"Padding dim {unpad_tokens.ndim()} is not supported")

    return unpad_tokens


==> sharp/utils/megatron/tensor_parallel.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2024, NVIDIA CORPORATION. All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Utilities for using tensor_parallel in megatron
"""

from typing import TYPE_CHECKING, Dict

import torch
import torch.distributed as dist
from megatron.core import parallel_state as mpu
from torch.nn import init

if TYPE_CHECKING:
    from megatron.core import ModelParallelConfig


def update_kwargs_with_config(dictionary: Dict, config: "ModelParallelConfig"):
    dictionary["config"] = config
    return dictionary


def get_default_kwargs_for_model_parallel_config():
    model_parallel_config_kwargs = {
        "params_dtype": torch.float32,
        "use_cpu_initialization": False,
        "perform_initialization": True,
        "gradient_accumulation_fusion": False,
        "sequence_parallel": False,
    }
    return model_parallel_config_kwargs


def get_default_model_parallel_config():
    from megatron.core import ModelParallelConfig

    return ModelParallelConfig(**get_default_kwargs_for_model_parallel_config())


def get_common_default_kwargs_for_parallel_linear():
    default_model_parallel_config = get_default_model_parallel_config()
    common_default_kwargs = {
        "init_method": init.xavier_normal_,
        "stride": 1,
        "keep_master_weight_for_test": False,
        "config": default_model_parallel_config,
    }
    return common_default_kwargs


def get_default_kwargs_for_column_parallel_linear():
    from megatron.core import ModelParallelConfig

    model_parallel_config_kwargs = get_default_kwargs_for_model_parallel_config()
    column_parallel_config_kwargs = {
        "async_tensor_model_parallel_allreduce": False,
    }
    model_parallel_config_kwargs.update(column_parallel_config_kwargs)
    column_default_kwargs = {
        "config": ModelParallelConfig(**model_parallel_config_kwargs),
    }
    common_default_kwargs = get_common_default_kwargs_for_parallel_linear()
    common_default_kwargs.update(column_default_kwargs)
    return common_default_kwargs


def get_default_kwargs_for_row_parallel_linear():
    common_default_kwargs = get_common_default_kwargs_for_parallel_linear()
    return common_default_kwargs


def get_default_kwargs_for_parallel_embedding():
    from megatron.core import ModelParallelConfig

    model_parallel_config_kwargs = get_default_kwargs_for_model_parallel_config()
    embedding_default_kwargs = {
        "init_method": init.xavier_normal_,
        "config": ModelParallelConfig(**model_parallel_config_kwargs),
    }
    return embedding_default_kwargs


def is_tensor_parallel_param(param):
    return hasattr(param, "tensor_model_parallel") and param.tensor_model_parallel


def get_tensor_parallel_partition_dim(param):
    assert is_tensor_parallel_param(param)
    return param.partition_dim


def get_tensor_parallel_partition_stride(param):
    assert is_tensor_parallel_param(param)
    return param.partition_stride


class _VocabParallelEntropy(torch.autograd.Function):
    @staticmethod
    def forward(ctx, vocab_parallel_logits: torch.Tensor) -> torch.Tensor:
        @torch.compile(dynamic=True)
        def mul_reduce(a, b):
            return (a * b).sum(dim=-1, keepdim=True)

        logits_max = vocab_parallel_logits.max(dim=-1, keepdim=True).values
        dist.all_reduce(logits_max, op=dist.ReduceOp.MAX, group=mpu.get_tensor_model_parallel_group())
        normalized_vocab_parallel_logits = vocab_parallel_logits - logits_max
        normalized_exp_logits = normalized_vocab_parallel_logits.exp_()
        normalized_sum_exp_logits = normalized_exp_logits.sum(dim=-1, keepdim=True)
        dist.all_reduce(normalized_sum_exp_logits, group=mpu.get_tensor_model_parallel_group())
        softmax_logits = normalized_exp_logits.div_(normalized_sum_exp_logits)
        sum_softmax_times_logits = mul_reduce(softmax_logits, vocab_parallel_logits)
        dist.all_reduce(sum_softmax_times_logits, group=mpu.get_tensor_model_parallel_group())
        entropy = logits_max + normalized_sum_exp_logits.log() - sum_softmax_times_logits
        ctx.save_for_backward(vocab_parallel_logits, softmax_logits, sum_softmax_times_logits)
        return entropy.squeeze(dim=-1)

    @staticmethod
    def backward(ctx, grad_output: torch.Tensor) -> torch.Tensor:
        vocab_parallel_logits, softmax_logits, sum_softmax_times_logits = ctx.saved_tensors
        # reuse softmax_logits as grad
        vocab_parallel_logits.sub_(sum_softmax_times_logits)
        softmax_logits.mul_(vocab_parallel_logits)
        softmax_logits.mul_(grad_output.unsqueeze(dim=-1))
        # recover vocab_parallel_logits
        vocab_parallel_logits.add_(sum_softmax_times_logits)
        softmax_logits.mul_(-1)
        return softmax_logits


def vocab_parallel_entropy(vocab_parallel_logits: torch.Tensor) -> torch.Tensor:
    """Compute entropy when the logits are sharded in tp ranks

    Args:
        vocab_parallel_logits: (total_nnz, vocab_size // tp_size)

    Returns: (total_nnz,)

    """
    return _VocabParallelEntropy.apply(vocab_parallel_logits)


def vocab_parallel_log_probs_from_logits(logits, labels):
    """TODO(zhangchi.usc1992): We may change the implementation later"""
    from megatron.core import tensor_parallel

    return -tensor_parallel.vocab_parallel_cross_entropy(vocab_parallel_logits=logits, target=labels)


def vocab_parallel_log_probs_from_logits_response_rmpad(input_ids, attention_mask, logits_rmpad, response_length):
    """Similar to log_probs_from_logits_response_rmpad, but the logits_rmpad is now spliited across tensor parallel region.
    This will further reduce the peak memory usage during training

    Args:
        input_ids: [batch_size, seqlen]
        attention_mask: [batch_size, seqlen]
        logits_rmpad: [total_nnz, vocab_size // tp_size]
        response_length: int

    """
    from flash_attn.bert_padding import pad_input, unpad_input

    batch_size, seqlen = input_ids.shape
    input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask=attention_mask)
    input_ids_rmpad = input_ids_rmpad.squeeze(-1)
    input_ids_rmpad_rolled = torch.roll(input_ids_rmpad, shifts=-1, dims=0)
    full_log_probs_rmpad = vocab_parallel_log_probs_from_logits(logits=logits_rmpad, labels=input_ids_rmpad_rolled)  # (total_nnz,)
    full_output = pad_input(hidden_states=full_log_probs_rmpad.unsqueeze(-1), indices=indices, batch=batch_size, seqlen=seqlen)
    output = full_output.squeeze(-1)[:, -response_length - 1 : -1]  # [batch_size, response_length]
    return output


==> sharp/utils/megatron_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright (c) 2024, NVIDIA CORPORATION. All rights reserved.
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Pretrain utilities."""

import gc
import os
import warnings
from typing import Any, Dict

import torch
import torch.nn.functional as F
from megatron.core import ModelParallelConfig, mpu, tensor_parallel
from megatron.core.distributed import DistributedDataParallel as DDP
from megatron.core.distributed import DistributedDataParallelConfig
from megatron.core.enums import ModelType
from megatron.core.optimizer import ChainedOptimizer, OptimizerConfig
from megatron.core.transformer import TransformerConfig
from megatron.core.transformer.module import Float16Module
from megatron.core.utils import get_attr_wrapped_model
from transformers import PretrainedConfig

import verl.utils.megatron.tensor_parallel as tp_utils
from verl.utils.model import normalize_model_name
from verl.utils.torch_dtypes import PrecisionType


def get_model_config(model):
    return get_attr_wrapped_model(model, "config", allow_none=False)


def get_model(
    model_provider_func,
    model_type=ModelType.encoder_or_decoder,
    wrap_with_ddp=True,
    use_distributed_optimizer=True,
    transformer_config=None,
):
    """Build the model."""
    # Build model.
    if mpu.get_pipeline_model_parallel_world_size() > 1 and mpu.get_virtual_pipeline_model_parallel_world_size() is not None:
        assert model_type != ModelType.encoder_and_decoder, "Interleaved schedule not supported for model with both encoder and decoder"
        model = []
        for i in range(mpu.get_virtual_pipeline_model_parallel_world_size()):
            mpu.set_virtual_pipeline_model_parallel_rank(i)
            # Set pre_process and post_process only after virtual rank is set.
            pre_process = mpu.is_pipeline_first_stage()
            post_process = mpu.is_pipeline_last_stage()
            this_model = model_provider_func(pre_process=pre_process, post_process=post_process)
            this_model.model_type = model_type
            model.append(this_model)
    else:
        pre_process = mpu.is_pipeline_first_stage()
        post_process = mpu.is_pipeline_last_stage()
        add_encoder = True
        add_decoder = True
        if model_type == ModelType.encoder_and_decoder:
            if mpu.get_pipeline_model_parallel_world_size() > 1:
                assert mpu.get_pipeline_model_parallel_split_rank() is not None, "Split rank needs to be specified for model with both encoder and decoder"
                rank = mpu.get_pipeline_model_parallel_rank()
                split_rank = mpu.get_pipeline_model_parallel_split_rank()
                world_size = mpu.get_pipeline_model_parallel_world_size()
                pre_process = rank == 0 or rank == split_rank
                post_process = (rank == (split_rank - 1)) or (rank == (world_size - 1))
                add_encoder = mpu.is_pipeline_stage_before_split()
                add_decoder = mpu.is_pipeline_stage_after_split()
            model = model_provider_func(pre_process=pre_process, post_process=post_process, add_encoder=add_encoder, add_decoder=add_decoder)
        else:
            model = model_provider_func(pre_process=pre_process, post_process=post_process)
        model.model_type = model_type

    if not isinstance(model, list):
        model = [model]

    # Set tensor model parallel attributes if not set.
    # Only parameters that are already tensor model parallel have these
    # attributes set for them. We should make sure the default attributes
    # are set for all params so the optimizer can use them.
    for model_module in model:
        for param in model_module.parameters():
            tensor_parallel.set_defaults_if_not_set_tensor_model_parallel_attributes(param)

    # Print number of parameters.
    if mpu.get_data_parallel_rank() == 0:
        print(
            " > number of parameters on (tensor, pipeline) model parallel rank ({}, {}): {}".format(
                mpu.get_tensor_model_parallel_rank(),
                mpu.get_pipeline_model_parallel_rank(),
                sum([sum([p.nelement() for p in model_module.parameters()]) for model_module in model]),
            ),
            flush=True,
        )

    # GPU allocation.
    if transformer_config is None or (not transformer_config.use_cpu_initialization):
        for model_module in model:
            model_module.cuda(torch.cuda.current_device())

    # Fp16 conversion.
    config: TransformerConfig = get_model_config(model[0])
    config.fp8 = None
    tfconfig: TransformerConfig = model[0].config
    if config.fp16 or config.bf16:  # the ModelParallelConfig in GPTModel
        model = [Float16Module(config, model_module) for model_module in model]

    if wrap_with_ddp:
        ddp_models = []
        for model_chunk_idx, model_chunk in enumerate(model):
            ddp_model = DDP(
                config=tfconfig,
                module=model_chunk,
                disable_bucketing=(model_chunk_idx > 0),
                ddp_config=DistributedDataParallelConfig(
                    overlap_grad_reduce=False,
                    use_distributed_optimizer=use_distributed_optimizer,
                    grad_reduce_in_fp32=True,  # [old] accumulate_allreduce_grads_in_fp32=True,
                ),
            )
            ddp_models.append(ddp_model)
        model = ddp_models
        # # Broadcast params from data parallel src rank to other data parallel ranks.
        # # if args.data_parallel_random_init:
        for model_module in model:
            model_module.broadcast_params()
    return model


ALL_MODULE_WRAPPER_CLASSNAMES = (DDP, Float16Module)


def unwrap_model(model, module_instances=ALL_MODULE_WRAPPER_CLASSNAMES):
    return_list = True
    if not isinstance(model, list):
        model = [model]
        return_list = False
    unwrapped_model = []
    for model_module in model:
        while isinstance(model_module, module_instances):
            model_module = model_module.module
        unwrapped_model.append(model_module)
    if not return_list:
        return unwrapped_model[0]
    return unwrapped_model


def convert_config(hf_config: PretrainedConfig, megatron_config) -> TransformerConfig:
    print(f"megatron config {megatron_config}")
    dt = PrecisionType.to_dtype(megatron_config.params_dtype)
    print(f"pipeline_dtype=megatron_config {dt}")
    qkv_bias = True if "Qwen2ForCausalLM" in hf_config.architectures else getattr(hf_config, "attention_bias", False)
    overlap_p2p_comm = mpu.get_virtual_pipeline_model_parallel_world_size() is not None and mpu.get_virtual_pipeline_model_parallel_world_size() > 1
    batch_p2p_comm = False
    transformer_config = TransformerConfig(
        num_layers=hf_config.num_hidden_layers,
        hidden_size=hf_config.hidden_size,
        num_attention_heads=hf_config.num_attention_heads,
        num_query_groups=hf_config.num_key_value_heads,
        ffn_hidden_size=hf_config.intermediate_size,
        #    max_position_embeddings=hf_config.max_position_embeddings,
        activation_func=F.silu,
        normalization="RMSNorm",
        #    rotary_percent=False, # default,
        gated_linear_unit=True,  # for llama
        use_cpu_initialization=True,
        apply_residual_connection_post_layernorm=False,  # check what's this mean
        add_bias_linear=False,
        tensor_model_parallel_size=mpu.get_tensor_model_parallel_world_size(),
        pipeline_model_parallel_size=mpu.get_pipeline_model_parallel_world_size(),
        virtual_pipeline_model_parallel_size=mpu.get_virtual_pipeline_model_parallel_world_size(),
        context_parallel_size=mpu.get_context_parallel_world_size(),
        overlap_p2p_comm=overlap_p2p_comm,
        batch_p2p_comm=batch_p2p_comm,
        pipeline_dtype=dt,
        params_dtype=dt,
        sequence_parallel=mpu.get_tensor_model_parallel_world_size() > 1,
        variable_seq_lengths=True,
        masked_softmax_fusion=True,
        moe_token_dispatcher_type="alltoall",
        attention_dropout=hf_config.attention_dropout,
        hidden_dropout=getattr(hf_config, "hidden_dropout", 0.0),
        add_qkv_bias=qkv_bias,
        bf16=dt is torch.bfloat16,
    )

    return transformer_config


def init_megatron_optim_config(optim_config: Dict) -> OptimizerConfig:
    config = OptimizerConfig(
        optimizer=optim_config.get("optimizer", "adam"),
        lr=optim_config.get("lr"),
        min_lr=optim_config.get("min_lr", None),
        clip_grad=optim_config.get("clip_grad", 1.0),
        weight_decay=optim_config.get("weight_decay", 0.01),
        bf16=True,
        params_dtype=torch.bfloat16,
        use_distributed_optimizer=True,
    )
    return config


def mcore_model_parallel_config(
    sequence_parallel: bool,
    params_dtype: torch.dtype,
) -> ModelParallelConfig:
    # WARNING: Code should not reach this point. This function is deprecated and will be removed.
    # Please use hf_to_mcore_config_dense() from verl.models.mcore.config_converter instead.
    warnings.warn(
        "Code should not reach this point. This function is deprecated and will be removed. Please use hf_to_mcore_config_dense() from verl.models.mcore.config_converter instead.",
        DeprecationWarning,
        stacklevel=2,
    )
    return ModelParallelConfig(
        tensor_model_parallel_size=mpu.get_tensor_model_parallel_world_size(),
        pipeline_model_parallel_size=mpu.get_pipeline_model_parallel_world_size(),
        virtual_pipeline_model_parallel_size=mpu.get_virtual_pipeline_model_parallel_world_size(),
        context_parallel_size=mpu.get_context_parallel_world_size(),
        sequence_parallel=sequence_parallel,
        params_dtype=params_dtype,
        pipeline_dtype=params_dtype,
        bf16=True,
        fp16=False,
        timers=None,
    )


@torch.no_grad()
def offload_megatron_model_to_cpu(models):
    """
    In megatron, the model and optimizer storage are:
    - bf16 parameter data chunked in model parallel group
    - fp32 grad chunked in model parallel group
    - fp32 main_parameter chunked in model and dp group
    - fp32 optimizer state chunked in model and dp group
    """
    for model_chunk in models:
        if isinstance(model_chunk, DDP):
            model_chunk_all_buffers = [model_chunk.buffers, model_chunk.expert_parallel_buffers]
            for buffers in model_chunk_all_buffers:
                for buffer in buffers:
                    # offload parameters
                    if buffer.param_data.storage().size() > 0:
                        buffer.param_data.cpu_data = buffer.param_data.data.cpu().pin_memory()
                        buffer.param_data_size = buffer.param_data.storage().size()
                        buffer.param_data.storage().resize_(0)

                    assert buffer.param_data_size == buffer.param_data.cpu_data.storage().size()

                    if buffer.grad_data.storage().size() > 0:
                        # if the grad_data size is already zero, we assume that it is already offloaded
                        buffer.grad_data_size = buffer.grad_data.storage().size()
                        buffer.grad_data.storage().resize_(0)
        else:
            # we need this for ref module
            for _, param in model_chunk.named_parameters():
                param.data = param.data.to("cpu", non_blocking=True)
                if param.grad is not None:
                    param.grad = param.grad.to("cpu", non_blocking=True)
    gc.collect()
    torch.cuda.empty_cache()


@torch.no_grad()
def load_megatron_model_to_gpu(models, load_grad=True):
    for model_chunk in models:
        if isinstance(model_chunk, DDP):
            model_chunk_all_buffers = [model_chunk.buffers, model_chunk.expert_parallel_buffers]
            for buffers in model_chunk_all_buffers:
                for buffer in buffers:
                    # sometimes, we don't want to load grad for pure inference
                    if load_grad:
                        buffer.grad_data.storage().resize_(buffer.grad_data_size)
                        buffer.grad_data.zero_()

                    if buffer.param_data.storage().size() == 0:
                        buffer.param_data.storage().resize_(buffer.param_data_size)
                        # copy data from cpu to cuda
                        buffer.param_data.copy_(buffer.param_data.cpu_data, non_blocking=True)
        else:
            # we need this for ref module
            device_id = torch.cuda.current_device()
            for _, param in model_chunk.named_parameters():
                param.data = param.data.to(device_id, non_blocking=True)
                if param.grad is not None:
                    param.grad = param.grad.to(device_id, non_blocking=True)
    gc.collect()
    torch.cuda.empty_cache()


@torch.no_grad()
def offload_megatron_copy_params(optimizers):
    """
    Offload optimizer parameters to CPU. Supports both Megatron optimizers
    and `ChainedOptimizer`, which wraps a list of underlying optimizers.

    Args:
        optimizers: The optimizer or ChainedOptimizer instance.
    """

    def _iter_opts(opt):
        if isinstance(opt, ChainedOptimizer):
            return opt.chained_optimizers
        return [opt]

    def offload_tensor_to_cpu(tensor):
        if tensor is None:
            return
        tensor.data = tensor.data.to("cpu", non_blocking=True)

    def offload_group_to_cpu(group):
        if group is None:
            return

        if isinstance(group, list):
            for param_group in group:
                if isinstance(param_group, list):
                    for param in param_group:
                        offload_tensor_to_cpu(param)
                else:
                    offload_tensor_to_cpu(param_group)
        else:
            offload_tensor_to_cpu(group)

    # Offload all parameter groups to CPU for each underlying optimizer

    for _opt in _iter_opts(optimizers):
        if hasattr(_opt, "shard_fp32_from_float16_groups"):
            offload_group_to_cpu(_opt.shard_fp32_from_float16_groups)


@torch.no_grad()
def load_megatron_copy_params(optimizers):
    """
    Load optimizer parameters back to GPU. Handles ChainedOptimizer.

    Args:
        optimizers: Optimizer or ChainedOptimizer instance.
    """

    def _iter_opts(opt):
        if isinstance(opt, ChainedOptimizer):
            return opt.chained_optimizers
        return [opt]

    def load_tensor_to_gpu(tensor):
        if tensor is None:
            return
        device_id = torch.cuda.current_device()
        tensor.data = tensor.data.to(device_id, non_blocking=True)

    def load_group_to_gpu(group):
        if group is None:
            return

        if isinstance(group, list):
            for param_group in group:
                if isinstance(param_group, list):
                    for param in param_group:
                        load_tensor_to_gpu(param)
                else:
                    load_tensor_to_gpu(param_group)
        else:
            load_tensor_to_gpu(group)

    # Load all parameter groups to GPU for each underlying optimizer

    for _opt in _iter_opts(optimizers):
        if hasattr(_opt, "shard_fp32_from_float16_groups"):
            load_group_to_gpu(_opt.shard_fp32_from_float16_groups)


@torch.no_grad()
def offload_megatron_optimizer(optimizers):
    def _iter_opts(opt):
        if isinstance(opt, ChainedOptimizer):
            return opt.chained_optimizers
        return [opt]

    for _opt in _iter_opts(optimizers):
        offload_megatron_copy_params(_opt)
        opt_state_dict_values = _opt.optimizer.state.values()
        for v in opt_state_dict_values:
            if "exp_avg" in v:
                v["exp_avg"] = v["exp_avg"].to("cpu", non_blocking=True)
            if "exp_avg_sq" in v:
                v["exp_avg_sq"] = v["exp_avg_sq"].to("cpu", non_blocking=True)
        gc.collect()
        torch.cuda.empty_cache()


@torch.no_grad()
def load_megatron_optimizer(optimizers):
    def _iter_opts(opt):
        if isinstance(opt, ChainedOptimizer):
            return opt.chained_optimizers
        return [opt]

    for _opt in _iter_opts(optimizers):
        load_megatron_copy_params(_opt)
        opt_state_dict_values = _opt.optimizer.state.values()
        for v in opt_state_dict_values:
            if "exp_avg" in v:
                v["exp_avg"] = v["exp_avg"].to(torch.cuda.current_device(), non_blocking=True)
            if "exp_avg_sq" in v:
                v["exp_avg_sq"] = v["exp_avg_sq"].to(torch.cuda.current_device(), non_blocking=True)
        gc.collect()
        torch.cuda.empty_cache()


def print_rank_0(message):
    """If distributed is initialized, print only on rank 0."""
    if torch.distributed.is_initialized():
        if torch.distributed.get_rank() == 0:
            print(message, flush=True)
    else:
        print(message, flush=True)


def get_model_checkpoint_path(checkpoint_path):
    os.makedirs(checkpoint_path, exist_ok=True)
    return os.path.join(checkpoint_path, "model")


def get_hf_model_checkpoint_path(checkpoint_path):
    os.makedirs(checkpoint_path, exist_ok=True)
    return os.path.join(checkpoint_path, "huggingface")


def get_hf_config_and_tokenizer_checkpoint_path(checkpoint_path):
    os.makedirs(checkpoint_path, exist_ok=True)
    return os.path.join(checkpoint_path, "hf_config_and_tokenizer")


def get_optimizer_checkpoint_path(checkpoint_path, use_distributed_optimizer=True):
    os.makedirs(os.path.join(checkpoint_path, "optim"), exist_ok=True)
    if not use_distributed_optimizer:
        return os.path.join(checkpoint_path, "optim", "optim.pt")
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    tp_rank = mpu.get_tensor_model_parallel_rank()
    cp_rank = mpu.get_context_parallel_rank()
    dp_rank = mpu.get_data_parallel_rank()
    # TODO: support ep
    return os.path.join(checkpoint_path, "optim", f"distrib_optim_pp{pp_rank}_tp{tp_rank}_cp{cp_rank}_dp{dp_rank}.pt")


def get_rng_states_checkpoint_path(checkpoint_path, only_rank0_save=False):
    # save rng states cause interrupts
    os.makedirs(os.path.join(checkpoint_path, "rng_states"), exist_ok=True)
    if only_rank0_save:
        return os.path.join(checkpoint_path, "rng_states", "rng_states.pt")
    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    tp_rank = mpu.get_tensor_model_parallel_rank()
    cp_rank = mpu.get_context_parallel_rank()
    return os.path.join(checkpoint_path, "rng_states", f"rng_states_pp{pp_rank}_tp{tp_rank}_cp{cp_rank}_dp{dp_rank}.pt")


def get_optimizer_scheduler_checkpoint_path(checkpoint_path, only_rank0_save=False):
    # save rng states cause interrupts
    os.makedirs(os.path.join(checkpoint_path, "optimizer_scheduler"), exist_ok=True)
    if only_rank0_save:
        return os.path.join(checkpoint_path, "optimizer_scheduler", "optimizer_scheduler.pt")
    dp_rank = mpu.get_data_parallel_rank()
    pp_rank = mpu.get_pipeline_model_parallel_rank()
    tp_rank = mpu.get_tensor_model_parallel_rank()
    cp_rank = mpu.get_context_parallel_rank()
    return os.path.join(checkpoint_path, "optimizer_scheduler", f"optimizer_scheduler_pp{pp_rank}_tp{tp_rank}_cp{cp_rank}_dp{dp_rank}.pt")


def convert_megatron_model_to_transformers_model(
    name,
    param,
    config: PretrainedConfig,
    tp_size: int,
    num_query_groups: int,
    convert_qkv_gate_up_by_trunk_concat=False,
):
    """Convert megatron model to transformers model."""
    new_params = {}

    def convert_qkv_shard(full_tensor, q_name, k_name, v_name):
        nonlocal config
        nonlocal tp_size
        nonlocal num_query_groups

        q_shard_list = []
        k_shard_list = []
        v_shard_list = []
        hidden_size_per_head = getattr(config, "head_dim", config.hidden_size // config.num_attention_heads)

        if config.num_key_value_heads >= tp_size:
            q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
            kv_size_tp = hidden_size_per_head * config.num_key_value_heads // tp_size
            total_size = q_size_tp + 2 * kv_size_tp
            for i in range(tp_size):
                num_query_groups_per_partition = num_query_groups // tp_size
                qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                q_size_chunk = q_size_tp // num_query_groups_per_partition
                kv_size_chunk = kv_size_tp // num_query_groups_per_partition
                for qkv_part_chunk in qkv_part.chunk(num_query_groups_per_partition):
                    q_part = qkv_part_chunk[:q_size_chunk]
                    k_part = qkv_part_chunk[q_size_chunk : q_size_chunk + kv_size_chunk]
                    v_part = qkv_part_chunk[q_size_chunk + kv_size_chunk :]
                    q_shard_list.append(q_part)
                    k_shard_list.append(k_part)
                    v_shard_list.append(v_part)
        else:
            q_size_tp = hidden_size_per_head * config.num_attention_heads // tp_size
            kv_size_tp = hidden_size_per_head
            total_size = q_size_tp + 2 * kv_size_tp
            for i in range(tp_size):
                num_query_groups_per_partition = num_query_groups // tp_size
                qkv_part = full_tensor[i * total_size : (i + 1) * total_size]
                q_size_chunk = q_size_tp // num_query_groups_per_partition
                kv_size_chunk = kv_size_tp // num_query_groups_per_partition
                for qkv_part_chunk in qkv_part.chunk(num_query_groups_per_partition):
                    q_part = qkv_part_chunk[:q_size_chunk]
                    k_part = qkv_part_chunk[q_size_chunk : q_size_chunk + kv_size_chunk]
                    v_part = qkv_part_chunk[q_size_chunk + kv_size_chunk :]
                    q_shard_list.append(q_part)
                    if i * config.num_key_value_heads % tp_size == 0:
                        k_shard_list.append(k_part)
                        v_shard_list.append(v_part)

        new_params[q_name] = torch.cat(q_shard_list, dim=0)
        new_params[k_name] = torch.cat(k_shard_list, dim=0)
        new_params[v_name] = torch.cat(v_shard_list, dim=0)

    def convert_gate_up_shard(full_tensor, gate_name, up_name):
        nonlocal config
        nonlocal tp_size

        intermediate_size_tp = config.intermediate_size // tp_size
        gate_weight_list = []
        up_weight_list = []
        for i in range(tp_size):
            gate_up_weight_tp = full_tensor[intermediate_size_tp * 2 * i : intermediate_size_tp * 2 * (i + 1)]
            gate_weight_tp = gate_up_weight_tp[:intermediate_size_tp]
            up_weight_tp = gate_up_weight_tp[intermediate_size_tp:]
            gate_weight_list.append(gate_weight_tp)
            up_weight_list.append(up_weight_tp)

        new_params[gate_name] = torch.cat(gate_weight_list, dim=0)
        new_params[up_name] = torch.cat(up_weight_list, dim=0)

    if name == "embedding.word_embeddings.weight":
        new_params["model.embed_tokens.weight"] = param
    elif "self_attention" in name:
        splitted_name = name.split(".")
        layer_number = splitted_name[2]
        component = splitted_name[4]
        param_type = splitted_name[5]
        if component == "linear_proj":
            new_params[f"model.layers.{layer_number}.self_attn.o_proj.weight"] = param
        elif component == "linear_qkv" and not isinstance(param, list):
            if param_type == "layer_norm_weight":
                new_params[f"model.layers.{layer_number}.input_layernorm.weight"] = param
            else:
                if convert_qkv_gate_up_by_trunk_concat:
                    convert_qkv_shard(
                        param,
                        f"model.layers.{layer_number}.self_attn.q_proj.{param_type}",
                        f"model.layers.{layer_number}.self_attn.k_proj.{param_type}",
                        f"model.layers.{layer_number}.self_attn.v_proj.{param_type}",
                    )
                else:
                    new_params[f"model.layers.{layer_number}.self_attn.qkv_proj.{param_type}"] = param
        elif component == "q_layernorm" or component == "k_layernorm":
            hf_component = component.replace("layer", "")
            new_params[f"model.layers.{layer_number}.self_attn.{hf_component}.weight"] = param
        else:
            assert isinstance(param, list) and len(param) == 3
            assert param_type == "weight" or param_type == "bias"
            new_params[f"model.layers.{layer_number}.self_attn.q_proj.{param_type}"] = param[0]
            new_params[f"model.layers.{layer_number}.self_attn.k_proj.{param_type}"] = param[1]
            new_params[f"model.layers.{layer_number}.self_attn.v_proj.{param_type}"] = param[2]
    elif "mlp" in name:
        splitted_name = name.split(".")
        layer_number = splitted_name[2]
        component = splitted_name[4]
        param_type = splitted_name[5]
        if component == "linear_fc1" and not isinstance(param, list):
            if param_type == "layer_norm_weight":
                new_params[f"model.layers.{layer_number}.post_attention_layernorm.weight"] = param
            elif param_type == "weight":
                if convert_qkv_gate_up_by_trunk_concat:
                    convert_gate_up_shard(
                        param,
                        f"model.layers.{layer_number}.mlp.gate_proj.weight",
                        f"model.layers.{layer_number}.mlp.up_proj.weight",
                    )
                else:
                    new_params[f"model.layers.{layer_number}.mlp.gate_up_proj.weight"] = param
        elif component == "linear_fc1" and isinstance(param, list):
            assert len(param) == 2
            assert param_type == "weight" or param_type == "bias"
            new_params[f"model.layers.{layer_number}.mlp.gate_proj.weight"] = param[0]
            new_params[f"model.layers.{layer_number}.mlp.up_proj.weight"] = param[1]
        elif component == "linear_fc2":
            new_params[f"model.layers.{layer_number}.mlp.down_proj.weight"] = param
    elif name == "decoder.final_layernorm.weight":
        new_params["model.norm.weight"] = param
    elif name == "output_layer.weight":
        new_params["lm_head.weight"] = param
    else:
        raise ValueError(f"Unknown param name: {name}")
    return new_params.keys(), new_params.values()


def broadcast_from_megatron_pp(tensor: torch.Tensor):
    # tensor is not None only in one of the pp ranks
    if tensor is not None:
        shape = tensor.shape
        dtype = tensor.dtype
        tensor_parallel = getattr(tensor, "tensor_model_parallel", None)
        partition_dim = getattr(tensor, "partition_dim", None)
        tensor_spec = (shape, dtype, tensor_parallel, partition_dim)
    else:
        tensor_spec = None
    tensor_spec_output = [None] * mpu.get_pipeline_model_parallel_world_size()
    torch.distributed.all_gather_object(object_list=tensor_spec_output, obj=tensor_spec, group=mpu.get_pipeline_model_parallel_group())
    # find the src rank
    target_tensor_spec = None
    src_rank = None
    for rank, tensor_spec in enumerate(tensor_spec_output):
        if tensor_spec is not None:
            if target_tensor_spec is None:
                target_tensor_spec = tensor_spec
            else:
                raise ValueError("A tensor exists on two pp ranks")
            src_rank = rank
    assert target_tensor_spec is not None
    if tensor is None:
        tensor = torch.empty(size=target_tensor_spec[0], dtype=target_tensor_spec[1], device=torch.cuda.current_device())
        if target_tensor_spec[2] is not None:
            tensor.tensor_model_parallel = target_tensor_spec[2]
        if target_tensor_spec[3] is not None:
            tensor.partition_dim = target_tensor_spec[3]

    global_rank = torch.distributed.get_global_rank(group=mpu.get_pipeline_model_parallel_group(), group_rank=src_rank)
    torch.distributed.broadcast(tensor=tensor, src=global_rank, group=mpu.get_pipeline_model_parallel_group())
    return tensor


def broadcast_str_from_megatron_pp(obj: Any):
    obj_output = [None] * mpu.get_pipeline_model_parallel_world_size()
    torch.distributed.all_gather_object(object_list=obj_output, obj=obj, group=mpu.get_pipeline_model_parallel_group())

    src_rank = None
    target_obj = None
    for rank, item in enumerate(obj_output):
        if item is not None:
            if target_obj is not None:
                raise ValueError("An object exists on two pp ranks")
            target_obj = item
            src_rank = rank

    assert target_obj is not None, "No valid object found to broadcast."

    global_rank = torch.distributed.get_global_rank(group=mpu.get_pipeline_model_parallel_group(), group_rank=src_rank)

    obj_output = [None] * torch.distributed.get_world_size(group=mpu.get_pipeline_model_parallel_group())
    obj_output[0] = target_obj
    torch.distributed.broadcast_object_list(object_list=obj_output, src=global_rank, group=mpu.get_pipeline_model_parallel_group())

    return obj_output[0]


def default_tp_concat_fn(layer_name_mapping, name, train_params, infer_params, model_config, hf_config=None, convert_qkv_gate_up_by_simple_split=False):
    """
    name: name of the parameter
    train_params: training parameters
    infer_params (Iterable[torch.Tensor]): a iterator towards list of parameters all-gathered from micro_dp_group
    model_config: huggingface model_config
    TODO(zhangchi.usc1992): currently, the implementation is adhoc. We can move this function to the model
    definition so that it is model-agnostic. If the model doesn't implement this function,
    we can throw an error to force user disable TP HybridEngine.
    """
    from megatron.core import mpu

    train_tp_size = mpu.get_tensor_model_parallel_world_size()
    if layer_name_mapping.get("qkv_layer_name") in name and "layer_norm" not in name:
        # if the tensor is qkv, for each param on tp, split into q, k, v
        # concat q, k, v separately.
        q_lst = []
        k_lst = []
        v_lst = []
        num_attention_heads = model_config.num_attention_heads
        num_key_value_heads = model_config.num_key_value_heads
        if "vision_model" in name:
            num_attention_heads = hf_config.vision_config.num_heads
            num_key_value_heads = hf_config.vision_config.num_heads
        assert num_attention_heads % num_key_value_heads == 0
        num_q_per_kv = num_attention_heads // num_key_value_heads
        assert infer_params[0].shape[0] % (num_q_per_kv + 2) == 0, f"param '{name}' shape '{infer_params[0].shape}' dim0 is not divisible by {num_q_per_kv + 2}"
        kv_size_per_tp = infer_params[0].shape[0] // (num_q_per_kv + 2)
        split_size = [kv_size_per_tp * num_q_per_kv, kv_size_per_tp, kv_size_per_tp]
        for infer_param in infer_params:
            num_query_groups_per_partition = num_key_value_heads // train_tp_size
            for chunk in infer_param.chunk(num_query_groups_per_partition):
                split_size = [
                    kv_size_per_tp * num_q_per_kv // num_query_groups_per_partition,
                    kv_size_per_tp // num_query_groups_per_partition,
                    kv_size_per_tp // num_query_groups_per_partition,
                ]
                q, k, v = chunk.split(split_size)
                q_lst.append(q)
                k_lst.append(k)
                v_lst.append(v)
        q = torch.cat(q_lst, dim=0)
        k = torch.cat(k_lst, dim=0)
        v = torch.cat(v_lst, dim=0)
        infer_params = torch.cat((q, k, v), dim=0) if not convert_qkv_gate_up_by_simple_split else [q, k, v]

    elif layer_name_mapping.get("gate_proj_layer_name") in name and "layer_norm" not in name and "vision_model.projection" not in name:
        # if the tensor is gate and proj
        gate_lst = []
        up_lst = []
        for infer_param in infer_params:
            gate, up = infer_param.chunk(2)
            gate_lst.append(gate)
            up_lst.append(up)
        gate = torch.cat(gate_lst, dim=0)
        up = torch.cat(up_lst, dim=0)
        infer_params = torch.cat((gate, up), dim=0) if not convert_qkv_gate_up_by_simple_split else [gate, up]

    elif "mlp.experts.linear_fc2.weight" in name:  # moe
        infer_params = torch.cat(infer_params, dim=1)

    else:
        # concat tensor
        infer_params = torch.cat(infer_params, dim=tp_utils.get_tensor_parallel_partition_dim(train_params))

    return infer_params


def per_tensor_generator(actor_module, model_config, weight_converter, transformer_config, layer_name_mapping, convert_qkv_gate_up_by_simple_split=True):
    from megatron.core import parallel_state as mpu

    pp_rank = mpu.get_pipeline_model_parallel_rank()
    ep_size = mpu.get_expert_model_parallel_world_size()
    etp_size = mpu.get_expert_tensor_parallel_world_size()
    ep_group = mpu.get_expert_model_parallel_group()
    etp_group = mpu.get_expert_tensor_parallel_group()
    vpp_size = len(actor_module)
    all_gather_group = mpu.get_tensor_model_parallel_group()
    all_gather_group_size = torch.distributed.get_world_size(group=all_gather_group)

    def tensor_generator():
        for scan_vpp_idx in range(vpp_size):
            existing_keys = set()
            model = unwrap_model(actor_module[scan_vpp_idx])
            for name, param in model.named_parameters():
                existing_keys.add(name)
                yield name, param
            # note
            # there is a bug in megatron GPTModel
            # decoder.layers[n].mlp.router.expert_bias" in GPTModel is not registered in named_parameter, but in state_dict().
            # for now we patch it by adding those keys to extra_keys.
            extra_keys = [x for x in model.state_dict().keys() if "_extra_state" not in x and x not in existing_keys]
            for name in extra_keys:
                yield name, model.state_dict()[name].to(torch.cuda.current_device())

    # we need first make all rank get full model information
    meta_info = []
    for scan_vpp_idx in range(vpp_size):
        existing_keys = set()
        model = unwrap_model(actor_module[scan_vpp_idx])
        for idx, (name, _) in enumerate(model.named_parameters()):
            existing_keys.add(name)
            meta_info.append((pp_rank, scan_vpp_idx, idx, name))
        extra_keys = [x for x in model.state_dict().keys() if "_extra_state" not in x and x not in existing_keys]
        for name in extra_keys:
            meta_info.append((pp_rank, scan_vpp_idx, idx, name))

    obj_spec_output = [None] * mpu.get_pipeline_model_parallel_world_size()
    torch.distributed.all_gather_object(object_list=obj_spec_output, obj=meta_info, group=mpu.get_pipeline_model_parallel_group())
    layer_list_meta = [item for sublist in obj_spec_output for item in sublist]

    gen_func = tensor_generator()

    # lazy load tensor for full model
    for cur_pp_rank, scan_vpp_idx, idx, name in layer_list_meta:
        if model_config.tie_word_embeddings and ("output_layers" in name):
            import warnings

            warnings.warn("Current model sharing word and embedding weights, skip output layer conversion", stacklevel=2)
            continue

        if cur_pp_rank == pp_rank:
            try:
                cur_name, cur_tensor = next(gen_func)
            except StopIteration:
                cur_name, cur_tensor = None, None
            cur_name = normalize_model_name(name, cur_pp_rank, scan_vpp_idx, transformer_config)
        else:
            cur_tensor, cur_name = None, None

        # pp broadcast model tensor and name
        cur_name = broadcast_str_from_megatron_pp(cur_name)
        broad_pp_tensor = broadcast_from_megatron_pp(cur_tensor)

        # (xya): this is a hack to fix the name of the parameters
        while cur_name.startswith("module."):
            cur_name = cur_name[len("module.") :]

        # EP
        if ".mlp.experts.linear_fc" in cur_name and ep_size > 1:
            num_experts = weight_converter.mcore_config.num_moe_experts
            num_experts_per_rank = num_experts // ep_size
            infer_params = [torch.empty_like(broad_pp_tensor) for _ in range(ep_size)]
            torch.distributed.all_gather(infer_params, broad_pp_tensor, group=ep_group)

            name_prefix, local_expert_id = cur_name.split(".weight")
            local_expert_id = int(local_expert_id)
            global_expert_ids = [num_experts_per_rank * ep_rank + local_expert_id for ep_rank in range(ep_size)]
            global_expert_names = [f"{name_prefix}.weight{expert_id}" for expert_id in global_expert_ids]

            for name, param in zip(global_expert_names, infer_params):
                if etp_size > 1:
                    # gather etp
                    etp_params = [torch.empty_like(param) for _ in range(etp_size)]
                    torch.distributed.all_gather(etp_params, param, group=etp_group)
                    params = etp_params
                else:
                    params = [param]

                merge_params = default_tp_concat_fn(layer_name_mapping, name, broad_pp_tensor, params, model_config, weight_converter.hf_config, convert_qkv_gate_up_by_simple_split)
                if not isinstance(merge_params, list):
                    merge_params = [merge_params]
                converted_names, converted_params = weight_converter.convert_param(name, merge_params)

                yield from zip(converted_names, converted_params)
            continue

        # tp all gather
        if tp_utils.is_tensor_parallel_param(broad_pp_tensor):
            # allocate a new tensor with proper size
            if all_gather_group_size <= 1:
                infer_params = [broad_pp_tensor]
            else:
                infer_params = [torch.empty_like(broad_pp_tensor) for _ in range(all_gather_group_size)]
                torch.distributed.all_gather(infer_params, broad_pp_tensor, group=mpu.get_tensor_model_parallel_group())
            infer_params = default_tp_concat_fn(layer_name_mapping, cur_name, broad_pp_tensor, infer_params, model_config, weight_converter.hf_config, convert_qkv_gate_up_by_simple_split)
        else:
            infer_params = broad_pp_tensor

        if not isinstance(infer_params, list):
            infer_params = [infer_params]
        converted_names, converted_params = weight_converter.convert_param(cur_name, infer_params)

        yield from zip(converted_names, converted_params)


def get_transformer_layer_offset(pipeline_rank, vp_rank, config: TransformerConfig):
    '''
    Get the index offset of any pipeline stage, given the level of pipelining.

    Make pp_rank and vpp_rank as two arguments to make it more flexible,
    which is able to fetch layer offset for any pipeline stage.
    The original function only returns the layer offset for current pipeline stage.

    Extension to https://github.com/NVIDIA/Megatron-LM/blob/main/megatron/core/transformer/transformer_layer.py::get_transformer_layer_offset"""
    '''
    if config.pipeline_model_parallel_size > 1:
        if config.num_layers_in_first_pipeline_stage is not None or config.num_layers_in_last_pipeline_stage is not None:
            # Calculate number of pipeline stages to distribute the remaining Transformer
            # layers after deducting the Transformer layers in the first or the last stages
            middle_pipeline_stages = config.pipeline_model_parallel_size
            middle_pipeline_stages -= sum(
                [
                    1 if x is not None else 0
                    for x in (
                        config.num_layers_in_first_pipeline_stage,
                        config.num_layers_in_last_pipeline_stage,
                    )
                ]
            )

            # Calculate layers to distribute in each pipeline stage. If the
            # num_layers_in_first_pipeline_stage and num_layers_in_last_pipeline_stage
            # are not set, we will not enable uneven pipeline. All layers will be treated
            # as middle layers.
            num_layers_in_first_pipeline_stage = 0 if config.num_layers_in_first_pipeline_stage is None else config.num_layers_in_first_pipeline_stage
            num_layers_in_last_pipeline_stage = 0 if config.num_layers_in_last_pipeline_stage is None else config.num_layers_in_last_pipeline_stage

            middle_num_layers = config.num_layers - num_layers_in_first_pipeline_stage - num_layers_in_last_pipeline_stage

            if mpu.get_virtual_pipeline_model_parallel_world_size() is not None:
                vp_size = mpu.get_virtual_pipeline_model_parallel_world_size()

                # Calculate number of layers in each virtual model chunk
                # If the num_layers_in_first_pipeline_stage and
                # num_layers_in_last_pipeline_stage are not set, all pipeline stages
                # will be treated as middle pipeline stages in the calculation
                num_layers_per_virtual_model_chunk_in_first_pipeline_stage = 0 if config.num_layers_in_first_pipeline_stage is None else config.num_layers_in_first_pipeline_stage // vp_size

                num_layers_per_virtual_model_chunk_in_last_pipeline_stage = 0 if config.num_layers_in_last_pipeline_stage is None else config.num_layers_in_last_pipeline_stage // vp_size

                num_layers_per_vritual_model_chunk_in_middle_pipeline_stage = middle_num_layers // vp_size

                # First stage + middle stage + last stage
                total_virtual_chunks = num_layers_per_virtual_model_chunk_in_first_pipeline_stage + num_layers_per_vritual_model_chunk_in_middle_pipeline_stage + num_layers_per_virtual_model_chunk_in_last_pipeline_stage

                # Calculate the layer offset with interleaved uneven pipeline parallelism
                if pipeline_rank == 0:
                    offset = vp_rank * total_virtual_chunks
                else:
                    offset = vp_rank * total_virtual_chunks + num_layers_per_virtual_model_chunk_in_first_pipeline_stage + (pipeline_rank - 1) * (num_layers_per_vritual_model_chunk_in_middle_pipeline_stage // middle_pipeline_stages)
            else:
                if middle_pipeline_stages > 0:
                    num_layers_per_pipeline_rank = middle_num_layers // middle_pipeline_stages
                else:
                    num_layers_per_pipeline_rank = 0

                middle_pipeline_rank = pipeline_rank if config.num_layers_in_first_pipeline_stage is None else pipeline_rank - 1

                if pipeline_rank == 0:
                    offset = 0
                else:
                    offset = (middle_pipeline_rank * num_layers_per_pipeline_rank) + num_layers_in_first_pipeline_stage
        else:
            num_layers = config.num_layers

            # Increase the number of layers by one if we include the embedding (loss)
            # layer into pipeline parallelism partition and placement
            if config.account_for_embedding_in_pipeline_split:
                num_layers += 1

            if config.account_for_loss_in_pipeline_split:
                num_layers += 1

            num_layers_per_pipeline_rank = num_layers // config.pipeline_model_parallel_size

            if mpu.get_virtual_pipeline_model_parallel_world_size() is not None:
                vp_size = mpu.get_virtual_pipeline_model_parallel_world_size()

                num_layers_per_virtual_rank = num_layers_per_pipeline_rank // vp_size
                total_virtual_chunks = num_layers // vp_size
                offset = vp_rank * total_virtual_chunks + (pipeline_rank * num_layers_per_virtual_rank)

                # Reduce the offset of embedding layer from the total layer number
                if config.account_for_embedding_in_pipeline_split and not mpu.is_pipeline_first_stage():
                    offset -= 1
            else:
                offset = pipeline_rank * num_layers_per_pipeline_rank

                # Reduce the offset of embedding layer from the total layer number
                if config.account_for_embedding_in_pipeline_split and not mpu.is_pipeline_first_stage():
                    offset -= 1
    else:
        offset = 0
    return offset


==> sharp/utils/memory_buffer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
This file contains utilities to manipulate torch memory buffers
"""

from typing import Dict, List, Optional

import torch
from torch import nn


class MemoryBuffer:
    """
    A memory buffer is a contiguous torch tensor that may combine multiple tensors sharing with the underlying
    memory. It must have a unique type to support this behavior.
    """

    def __init__(self, numel: int, numel_padded: int, dtype: torch.dtype, source: Optional[torch.Tensor] = None):
        self.numel = numel
        self.numel_padded = numel_padded
        self.dtype = dtype
        if source is not None:
            self.data = source
        else:
            self.data = torch.zeros(self.numel_padded, dtype=self.dtype, device="cuda", requires_grad=False)

    def zero(self):
        """Reset the buffer to zero."""
        self.data.zero_()

    def get(self, shape, start_index):
        """Return a tensor with the input `shape` as a view into the
        1-D data starting at `start_index`."""
        end_index = start_index + shape.numel()
        assert end_index <= self.numel, "requested tensor is out of the buffer range."
        buffer_tensor = self.data[start_index:end_index]
        buffer_tensor = buffer_tensor.view(shape)
        return buffer_tensor


def calc_padded_numel(shape: torch.Size, dtype: torch.dtype):
    """for cuda memory alignment, make sure alignment by 128-bits"""
    align_numel = 128 // torch.finfo(dtype).bits
    numel = shape.numel()
    return (numel + align_numel - 1) // align_numel * align_numel


def get_weight_buffer_meta_from_module(module: nn.Module) -> Dict[str, Dict]:
    """
    Return a dictionary containing name to a shape and dtype.
    """
    weight_buffer_meta = {}
    for name, param in sorted(module.named_parameters()):
        weight_buffer_meta[name] = {"shape": param.shape, "dtype": param.dtype}
    return weight_buffer_meta


def build_memory_buffer(weight_buffer_meta: Dict[str, Dict]) -> Dict[torch.dtype, MemoryBuffer]:
    """Build the memory buffer given weight_buffer_meta

    Args:
        weight_buffer_meta: contains mapping from name to a dictionary containing shape and dtype of the tensors

    Returns: a large memory buffer for each dtype that can hold all the tensors

    """
    memory_buffers = {}
    total_numel_map = {}  # map from dtype to the total numel
    for name, meta_info in sorted(weight_buffer_meta.items()):
        shape = meta_info["shape"]
        dtype = meta_info["dtype"]

        assert isinstance(shape, torch.Size)
        assert isinstance(dtype, torch.dtype)

        if dtype not in total_numel_map:
            total_numel_map[dtype] = 0

        total_numel_map[dtype] += calc_padded_numel(shape, dtype)

    for dtype, total_numel in total_numel_map.items():
        memory_buffers[dtype] = MemoryBuffer(total_numel, total_numel, dtype)

    return memory_buffers


def build_memory_reference_from_module(module: torch.nn.Module, memory_buffers: Dict[torch.dtype, MemoryBuffer], maintain_weight=True):
    start_index = {}
    for dtype in memory_buffers:
        start_index[dtype] = 0
    for name, param in sorted(module.named_parameters()):
        memory_buffer = memory_buffers[param.dtype]
        buffer = memory_buffer.get(shape=param.shape, start_index=start_index[param.dtype])
        # need to increment start_index
        start_index[param.dtype] += calc_padded_numel(param.shape, param.dtype)
        if maintain_weight:
            buffer.copy_(param.data)
        param.data = buffer


def build_memory_reference(weight_buffer_meta: Dict[str, Dict], memory_buffers: Dict[torch.dtype, MemoryBuffer]):
    """Build the memory references. The memory buffers are built using the build_memory_buffer API.
    This API will allocate a weight buffer pointer to the memory buffer according to the weight_buffer_meta.

    Args:
        weight_buffer_meta:
        memory_buffers:

    Returns:

    """
    start_idx = {}
    weight_buffers = {}
    for dtype in memory_buffers:
        start_idx[dtype] = 0

    for name, meta_info in sorted(weight_buffer_meta.items()):
        shape = meta_info["shape"]
        dtype = meta_info["dtype"]

        buffer = memory_buffers[dtype].get(shape, start_index=start_idx[dtype])
        start_idx[dtype] += calc_padded_numel(shape, dtype)
        weight_buffers[name] = buffer

    return weight_buffers


class MemoryBufferModuleWrapper:
    """
    Note that we do not design MemoryBufferModuleWrapper as an nn.Module due to
    - It will change the checkpoint name
    """

    def __init__(self, module: nn.Module):
        super().__init__()
        self.module = module
        self.weight_buffer_meta = get_weight_buffer_meta_from_module(self.module)
        self.memory_buffers = build_memory_buffer(self.weight_buffer_meta)
        build_memory_reference_from_module(self.module, self.memory_buffers)

    def get_memory_buffers(self):
        return self.memory_buffers

    def get_weight_buffer_meta(self):
        return self.weight_buffer_meta


class MegatronMemoryBufferForRollout:
    """
    We assume that
    - inference engine has tp + dp
    - actor has tp + pp + dp
    - the tp between inference engine and actor should be the same
    - memory_buffers: contains a list of memory_buffers, each is a dict from dtype to MemoryBuffer
    - weight_buffers: contains a list of weight_buffers, each is a dict from name to param
    - named_parameters: a dict from name to parameter that normalizes the names from pp and vpp. Note that
        the named_parameters may not be directly compatible with inference engine. User has to take care of
        this part such as the layout mismatches. (e.g. qkv transpose)
    - Note that weight_buffer, named_parameters and memory_buffers share the same underlying GPU memory.
    - When doing weight sync, the data is transfer via memory buffers
    """

    def __init__(self, transform_memory_param_fn):
        self._memory_buffers = []
        self._weight_buffers = []
        self._named_parameters = {}
        self.transform_memory_param_fn = transform_memory_param_fn

    def initialize_weight_buffer(self, weight_buffer_meta_pp: List[Dict[str, Dict]]):
        """
        Initialize the weight buffer. The weight buffer is obtained according to the actor. We will construct
        a large buffer for each dtype in the weight_buffer.

        Args:
            weight_buffer_meta: contains pp models, each pp models contains a dictionary of mapping from

        Returns: None

        """
        self.weight_buffer_meta_pp = weight_buffer_meta_pp

        for weight_buffer_meta in self.weight_buffer_meta_pp:
            memory_buffer = build_memory_buffer(weight_buffer_meta)
            self._memory_buffers.append(memory_buffer)
            self._weight_buffers.append(None)

    def build_memory_reference(self):
        for i, weight_buffer_meta in enumerate(self.weight_buffer_meta_pp):
            self._weight_buffers[i] = build_memory_reference(weight_buffer_meta, self._memory_buffers[i])
        self._named_parameters = self.transform_memory_param_fn(self._weight_buffers)

    @property
    def named_parameters(self):
        return self._named_parameters

    @property
    def weight_buffers(self):
        return self._weight_buffers

    @property
    def memory_buffers(self):
        return self._memory_buffers


==> sharp/utils/metric/__init__.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .utils import reduce_metrics

__all__ = ["reduce_metrics"]


==> sharp/utils/metric/utils.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Metrics utils.
"""

from typing import Any, Dict, List

import numpy as np


def reduce_metrics(metrics: Dict[str, List[Any]]) -> Dict[str, Any]:
    """
    Reduces a dictionary of metric lists by computing the mean, max, or min of each list.
    The reduce operation is determined by the key name:
    - If the key contains "max", np.max is used
    - If the key contains "min", np.min is used
    - Otherwise, np.mean is used

    Args:
        metrics: A dictionary mapping metric names to lists of metric values.

    Returns:
        A dictionary with the same keys but with each list replaced by its reduced value.

    Example:
        >>> metrics = {
        ...     "loss": [1.0, 2.0, 3.0],
        ...     "accuracy": [0.8, 0.9, 0.7],
        ...     "max_reward": [5.0, 8.0, 6.0],
        ...     "min_error": [0.1, 0.05, 0.2]
        ... }
        >>> reduce_metrics(metrics)
        {"loss": 2.0, "accuracy": 0.8, "max_reward": 8.0, "min_error": 0.05}
    """
    for key, val in metrics.items():
        if "max" in key:
            metrics[key] = np.max(val)
        elif "min" in key:
            metrics[key] = np.min(val)
        else:
            metrics[key] = np.mean(val)
    return metrics


==> sharp/utils/model.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Utilities to create common models from huggingface
"""

import os
import re
import warnings
from typing import Dict, Optional, Type

import numpy as np
import torch
from torch import nn
from transformers import (
    AutoConfig,
    AutoModelForCausalLM,
    GenerationConfig,
    MistralForSequenceClassification,
    PretrainedConfig,
    PreTrainedModel,
)

from verl.models.registry import ModelRegistry
from verl.utils.import_utils import is_trl_available


class LambdaLayer(nn.Module):
    def __init__(self, fn):
        super().__init__()
        self.fn = fn

    def forward(self, *args, **kwargs):
        return self.fn(*args, **kwargs)


def squeeze(x):
    return torch.squeeze(x, dim=-1)


def update_model_config(module_config, override_config_kwargs):
    """Update the module config with the override_config_kwargs.
    Args:
        module_config: The module config from Huggingface Transformers.
        override_config_kwargs: The kwargs to override the module config.
    """
    for key, val in override_config_kwargs.items():
        if isinstance(val, dict):
            update_model_config(getattr(module_config, key), val)
        else:
            setattr(module_config, key, val)


def get_huggingface_actor_config(model_name: str, override_config_kwargs=None, trust_remote_code=False) -> Dict:
    if override_config_kwargs is None:
        override_config_kwargs = {}
    assert isinstance(override_config_kwargs, Dict), f"override_config_kwargs must be a dict, got {type(override_config_kwargs)}"
    module_config = AutoConfig.from_pretrained(model_name, trust_remote_code=trust_remote_code)
    update_model_config(module_config, override_config_kwargs)

    return module_config


def get_generation_config(
    model: str,
    trust_remote_code: bool = False,
) -> Optional[GenerationConfig]:
    try:
        return GenerationConfig.from_pretrained(model)
    except OSError:  # Not found
        try:
            config = get_huggingface_actor_config(
                model,
                trust_remote_code=trust_remote_code,
            )
            return GenerationConfig.from_model_config(config)
        except OSError:  # Not found
            return None


def create_huggingface_actor(model_name: str, override_config_kwargs=None, automodel_kwargs=None) -> nn.Module:
    """

    Args:
        model_name:
        override_config_kwargs:

    Returns:

    """
    if override_config_kwargs is None:
        override_config_kwargs = {}
    if automodel_kwargs is None:
        automodel_kwargs = {}
    assert isinstance(override_config_kwargs, Dict), f"override_config_kwargs must be a dict, got {type(override_config_kwargs)}"
    module_config = get_huggingface_actor_config(model_name, override_config_kwargs, trust_remote_code=automodel_kwargs.get("trust_remote_code", False))
    module: nn.Module = AutoModelForCausalLM.from_config(module_config, **automodel_kwargs)
    return module


def create_huggingface_critic(model_name: str, override_config_kwargs=None, automodel_kwargs=None) -> nn.Module:
    """

    Args:
        model_name:
        override_config_kwargs:

    Returns:

    """
    critic_module: nn.Module = create_huggingface_actor(model_name, override_config_kwargs=override_config_kwargs, automodel_kwargs=automodel_kwargs)
    if automodel_kwargs is None:
        automodel_kwargs = {}
    torch_dtype = automodel_kwargs.get("torch_dtype", torch.float32)
    critic_module.lm_head = nn.Sequential(nn.Linear(critic_module.config.hidden_size, 1, dtype=torch_dtype), LambdaLayer(fn=squeeze))
    return critic_module


def get_model_size(model: nn.Module, scale="auto"):
    n_params = sum(p.numel() for p in model.parameters())

    if scale == "auto":
        if n_params > 1e9:
            scale = "B"
        elif n_params > 1e6:
            scale = "M"
        elif n_params > 1e3:
            scale = "K"
        else:
            scale = ""

    if scale == "B":
        n_params = n_params / 1e9
    elif scale == "M":
        n_params = n_params / 1e6
    elif scale == "K":
        n_params = n_params / 1e3
    elif scale == "":
        pass
    else:
        raise NotImplementedError(f"Unknown scale {scale}")

    return n_params, scale


def print_model_size(model: nn.Module, name: str = None):
    n_params, scale = get_model_size(model, scale="auto")
    if name is None:
        name = model.__class__.__name__
    print(f"{name} contains {n_params:.2f}{scale} parameters")


def create_random_mask(
    input_ids: torch.Tensor,
    max_ratio_of_valid_token: float,
    max_ratio_of_left_padding: float,
    min_ratio_of_valid_token: float = 0,
):
    """Create a random mask given input_ids. Support left padding and right padding.
    Process:
    - Sample valid token length
    - Sample left_padding length
    - Generate padding

    Args:
        input_ids:
            shape (batch_size, seq_len)

    Returns:

    """
    assert max_ratio_of_valid_token > 0 and max_ratio_of_valid_token <= 1.0
    assert max_ratio_of_left_padding >= 0 and max_ratio_of_left_padding < 1.0
    assert min_ratio_of_valid_token <= max_ratio_of_valid_token

    batch_size, sequence_length = input_ids.shape
    max_num_valid_tokens = int(sequence_length * max_ratio_of_valid_token)
    min_num_valid_tokens = max(1, int(sequence_length * min_ratio_of_valid_token))
    max_left_padding = int(sequence_length * max_ratio_of_left_padding)
    assert max_num_valid_tokens + max_left_padding <= sequence_length
    assert max_num_valid_tokens > 0 and max_ratio_of_valid_token <= sequence_length
    masks = torch.ones_like(input_ids, dtype=torch.int64)
    # TODO: we can make this faster
    for i in range(batch_size):
        num_left_padding = np.random.randint(low=0, high=max_left_padding + 1, dtype=np.int64)
        num_valid = np.random.randint(low=min_num_valid_tokens, high=max_num_valid_tokens + 1, dtype=np.int64)

        for index in range(num_left_padding):
            masks[i, index] = 0

        for index in range(num_left_padding + num_valid, sequence_length):
            masks[i, index] = 0
    return masks


def compute_position_id_with_mask(mask):
    return torch.clip(torch.cumsum(mask, dim=-1) - 1, min=0, max=None)


def convert_weight_keys(state_dict: Dict[str, torch.Tensor], model: PreTrainedModel):
    # convert state dict keys: https://github.com/huggingface/transformers/pull/38385
    if not hasattr(model, "_checkpoint_conversion_mapping"):
        return state_dict

    reverse_key_mapping = {v: k for k, v in model._checkpoint_conversion_mapping.items()}
    original_weights = {}
    for key, value in state_dict.items():
        for pattern, replacement in reverse_key_mapping.items():
            replacement = replacement.lstrip("^")  # strip off un-needed chars and patterns
            replacement = re.sub(r"\(.*\)", "", replacement)
            key, n_replace = re.subn(pattern, replacement, key)
            # Early exit of the loop
            if n_replace > 0:
                break

        original_weights[key] = value

    return original_weights


def normalize_model_name(name, pp_rank, vpp_rank, transformer_config, layer_name="layers"):
    """
    Transform the model name in each model_chunk in each pp stage into the name in inference engine
    """
    from verl.utils.megatron_utils import get_transformer_layer_offset

    layer_offset = get_transformer_layer_offset(pp_rank, vpp_rank, transformer_config)

    if layer_name in name:  # belong to an intermediate layer
        split_name = name.split(".")
        # find the num next to split_name
        for i, name in enumerate(split_name):
            if name == layer_name:
                break
        layer_num_idx = i + 1
        # check the name
        assert len(split_name) >= layer_num_idx + 1, f"split_name = {split_name}"
        assert split_name[layer_num_idx].isdigit(), f"split_name = {split_name}"
        # increment layer_num_idx by layer_offset
        split_name[layer_num_idx] = str(int(split_name[layer_num_idx]) + layer_offset)
        name = ".".join(split_name)  # weight name in inference_tp_model
    return name


def normalize_pp_vpp_params(params, num_hidden_layers, layer_name="layers"):
    """
    Normalize the pp vpp params into a complete named parameters.
    This is useful when gather parameters from pp ranks and passed to a model without pp

    params: Iterable[List[Dict[str, param]]]
        params contains a list of pp, with a list of vpp named_parameters in each vpp chunk.
    output: Dict[str, param]

    """
    pp_size = len(params)
    for pp_rank in range(len(params)):
        vpp_size = len(params[pp_rank])
        for vpp_rank in range(vpp_size):
            for name, param in params[pp_rank][vpp_rank].items():
                normalized_name = normalize_model_name(name, pp_rank, vpp_rank, pp_size, vpp_size, num_hidden_layers, layer_name=layer_name)
                yield normalized_name, param


def get_parallel_model_from_config(config, megatron_config, pre_process=None, post_process=None, share_embeddings_and_output_weights=False, value=False):
    from megatron.core import ModelParallelConfig

    assert isinstance(megatron_config, ModelParallelConfig)
    model_class = _get_parallel_model_architecture_from_config(config, value)

    model = model_class(
        config,
        megatron_config,
        pre_process=pre_process,
        post_process=post_process,
        share_embeddings_and_output_weights=share_embeddings_and_output_weights,
    )
    return model


def _get_parallel_model_architecture_from_config(config: PretrainedConfig, value=False) -> Type[nn.Module]:
    architectures = getattr(config, "architectures", [])
    for arch in architectures:
        model_cls = ModelRegistry.load_model_cls(arch, value)
        print("after load model cls")
        if model_cls is not None:
            return model_cls
    raise ValueError(f"Model architectures {architectures} are not supported for now. Supported architectures: {ModelRegistry.get_supported_archs()}")


def _load_hf_model(config, model_config, is_value_model, local_cache_path):
    """Helper function containing the loading hf model logic"""
    from accelerate import init_empty_weights
    from megatron.core import parallel_state as mpu

    from verl.models.mcore.saver import _megatron_calc_global_rank

    assert hasattr(model_config, "architectures"), "architectures cannot be empty when load weight!"
    architectures = getattr(model_config, "architectures", [])
    local_cache_path = os.path.expanduser(local_cache_path)

    if config.model.path.startswith("hdfs:"):
        from verl.utils.fs import copy_to_local

        print(f"start download from {config.model.path}")
        local_model_path = copy_to_local(src=config.model.path, cache_dir=local_cache_path, use_shm=config.model.get("use_shm", False))
        print("finish download")
    else:
        local_model_path = config.model.path
        print(f"load from local dir {local_model_path}")

    src_rank = _megatron_calc_global_rank(tp_rank=0, dp_rank=0, pp_rank=0, cp_rank=mpu.get_context_parallel_rank())
    cpu_init_weights = lambda: torch.device("cpu")
    init_context = init_empty_weights if torch.distributed.get_rank() != src_rank else cpu_init_weights
    with init_context(), warnings.catch_warnings():
        warnings.simplefilter("ignore")
        # TODO: to find a better way to load mistral7b-rm lm_head
        if "mistral7b-rm" in config.model.path:
            model = MistralForSequenceClassification.from_pretrained(
                local_model_path,
                torch_dtype="auto",
                # device_map="auto",  # disable auto device_map, the HF weight is only loaded to CPU in src_rank
                # low_cpu_mem_usage=True
            )  # use score head instead of lm_head
            state_dict = model.state_dict()
            state_dict["lm_head.weight"] = state_dict["score.weight"]
            state_dict["model.embed_tokens.weight"] = state_dict["model.embed_tokens.weight"][:32000]  # workaround, 32001 -> 32000
            is_value_model = True
        else:
            model = AutoModelForCausalLM.from_pretrained(
                local_model_path,
                torch_dtype="auto",
                # device_map="auto", # disable auto device_map, the HF weight is only loaded to CPU in src_rank
                # low_cpu_mem_usage=True
            )
            state_dict = model.state_dict()

    return architectures, model, state_dict, is_value_model


def load_megatron_model_weights(config, model_config, parallel_model, params_dtype, is_value_model=False, local_cache_path="~/.cache/verl/rlhf"):
    """Load weights for verl customized model."""
    architectures, model, state_dict, is_value_model = _load_hf_model(config, model_config, is_value_model, local_cache_path)

    from verl.models.weight_loader_registry import get_weight_loader

    print(f"before weight loader: architectures = {architectures}...")
    for arch in architectures:
        print(f"call weight loader arch = {arch}, model config = {model.config}")
        weight_loader = get_weight_loader(arch)
        weight_loader(
            state_dict=state_dict,
            wrapped_models=parallel_model,
            config=model.config,
            params_dtype=params_dtype,
            is_value_model=is_value_model,
            tie_word_embeddings=model_config.tie_word_embeddings,
        )
    return model.config


def load_megatron_gptmodel_weights(config, model_config, parallel_model, params_dtype, is_value_model=False, local_cache_path="~/.cache/verl/rlhf"):
    """Load weights for mcore GPT model."""
    _, model, state_dict, is_value_model = _load_hf_model(config, model_config, is_value_model, local_cache_path)

    from verl.models.mcore.loader import load_state_dict_to_megatron_gptmodel

    load_state_dict_to_megatron_gptmodel(
        state_dict=state_dict,
        wrapped_models=parallel_model,
        config=model.config,
        params_dtype=params_dtype,
        is_value_model=is_value_model,
    )
    del state_dict, model


# pad input_ids_rmpad, cu_seqlens and max_seqlen_in_batch to be divisible by tp
def pad_packed_inputs(unpad_tokens: torch.Tensor, cu_seqlens, max_seqlen_in_batch, size):
    """pad the tokens such that the total length is a multiple of size.
    This function is useful when applying sequence parallel and context parallel

    Args:
        unpad_tokens: (total_nnz, ...). Tokens after removing padding
        cu_seqlens: (total_nnz + 1,)
        max_seqlen_in_batch: int

    Returns:

    """
    F = nn.functional

    total_nnz = unpad_tokens.shape[0]

    pad_size = 0 if total_nnz % size == 0 else size - total_nnz % size

    # we assume adding a new data in the batch with seqlen pad_size
    if pad_size > 0:
        if unpad_tokens.ndim == 1:
            unpad_tokens = F.pad(unpad_tokens, (0, pad_size))
        elif unpad_tokens.ndim == 2:
            unpad_tokens = F.pad(unpad_tokens, (0, 0, 0, pad_size))
        else:
            raise NotImplementedError(f"Padding dim {unpad_tokens.ndim()} is not supported")

        cu_seqlens = F.pad(cu_seqlens, (0, 1), value=pad_size + cu_seqlens[-1])
        max_seqlen_in_batch = max(max_seqlen_in_batch, pad_size)

    return unpad_tokens, cu_seqlens, max_seqlen_in_batch


def load_mcore_dist_weights(parallel_model, dist_weight_path, is_value_model=False):
    from megatron.core import dist_checkpointing
    from megatron.core.dist_checkpointing.serialization import StrictHandling

    from verl.utils.megatron_utils import unwrap_model

    # strict = StrictHandling.IGNORE_ALL if is_value_model else StrictHandling.ASSUME_OK_UNEXPECTED
    strict = StrictHandling.ASSUME_OK_UNEXPECTED
    for model in parallel_model:
        ssd = unwrap_model(model).sharded_state_dict()
        if is_value_model:
            for k in list(ssd.keys()):
                if "output_layer" in k:
                    ssd.pop(k)
        dist_checkpointing.load(ssd, dist_weight_path, strict=strict)

    return


def get_parallel_gptmodel_from_config(tfconfig, hf_config, pre_process=None, post_process=None, share_embeddings_and_output_weights=False, value=False):
    from megatron.core.models.gpt.gpt_layer_specs import get_gpt_decoder_block_spec
    from megatron.core.models.gpt.gpt_model import GPTModel

    use_te = True
    assert tfconfig.normalization == "RMSNorm", "only RMSNorm is supported for now"
    transformer_layer_spec = get_gpt_decoder_block_spec(tfconfig, use_transformer_engine=use_te)
    rope_scaling_args = {}
    if hf_config.rope_scaling is not None:
        assert hf_config.rope_scaling["type"] == "linear", "only linear scaling is supported for now"
        rope_scaling_args["seq_len_interpolation_factor"] = hf_config.rope_scaling["factor"]
    parallel_model = GPTModel(
        config=tfconfig,
        transformer_layer_spec=transformer_layer_spec,
        vocab_size=hf_config.vocab_size,
        max_sequence_length=hf_config.max_position_embeddings,
        pre_process=pre_process,
        post_process=post_process,
        share_embeddings_and_output_weights=share_embeddings_and_output_weights,
        position_embedding_type="rope",
        rotary_base=hf_config.rope_theta,
        **rope_scaling_args,
    )
    # # for layer in parallel_model.decoder.layers:
    # layer.self_attention.core_attention.flash_attention.softmax_scale = None
    if post_process and value:
        from verl.models.llama.megatron.layers.parallel_linear import LinearForLastLayer

        parallel_model.output_layer = LinearForLastLayer(input_size=tfconfig.hidden_size, output_size=1, config=tfconfig)
    return parallel_model


def patch_valuehead_model(model) -> None:
    from types import MethodType

    from transformers import PreTrainedModel

    from trl import AutoModelForCausalLMWithValueHead

    def tie_weights(self: "AutoModelForCausalLMWithValueHead") -> None:
        if isinstance(self.pretrained_model, PreTrainedModel):
            self.pretrained_model.tie_weights()

    def get_input_embeddings(self: "AutoModelForCausalLMWithValueHead") -> torch.nn.Module:
        if isinstance(self.pretrained_model, PreTrainedModel):
            return self.pretrained_model.get_input_embeddings()

    def get_output_embeddings(self: "AutoModelForCausalLMWithValueHead") -> torch.nn.Module:
        if isinstance(self.pretrained_model, PreTrainedModel):
            return self.pretrained_model.get_output_embeddings()

    def can_generate(self):
        return False

    ignore_modules = [name for name, _ in model.named_parameters() if "pretrained_model" in name]
    setattr(model, "_keys_to_ignore_on_save", ignore_modules)
    setattr(model, "tie_weights", MethodType(tie_weights, model))
    setattr(model, "get_input_embeddings", MethodType(get_input_embeddings, model))
    setattr(model, "get_output_embeddings", MethodType(get_output_embeddings, model))
    setattr(model, "can_generate", MethodType(can_generate, model))
    setattr(model, "_no_split_modules", getattr(model.pretrained_model, "_no_split_modules", []))


def load_valuehead_model(local_path, torch_dtype, model_config, trust_remote_code):
    from transformers import AutoModelForTokenClassification, AutoModelForCausalLM, AutoModelForVision2Seq

    try:
        model = AutoModelForTokenClassification.from_pretrained(
            pretrained_model_name_or_path=local_path,
            torch_dtype=torch_dtype,
            config=model_config,
            attn_implementation="flash_attention_2",
            trust_remote_code=trust_remote_code,
        )
        return model
    except BaseException as e:
        if not is_trl_available():
            raise RuntimeError(f"model({local_path}) is not a value head model, please install trl to make it valid") from e

    assert is_trl_available()

    from trl import AutoModelForCausalLMWithValueHead

    if type(model_config) in AutoModelForVision2Seq._model_mapping.keys():
        module_class = AutoModelForVision2Seq
    else:
        module_class = AutoModelForCausalLM
    ori_model = module_class.from_pretrained(
        pretrained_model_name_or_path=local_path,
        torch_dtype=torch_dtype,
        config=model_config,
        attn_implementation="flash_attention_2",
        trust_remote_code=trust_remote_code,
    )
    model = AutoModelForCausalLMWithValueHead.from_pretrained(ori_model)
    patch_valuehead_model(model)
    return model


==> sharp/utils/net_utils.py <==
# Copyright 2023-2024 SGLang Team
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import ipaddress


def is_ipv4(ip_str: str) -> bool:
    """
    Check if the given string is an IPv4 address

    Args:
        ip_str: The IP address string to check

    Returns:
        bool: Returns True if it's an IPv4 address, False otherwise
    """
    try:
        ipaddress.IPv4Address(ip_str)
        return True
    except ipaddress.AddressValueError:
        return False


def is_ipv6(ip_str: str) -> bool:
    """
    Check if the given string is an IPv6 address

    Args:
        ip_str: The IP address string to check

    Returns:
        bool: Returns True if it's an IPv6 address, False otherwise
    """
    try:
        ipaddress.IPv6Address(ip_str)
        return True
    except ipaddress.AddressValueError:
        return False


==> sharp/utils/py_functional.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Contain small python utility functions
"""

import importlib
import multiprocessing
import os
import queue  # Import the queue module for exception type hint
import signal
from functools import wraps
from types import SimpleNamespace
from typing import Any, Callable, Dict, Iterator, Optional, Tuple


# --- Top-level helper for multiprocessing timeout ---
# This function MUST be defined at the top level to be pickleable
def _mp_target_wrapper(target_func: Callable, mp_queue: multiprocessing.Queue, args: Tuple, kwargs: Dict[str, Any]):
    """
    Internal wrapper function executed in the child process.
    Calls the original target function and puts the result or exception into the queue.
    """
    try:
        result = target_func(*args, **kwargs)
        mp_queue.put((True, result))  # Indicate success and put result
    except Exception as e:
        # Ensure the exception is pickleable for the queue
        try:
            import pickle

            pickle.dumps(e)  # Test if the exception is pickleable
            mp_queue.put((False, e))  # Indicate failure and put exception
        except (pickle.PicklingError, TypeError):
            # Fallback if the original exception cannot be pickled
            mp_queue.put((False, RuntimeError(f"Original exception type {type(e).__name__} not pickleable: {e}")))


# Renamed the function from timeout to timeout_limit
def timeout_limit(seconds: float, use_signals: bool = False):
    """
    Decorator to add a timeout to a function.

    Args:
        seconds: The timeout duration in seconds.
        use_signals: (Deprecated)  This is deprecated because signals only work reliably in the main thread
                     and can cause issues in multiprocessing or multithreading contexts.
                     Defaults to False, which uses the more robust multiprocessing approach.

    Returns:
        A decorated function with timeout.

    Raises:
        TimeoutError: If the function execution exceeds the specified time.
        RuntimeError: If the child process exits with an error (multiprocessing mode).
        NotImplementedError: If the OS is not POSIX (signals are only supported on POSIX).
    """

    def decorator(func):
        if use_signals:
            if os.name != "posix":
                raise NotImplementedError(f"Unsupported OS: {os.name}")
            # Issue deprecation warning if use_signals is explicitly True
            print(
                "WARN: The 'use_signals=True' option in the timeout decorator is deprecated. \
                Signals are unreliable outside the main thread. \
                Please use the default multiprocessing-based timeout (use_signals=False)."
            )

            @wraps(func)
            def wrapper_signal(*args, **kwargs):
                def handler(signum, frame):
                    # Update function name in error message if needed (optional but good practice)
                    raise TimeoutError(f"Function {func.__name__} timed out after {seconds} seconds (signal)!")

                old_handler = signal.getsignal(signal.SIGALRM)
                signal.signal(signal.SIGALRM, handler)
                # Use setitimer for float seconds support, alarm only supports integers
                signal.setitimer(signal.ITIMER_REAL, seconds)

                try:
                    result = func(*args, **kwargs)
                finally:
                    # Reset timer and handler
                    signal.setitimer(signal.ITIMER_REAL, 0)
                    signal.signal(signal.SIGALRM, old_handler)
                return result

            return wrapper_signal
        else:
            # --- Multiprocessing based timeout (existing logic) ---
            @wraps(func)
            def wrapper_mp(*args, **kwargs):
                q = multiprocessing.Queue(maxsize=1)
                process = multiprocessing.Process(target=_mp_target_wrapper, args=(func, q, args, kwargs))
                process.start()
                process.join(timeout=seconds)

                if process.is_alive():
                    process.terminate()
                    process.join(timeout=0.5)  # Give it a moment to terminate
                    if process.is_alive():
                        print(f"Warning: Process {process.pid} did not terminate gracefully after timeout.")
                    # Update function name in error message if needed (optional but good practice)
                    raise TimeoutError(f"Function {func.__name__} timed out after {seconds} seconds (multiprocessing)!")

                try:
                    success, result_or_exc = q.get(timeout=0.1)  # Small timeout for queue read
                    if success:
                        return result_or_exc
                    else:
                        raise result_or_exc  # Reraise exception from child
                except queue.Empty as err:
                    exitcode = process.exitcode
                    if exitcode is not None and exitcode != 0:
                        raise RuntimeError(f"Child process exited with error (exitcode: {exitcode}) before returning result.") from err
                    else:
                        # Should have timed out if queue is empty after join unless process died unexpectedly
                        # Update function name in error message if needed (optional but good practice)
                        raise TimeoutError(f"Operation timed out or process finished unexpectedly without result (exitcode: {exitcode}).") from err
                finally:
                    q.close()
                    q.join_thread()

            return wrapper_mp

    return decorator


def union_two_dict(dict1: Dict, dict2: Dict):
    """Union two dict. Will throw an error if there is an item not the same object with the same key.

    Args:
        dict1:
        dict2:

    Returns:

    """
    for key, val in dict2.items():
        if key in dict1:
            assert dict2[key] == dict1[key], f"{key} in meta_dict1 and meta_dict2 are not the same object"
        dict1[key] = val

    return dict1


def append_to_dict(data: Dict, new_data: Dict):
    """Append values from new_data to lists in data.

    For each key in new_data, this function appends the corresponding value to a list
    stored under the same key in data. If the key doesn't exist in data, a new list is created.

    Args:
        data (Dict): The target dictionary containing lists as values.
        new_data (Dict): The source dictionary with values to append.

    Returns:
        None: The function modifies data in-place.
    """
    for key, val in new_data.items():
        if key not in data:
            data[key] = []
        data[key].append(val)


class NestedNamespace(SimpleNamespace):
    """A nested version of SimpleNamespace that recursively converts dictionaries to namespaces.

    This class allows for dot notation access to nested dictionary structures by recursively
    converting dictionaries to NestedNamespace objects.

    Example:
        config_dict = {"a": 1, "b": {"c": 2, "d": 3}}
        config = NestedNamespace(config_dict)
        # Access with: config.a, config.b.c, config.b.d

    Args:
        dictionary: The dictionary to convert to a nested namespace.
        **kwargs: Additional attributes to set on the namespace.
    """

    def __init__(self, dictionary, **kwargs):
        super().__init__(**kwargs)
        for key, value in dictionary.items():
            if isinstance(value, dict):
                self.__setattr__(key, NestedNamespace(value))
            else:
                self.__setattr__(key, value)


class DynamicEnumMeta(type):
    def __iter__(cls) -> Iterator[Any]:
        return iter(cls._registry.values())

    def __contains__(cls, item: Any) -> bool:
        # allow `name in EnumClass` or `member in EnumClass`
        if isinstance(item, str):
            return item in cls._registry
        return item in cls._registry.values()

    def __getitem__(cls, name: str) -> Any:
        return cls._registry[name]

    def __reduce_ex__(cls, protocol):
        # Always load the existing module and grab the class
        return getattr, (importlib.import_module(cls.__module__), cls.__name__)

    def names(cls):
        return list(cls._registry.keys())

    def values(cls):
        return list(cls._registry.values())


class DynamicEnum(metaclass=DynamicEnumMeta):
    _registry: Dict[str, "DynamicEnum"] = {}
    _next_value: int = 0

    def __init__(self, name: str, value: int):
        self.name = name
        self.value = value

    def __repr__(self):
        return f"<{self.__class__.__name__}.{self.name}: {self.value}>"

    def __reduce_ex__(self, protocol):
        """
        Unpickle via: getattr(import_module(module).Dispatch, 'ONE_TO_ALL')
        so the existing class is reused instead of re-executed.
        """
        module = importlib.import_module(self.__class__.__module__)
        enum_cls = getattr(module, self.__class__.__name__)
        return getattr, (enum_cls, self.name)

    @classmethod
    def register(cls, name: str) -> "DynamicEnum":
        key = name.upper()
        if key in cls._registry:
            raise ValueError(f"{key} already registered")
        member = cls(key, cls._next_value)
        cls._registry[key] = member
        setattr(cls, key, member)
        cls._next_value += 1
        return member

    @classmethod
    def remove(cls, name: str):
        key = name.upper()
        member = cls._registry.pop(key)
        delattr(cls, key)
        return member

    @classmethod
    def from_name(cls, name: str) -> Optional["DynamicEnum"]:
        return cls._registry.get(name.upper())

def convert_to_regular_types(obj):
    """Convert Hydra configs and other special types to regular Python types."""
    from omegaconf import DictConfig, ListConfig
    if isinstance(obj, (ListConfig, DictConfig)):
        return {k: convert_to_regular_types(v) for k, v in obj.items()} if isinstance(obj, DictConfig) else list(obj)
    elif isinstance(obj, (list, tuple)):
        return [convert_to_regular_types(x) for x in obj]
    elif isinstance(obj, dict):
        return {k: convert_to_regular_types(v) for k, v in obj.items()}
    return obj

==> sharp/utils/ray_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Contains commonly used utilities for ray
"""

import concurrent.futures
import os
from typing import Any, List, Optional

import ray


def ray_noset_visible_devices(env_vars=os.environ):
    # Refer to
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/nvidia_gpu.py#L95-L96
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/amd_gpu.py#L102-L103
    # https://github.com/ray-project/ray/blob/3b9e729f6a669ffd85190f901f5e262af79771b0/python/ray/_private/accelerators/amd_gpu.py#L114-L115
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/npu.py#L94-L95
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/hpu.py#L116-L117
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/neuron.py#L108-L109
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/tpu.py#L171-L172
    # https://github.com/ray-project/ray/blob/161849364a784442cc659fb9780f1a6adee85fce/python/ray/_private/accelerators/intel_gpu.py#L97-L98
    NOSET_VISIBLE_DEVICES_ENV_VARS_LIST = [
        "RAY_EXPERIMENTAL_NOSET_CUDA_VISIBLE_DEVICES",
        "RAY_EXPERIMENTAL_NOSET_ROCR_VISIBLE_DEVICES",
        "RAY_EXPERIMENTAL_NOSET_HIP_VISIBLE_DEVICES",
        "RAY_EXPERIMENTAL_NOSET_ASCEND_RT_VISIBLE_DEVICES",
        "RAY_EXPERIMENTAL_NOSET_HABANA_VISIBLE_MODULES",
        "RAY_EXPERIMENTAL_NOSET_NEURON_RT_VISIBLE_CORES",
        "RAY_EXPERIMENTAL_NOSET_TPU_VISIBLE_CHIPS",
        "RAY_EXPERIMENTAL_NOSET_ONEAPI_DEVICE_SELECTOR",
    ]
    return any(env_vars.get(env_var) for env_var in NOSET_VISIBLE_DEVICES_ENV_VARS_LIST)


def parallel_put(data_list: List[Any], max_workers: Optional[int] = None):
    """
    Puts a list of data into the Ray object store in parallel using a thread pool.

    Args:
        data_list (List[Any]): A list of Python objects to be put into the Ray object store.
        max_workers (int, optional): The maximum number of worker threads to use.
                                     Defaults to min(len(data_list), 16).

    Returns:
        List[ray.ObjectRef]: A list of Ray object references corresponding to the input data_list,
                             maintaining the original order.
    """
    assert len(data_list) > 0, "data_list must not be empty"

    def put_data(index, data):
        return index, ray.put(data)

    if max_workers is None:
        max_workers = min(len(data_list), 16)

    with concurrent.futures.ThreadPoolExecutor(max_workers=max_workers) as executor:
        data_list_f = [executor.submit(put_data, i, data) for i, data in enumerate(data_list)]
        res_lst = []
        for future in concurrent.futures.as_completed(data_list_f):
            res_lst.append(future.result())

        # reorder based on index
        output = [None for _ in range(len(data_list))]
        for res in res_lst:
            index, data_ref = res
            output[index] = data_ref

    return output


==> sharp/utils/rendezvous/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/utils/rendezvous/ray_backend.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import logging
import time

import ray
from cupy.cuda.nccl import NcclCommunicator, get_unique_id
from ray.util import list_named_actors


@ray.remote
class NCCLIDStore:
    def __init__(self, nccl_id):
        self._nccl_id = nccl_id

    def get(self):
        return self._nccl_id


def get_nccl_id_store_by_name(name):
    all_actors = list_named_actors(all_namespaces=True)
    matched_actors = [actor for actor in all_actors if actor.get("name", None) == name]
    if len(matched_actors) == 1:
        actor = matched_actors[0]
        return ray.get_actor(**actor)
    elif len(matched_actors) > 1:
        logging.warning("multiple actors with same name found: %s", matched_actors)
    elif len(matched_actors) == 0:
        logging.info("failed to get any actor named %s", name)
    return None


def create_nccl_communicator_in_ray(rank: int, world_size: int, group_name: str, max_retries: int = 100, interval_s: int = 5):
    if rank == 0:
        nccl_id = get_unique_id()
        nccl_id_store = NCCLIDStore.options(name=group_name).remote(nccl_id)

        assert ray.get(nccl_id_store.get.remote()) == nccl_id
        communicator = NcclCommunicator(
            ndev=world_size,
            commId=nccl_id,
            rank=0,
        )
        return communicator
    else:
        for i in range(max_retries):
            nccl_id_store = get_nccl_id_store_by_name(group_name)
            if nccl_id_store is not None:
                logging.info("nccl_id_store %s got", group_name)
                nccl_id = ray.get(nccl_id_store.get.remote())
                logging.info("nccl id for %s got: %s", group_name, nccl_id)
                communicator = NcclCommunicator(
                    ndev=world_size,
                    commId=nccl_id,
                    rank=rank,
                )
                return communicator
            logging.info("failed to get nccl_id for %d time, sleep for %d seconds", i + 1, interval_s)
            time.sleep(interval_s)


==> sharp/utils/reward_score/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# from . import gsm8k, math, prime_math, prime_code

from verl.utils.import_utils import deprecated


def default_compute_score(data_source, solution_str, ground_truth, extra_info=None, sandbox_fusion_url=None, concurrent_semaphore=None):
    """Compute the score for a given solution based on the data source.

    Args:
        data_source (str): The source dataset identifier which determines the scoring method.
        solution_str (str): The solution string to be evaluated.
        ground_truth (str): The ground truth answer for comparison.
        extra_info (dict, optional): Additional information that might be needed for scoring. Defaults to None.

    Returns:
        float: The computed score as a floating point number. If the result is a dictionary,
               it returns the dictionary instead.

    Raises:
        NotImplementedError: If the reward function is not implemented for the given data source.
    """
    if data_source == "openai/gsm8k":
        from . import gsm8k

        res = gsm8k.compute_score(solution_str, ground_truth)
    elif data_source in ["lighteval/MATH", "DigitalLearningGmbH/MATH-lighteval"]:
        from . import math

        res = math.compute_score(solution_str, ground_truth)
        # [Optional] Math-Verify Integration
        # For enhanced accuracy, consider utilizing Math-Verify (https://github.com/huggingface/Math-Verify).
        # Note: Math-Verify needs to be manually installed via pip: `pip install math-verify`.
        # To use it, override the `compute_score` function with the following implementation:

        # from . import math_verify
        # res = math_verify.compute_score(solution_str, ground_truth)
    elif data_source == "math_dapo" or data_source.startswith("aime"):
        from . import math_dapo

        res = math_dapo.compute_score(solution_str, ground_truth)
    elif data_source in [
        "numina_aops_forum",
        "numina_synthetic_math",
        "numina_amc_aime",
        "numina_synthetic_amc",
        "numina_cn_k12",
        "numina_olympiads",
    ]:
        from . import prime_math

        res = prime_math.compute_score(solution_str, ground_truth)
    elif data_source in ["codecontests", "apps", "codeforces", "taco"]:
        # Use the passed sandbox_fusion_url if available
        if sandbox_fusion_url:
            from . import sandbox_fusion

            # Pass the URL directly, ground_truth likely contains test cases here
            res = sandbox_fusion.compute_score(sandbox_fusion_url, concurrent_semaphore, solution_str, ground_truth, continuous=True)
        else:
            # If no sandbox URL is provided, fall back to prime_code or raise error
            from . import prime_code

            # Assuming prime_code doesn't need the URL
            res = prime_code.compute_score(solution_str, ground_truth, continuous=True)
    elif data_source in ["hiyouga/geometry3k"]:
        from . import geo3k

        res = geo3k.compute_score(solution_str, ground_truth)
    elif data_source in ["searchR1_nq", "searchR1_triviaqa", "searchR1_popqa", "searchR1_hotpotqa", "searchR1_2wikimultihopqa", "searchR1_musique", "searchR1_bamboogle"]:
        from . import search_r1_like_qa_em

        res = search_r1_like_qa_em.compute_score(solution_str, ground_truth)
    elif data_source in ["basicv8vc/SimpleQA", "yixuantt/MultiHopRAG", "callanwu/WebWalkerQA"]:
        from . import simpleqa

        res = simpleqa.compute_score(solution_str, ground_truth)
    else:
        raise NotImplementedError(f"Reward function is not implemented for {data_source=}")

    if isinstance(res, dict):
        return res
    elif isinstance(res, (int, float, bool)):
        return float(res)
    else:
        return float(res[0])


@deprecated("verl.utils.reward_score.default_compute_score")
def _default_compute_score(data_source, solution_str, ground_truth, extra_info=None, sandbox_fusion_url=None, concurrent_semaphore=None):
    """
    Legacy function API to be deprecated. Please use `default_compute_score` instead.
    """
    return default_compute_score(data_source, solution_str, ground_truth, extra_info, sandbox_fusion_url, concurrent_semaphore)


__all__ = ["default_compute_score"]

==> sharp/utils/reward_score/geo3k.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import re

from mathruler.grader import extract_boxed_content, grade_answer


def format_reward(predict_str: str) -> float:
    pattern = re.compile(r"<think>.*</think>.*\\boxed\{.*\}.*", re.DOTALL)
    match_result = re.fullmatch(pattern, predict_str)
    return 1.0 if match_result else 0.0


def acc_reward(predict_str: str, ground_truth: str) -> float:
    answer = extract_boxed_content(predict_str)
    return 1.0 if grade_answer(answer, ground_truth) else 0.0


def compute_score(predict_str: str, ground_truth: str) -> float:
    return 0.9 * acc_reward(predict_str, ground_truth) + 0.1 * format_reward(predict_str)


==> sharp/utils/reward_score/gsm8k.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import re


def extract_solution(solution_str, method="strict"):
    assert method in ["strict", "flexible"]

    if method == "strict":
        # this also tests the formatting of the model
        solution = re.search("#### (\\-?[0-9\\.\\,]+)", solution_str)
        if solution is None:
            final_answer = None
        else:
            final_answer = solution.group(0)
            final_answer = final_answer.split("#### ")[1].replace(",", "").replace("$", "")
    elif method == "flexible":
        answer = re.findall("(\\-?[0-9\\.\\,]+)", solution_str)
        final_answer = None
        if len(answer) == 0:
            # no reward is there is no answer
            pass
        else:
            invalid_str = ["", "."]
            # find the last number that is not '.'
            for final_answer in reversed(answer):
                if final_answer not in invalid_str:
                    break
    return final_answer


def compute_score(solution_str, ground_truth, method="strict", format_score=0.0, score=1.0):
    """The scoring function for GSM8k.

    Reference: Trung, Luong, et al. "Reft: Reasoning with reinforced fine-tuning." Proceedings of the 62nd Annual Meeting of the Association for Computational Linguistics (Volume 1: Long Papers). 2024.

    Args:
        solution_str: the solution text
        ground_truth: the ground truth
        method: the method to extract the solution, choices are 'strict' and 'flexible'
        format_score: the score for the format
        score: the score for the correct answer
    """
    answer = extract_solution(solution_str=solution_str, method=method)
    if answer is None:
        return 0
    else:
        if answer == ground_truth:
            return score
        else:
            return format_score


==> sharp/utils/reward_score/llm_judge.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Reward functions for evaluating model responses across different benchmarks.

Available functions:
- simpleqa_compute_score: Uses LLM to evaluate SimpleQA responses
- gpt41_compute_score: Uses GPT-4.1 for answer verification
- gaia_naive_compute_score: Simple string/number matching for GAIA
- browsecomp_compute_score: Uses GPT-4o for browsing comprehension evaluation
"""

import os
import re
import string
import time
import warnings
from dataclasses import dataclass
from typing import Any, Dict, List, Optional, Union

import openai
import regex
from openai import OpenAI

from wandb import AlertLevel

from verl.tools.wandb_alert import wandb_run

# ============================================================================
# Configuration and Utilities
# ============================================================================

# OPENAI_API_KEY is now checked when needed in specific functions
OPENAI_API_KEY = None


# Function to get the API key when required
def get_openai_api_key():
    global OPENAI_API_KEY
    if OPENAI_API_KEY is None:
        OPENAI_API_KEY = os.environ.get("OPENAI_API_KEY")
        if not OPENAI_API_KEY:
            raise ValueError("OPENAI_API_KEY environment variable is required")
    return OPENAI_API_KEY


Message = Dict[str, Any]
MessageList = List[Message]


def extract_boxed_answer(full_result):
    boxed_result = None
    if isinstance(
        full_result, str
    ):  # Check if result is a string (not an error object)
        # Use re.DOTALL to make '.' match newline characters as well
        try:
            # Primary pattern: handles single-level brace nesting
            primary_pattern = r"\\boxed\{([^{}]*(?:\{[^{}]*\}[^{}]*)*)\}"

            boxed_matches = re.findall(primary_pattern, full_result, re.DOTALL)

            if not boxed_matches:
                fallback_pattern = r"\\boxed\{([^}]+)\}"
                boxed_matches = re.findall(fallback_pattern, full_result, re.DOTALL)

            if boxed_matches:
                boxed_result = boxed_matches[
                    -1
                ].strip()  # Extract the last match and clean
            elif full_result.startswith("Error executing task"):
                boxed_result = "ERROR"  # Mark if the pipeline reported an error
            else:
                boxed_result = "NOT_FOUND"  # Explicitly mark if box wasn't found in a successful run
        except TimeoutError:
            boxed_result = "REGEX_TIMEOUT"  # Explicitly mark if regex timed out due to ill-formed input string
    else:
        boxed_result = "ERROR_UNEXPECTED_RESULT_TYPE"  # Handle non-string results if they occur
    return boxed_result


def normalize_number_string(number_str: str) -> float:
    # we replace these common units and commas to allow
    # conversion to float
    for char in ["$", "%", ","]:
        number_str = number_str.replace(char, "")
    try:
        return float(number_str)
    except ValueError:
        print(f"llm_judge.py: normalize_number_string: String {number_str} cannot be normalized to number str.")
        return float("inf")

def normalize_string(input_str, remove_punct=True) -> str:
    """
    Normalize a string by:
    - Removing all white spaces
    - Optionally removing punctuation (if remove_punct is True)
    - Converting to lowercase
    Parameters:
    - input_str: str, the string to normalize
    - remove_punct: bool, whether to remove punctuation (default: True)
    Returns:
    - str, the normalized string
    """
    # Remove all white spaces. Required e.g for seagull vs. sea gull
    no_spaces = re.sub(r"\s", "", input_str)

    # Remove punctuation, if specified.
    if remove_punct:
        translator = str.maketrans("", "", string.punctuation)
        return no_spaces.lower().translate(translator)
    else:
        return no_spaces.lower()


def split_list_string(
    s: str,
    char_list: list[str] = [",", ";"],
) -> list[str]:
    pattern = f"[{''.join(char_list)}]"
    return re.split(pattern, s)


def is_float(element: any) -> bool:
    try:
        float(element)
        return True
    except ValueError:
        return False


# ============================================================================
# SimpleQA Evaluation
# ============================================================================

SIMPLEQA_EVALUATION_PROMPT = """
Your job is to look at a question, a gold target, and a predicted answer, and then assign a grade of either ["CORRECT", "INCORRECT", "NOT_ATTEMPTED"].
First, I will give examples of each grade, and then you will grade a new example.


The following are examples of CORRECT predicted answers.
```
Question: What are the names of Barack Obama's children?
Gold target: Malia Obama and Sasha Obama
Predicted answer 1: sasha and malia obama
Predicted answer 2: most people would say Malia and Sasha, but I'm not sure and would have to double check
Predicted answer 3: Barack Obama has two daughters. Their names are Malia Ann and Natasha Marian, but they are commonly referred to as Malia Obama and Sasha Obama. Malia was born on July 4, 1998, and Sasha was born on June 10, 2001.
```
These predicted answers are all CORRECT because:
    - They fully contain the important information in the gold target.
    - They do not contain any information that contradicts the gold target.
    - Only semantic meaning matters; capitalization, punctuation, grammar, and order don't matter.
    - Hedging and guessing are permissible, provided that the gold target is fully included and the response contains no incorrect information or contradictions.


The following are examples of INCORRECT predicted answers.
```
Question: What are the names of Barack Obama's children?
Gold target: Malia and Sasha
Predicted answer 1: Malia.
Predicted answer 2: Malia, Sasha, and Susan.
Predicted answer 3: Barack Obama does not have any children.
Predicted answer 4: I think it's either Malia and Sasha. Or it could be Malia and Jackie. Or it could be Joey and Malia.
Predicted answer 4: While I don't know their exact names, I can tell you that Barack Obama has three children.
Predicted answer 5: It's possible you may mean Betsy and Olivia. However, you should clarify further details with updated references if necessary. Is that the correct answer?
Predicted answer 6: It may be the case that Obama's child is named James. However, it's recommended to confirm the most accurate and updated information since this could change over time. This model may not always reflect the most current information.
```
These predicted answers are all INCORRECT because:
    - A factual statement in the answer contradicts the gold target. Incorrect statements that have some hedging (e.g., "it is possible that", "although i'm not sure, i think") are also considered incorrect.


The following are examples of NOT_ATTEMPTED predicted answers.
```
Question: What are the names of Barack Obama's children?
Gold target: Malia and Sasha
Predicted answer 1: I don't know.
Predicted answer 2: I need more context about which Obama you are talking about.
Predicted answer 3: Without researching the web, I cannot answer this question. However, I can tell you that Barack Obama has two children.
Predicted answer 4: Barack Obama has two children. I know that one of them is Malia, but I'm not sure about the other one.
```
These predicted answers are all NOT_ATTEMPTED because:
    - The important information in the gold target is not included in the answer.
    - No statements in the answer contradict the gold target.


Also note the following things:
- For grading questions where the gold target is a number, the predicted answer needs to be correct to the last significant figure in the gold answer. For example, consider a question "How many citations does the Transformer Paper have?" with gold target "120k". 
    - Predicted answers "120k", "124k", and 115k" are all CORRECT. 
    - Predicted answers "100k" and "113k" are INCORRECT. 
    - Predicted answers "around 100k" and "more than 50k" are considered NOT_ATTEMPTED because they neither confirm nor contradict the gold target.
- The gold target may contain more information than the question. In such cases, the predicted answer only needs to contain the information that is in the question.
    - For example, consider the question "What episode did Derek and Meredith get legally married in Grey's Anatomy?" with gold target "Season 7, Episode 20: White Wedding". Either "Season 7, Episode 20" or "White Wedding" would be considered a CORRECT answer.
- Do not punish predicted answers if they omit information that would be clearly inferred from the question.
    - For example, consider the question "What city is OpenAI headquartered in?" and the gold target "San Francisco, California". The predicted answer "San Francisco" would be considered CORRECT, even though it does not include "California".
    - Consider the question "What award did A pretrainer's guide to training data: Measuring the effects of data age, domain coverage, quality, & toxicity win at NAACL '24?", the gold target is "Outstanding Paper Award". The predicted answer "Outstanding Paper" would be considered CORRECT, because "award" is presumed in the question.
    - For the question "What is the height of Jason Wei in meters?", the gold target is "1.73 m". The predicted answer "1.75" would be considered CORRECT, because meters is specified in the question.
    - For the question "What is the name of Barack Obama's wife?", the gold target is "Michelle Obama". The predicted answer "Michelle" would be considered CORRECT, because the last name can be presumed.
- Do not punish for typos in people's name if it's clearly the same name. 
    - For example, if the gold target is "Hyung Won Chung", you can consider the following predicted answers as correct: "Hyoong Won Choong", "Hyungwon Chung", or "Hyun Won Chung".


Here is a new example. Simply reply with either CORRECT, INCORRECT, NOT ATTEMPTED. Don't apologize or correct yourself if there was a mistake; we are just trying to grade the answer.
```
Question: {}
Gold target: {}
Predicted answer: {}
```

Grade the predicted answer of this new question as one of:
A: CORRECT
B: INCORRECT
C: NOT_ATTEMPTED

Just return the letters "A", "B", or "C", with no text around it.
""".strip()

def simpleqa_compute_score(data_source: str, solution_str: str, ground_truth: str, extra_info: Optional[Dict] = None) -> float:
    """Compute SimpleQA score using LLM evaluation."""
    try:
        answer = extract_boxed_answer(solution_str)
        question = extra_info.get("question", "") if extra_info else ""
        client = OpenAI(api_key=get_openai_api_key(), timeout=30, max_retries=3)
        messages = [{
            "role": "user",
            "content": SIMPLEQA_EVALUATION_PROMPT.format(
                question=question, target=ground_truth, answer=answer
            )
        }]
        
        response = client.chat.completions.create(
            model="gpt-4o-mini",
            messages=messages,
            max_completion_tokens=2,
            timeout=30,
        )
        
        content = response.choices[0].message.content
        match = re.search(r"(A|B|C)", content)
        
        if match:
            grade_map = {"A": 1.0, "B": 0.0, "C": 0.0}
            return grade_map[match.group(0)]
            
    except Exception as e:
        print(f"llm_judge.py: simpleqa_compute_score: SimpleQA evaluation failed: {e}")
        if wandb_run is not None:
            wandb_run.alert(
                title=f"SimpleQA Evaluation Failed",
                text=f"SimpleQA evaluation failed: {e}",
                level=AlertLevel.WARN,
                wait_duration=300,
            )
    
    return 0.0



# ============================================================================
# GPT-4.1 Evaluation
# ============================================================================

def gpt41_compute_score(data_source: str, solution_str: str, ground_truth: str, extra_info: Optional[Dict] = None) -> float:
    """Compute score using GPT-4.1 as judge."""
    try:
        answer = extract_boxed_answer(solution_str)
        question = extra_info.get("question", "") if extra_info else ""
        
        prompt = f"""Judge whether the following [response] to [question] is correct or not based on the precise and unambiguous [correct_answer] below.
[question]: {question}
[response]: {answer}
Your judgement must be in the format and criteria specified below:
extracted_final_answer: The final exact answer extracted from the [response]. Put the extracted answer as 'None' if there is no exact, final answer to extract from the response.
[correct_answer]: {ground_truth}
reasoning: Explain why the extracted_final_answer is correct or incorrect based on [correct_answer], focusing only on if there are meaningful differences between [correct_answer] and the extracted_final_answer. Do not comment on any background to the problem, do not attempt to solve the problem, do not argue for any answer different than [correct_answer], focus only on whether the answers match.
correct: Answer 'yes' if extracted_final_answer matches the [correct_answer] given above, or is within a small margin of error for numerical problems. Answer 'no' otherwise, i.e. if there if there is any inconsistency, ambiguity, non-equivalency, or if the extracted answer is incorrect.
confidence: The extracted confidence score between 0|%| and 100|%| from [response]. Put 100 if there is no confidence score available."""

        client = OpenAI(api_key=get_openai_api_key(), timeout=30, max_retries=3)
        response = client.chat.completions.create(
            model="gpt-4.1",
            messages=[
                {"role": "system", "content": "You are a precise and objective answer verification assistant."},
                {"role": "user", "content": prompt}
            ],
            temperature=0.0,
            timeout=30,
        )

        response_text = response.choices[0].message.content
        return 1.0 if "correct: yes" in response_text.lower() else 0.0
        
    except Exception as e:
        print(f"llm_judge.py: gpt41_compute_score: GPT-4.1 evaluation failed: {e}")
        if wandb_run is not None:
            wandb_run.alert(
                title=f"GPT-4.1 Evaluation Failed",
                text=f"GPT-4.1 evaluation failed: {e}",
                level=AlertLevel.WARN,
                wait_duration=300,
            )
        return 0.0


# ============================================================================
# GAIA Naive Evaluation
# ============================================================================

def gaia_naive_compute_score(data_source: str, solution_str: str, ground_truth: str, extra_info: Optional[Dict] = None) -> float:
    """Compute GAIA score using naive string/number matching."""
    try:
        answer = extract_boxed_answer(solution_str)
        # Handle numeric ground truth
        if is_float(ground_truth):
            normalized_answer = normalize_number_string(answer)
            return float(normalized_answer == float(ground_truth))
        
        # Handle list ground truth
        if any(sep in ground_truth for sep in [",", ";"]):
            gt_elements = split_list_string(ground_truth)
            answer_elements = split_list_string(answer)
            
            if len(gt_elements) != len(answer_elements):
                warnings.warn("gaia_naive_compute_score: Answer lists have different lengths, returning False.", UserWarning)
                return 0.0
            
            comparisons = []
            for ans_elem, gt_elem in zip(answer_elements, gt_elements):
                if is_float(gt_elem):
                    norm_ans = normalize_number_string(ans_elem)
                    comparisons.append(norm_ans == float(gt_elem))
                else:
                    norm_ans = normalize_string(ans_elem, remove_punct=False)
                    norm_gt = normalize_string(gt_elem, remove_punct=False)
                    comparisons.append(norm_ans == norm_gt)
            
            return float(all(comparisons))
        
        # Handle string ground truth
        norm_answer = normalize_string(answer)
        norm_gt = normalize_string(ground_truth)
        return float(norm_answer == norm_gt)
        
    except Exception as e:
        print(f"llm_judge.py: gaia_naive_compute_score: GAIA evaluation failed: {e}")
        return 0.0


# ============================================================================
# Browse Comp Evaluation
# ============================================================================

@dataclass
class SamplerResponse:
    """
    Response from a sampler.
    """

    response_text: str
    actual_queried_message_list: MessageList
    response_metadata: dict[str, Any]


class SamplerBase:
    """
    Base class for defining a sampling model, which can be evaluated,
    or used as part of the grading process.
    """

    def __call__(
        self,
        message_list: MessageList,
    ) -> SamplerResponse:
        raise NotImplementedError


class ResponsesSampler(SamplerBase):
    """
    Sample from OpenAI's responses API
    """

    def __init__(
        self,
        model: str = "gpt-4.1",
        system_message: str | None = None,
        temperature: float = 0.5,
        max_tokens: int = 1024,
        reasoning_model: bool = False,
        reasoning_effort: str | None = None,
        max_retries: int = 3,
    ):
        self.client = OpenAI(api_key=get_openai_api_key(), timeout=30, max_retries=3)
        self.model = model
        self.system_message = system_message
        self.temperature = temperature
        self.max_tokens = max_tokens
        self.image_format = "url"
        self.reasoning_model = reasoning_model
        self.reasoning_effort = reasoning_effort
        self.max_retries = max_retries

    def _handle_image(
        self,
        image: str,
        encoding: str = "base64",
        format: str = "png",
        fovea: int = 768,
    ) -> dict[str, Any]:
        new_image = {
            "type": "input_image",
            "image_url": f"data:image/{format};{encoding},{image}",
        }
        return new_image

    def _handle_text(self, text: str) -> dict[str, Any]:
        return {"type": "input_text", "text": text}

    def _pack_message(self, role: str, content: Any) -> dict[str, Any]:
        return {"role": role, "content": content}

    def __call__(self, message_list: MessageList) -> SamplerResponse:
        if self.system_message:
            message_list = [
                self._pack_message("developer", self.system_message)
            ] + message_list
        trial = 0
        while trial <= self.max_retries:
            try:
                if self.reasoning_model:
                    reasoning = (
                        {"effort": self.reasoning_effort}
                        if self.reasoning_effort
                        else None
                    )
                    response = self.client.responses.create(
                        model=self.model,
                        input=message_list,
                        reasoning=reasoning,
                        temperature=self.temperature,
                        max_output_tokens=self.max_tokens,
                        timeout=30,
                    )
                else:
                    response = self.client.responses.create(
                        model=self.model,
                        input=message_list,
                        temperature=self.temperature,
                        max_output_tokens=self.max_tokens,
                        timeout=30,
                    )
                return SamplerResponse(
                    response_text=response.output_text,
                    response_metadata={"usage": response.usage},
                    actual_queried_message_list=message_list,
                )
            except openai.BadRequestError as e:
                print("Bad Request Error", e)
                return SamplerResponse(
                    response_text="",
                    response_metadata={"usage": None},
                    actual_queried_message_list=message_list,
                )
            except Exception as e:
                trial += 1
                if trial > self.max_retries:
                    raise e
                exception_backoff = 2**trial  # expontial back off
                print(
                    f"browsecomp_compute_score: Rate limit exception so wait and retry {trial} after {exception_backoff} sec",
                    e,
                )
                time.sleep(exception_backoff)
            # unknown error shall throw exception


BROWSECOMP_GRADER_TEMPLATE = """
Judge whether the following [response] to [question] is correct or not based on the precise and unambiguous [correct_answer] below.

[question]: {question}

[response]: {response}

Your judgement must be in the format and criteria specified below:

extracted_final_answer: The final exact answer extracted from the [response]. Put the extracted answer as 'None' if there is no exact, final answer to extract from the response.

[correct_answer]: {correct_answer}

reasoning: Explain why the extracted_final_answer is correct or incorrect based on [correct_answer], focusing only on if there are meaningful differences between [correct_answer] and the extracted_final_answer. Do not comment on any background to the problem, do not attempt to solve the problem, do not argue for any answer different than [correct_answer], focus only on whether the answers match.

correct: Answer 'yes' if extracted_final_answer matches the [correct_answer] given above, or is within a small margin of error for numerical problems. Answer 'no' otherwise, i.e. if there if there is any inconsistency, ambiguity, non-equivalency, or if the extracted answer is incorrect.


confidence: The extracted confidence score between 0|%| and 100|%| from [response]. Put 100 if there is no confidence score available.
""".strip()


def browsecomp_compute_score(data_source: str, solution_str: str, ground_truth: str, extra_info: Optional[Dict] = None) -> float:
    """Compute BrowseComp score using GPT-4o grader."""
    try:
        answer = extract_boxed_answer(solution_str)
        question = extra_info.get("question", "") if extra_info else ""
        
        grader = ResponsesSampler(model="gpt-4o")
        prompt = BROWSECOMP_GRADER_TEMPLATE.format(
            question=question,
            response=answer,
            correct_answer=ground_truth
        )
        
        messages = [grader._pack_message(content=prompt, role="user")]
        response = grader(messages)
        
        # Extract correctness from response
        match = re.search(r"correct: (yes|no)", response.response_text.lower())
        anw = match.group(0) if match else "no"
        return float("yes" in anw)
        
    except Exception as e:
        print(f"llm_judge.py: browsecomp_compute_score: BrowseComp evaluation failed: {e}")
        if wandb_run is not None:
            wandb_run.alert(
                title=f"BrowseComp Evaluation Failed",
                text=f"BrowseComp evaluation failed: {e}",
                level=AlertLevel.WARN,
                wait_duration=300,
            )
        return 0.0


# ============================================================================
# Cascade Evaluation
# ============================================================================

def cascade_compute_score(data_source: str, solution_str: str, ground_truth: str, extra_info: Optional[Dict] = None) -> float:
    """
    Cascade evaluation: First try GAIA naive, if it returns 0.0, fallback to BrowseComp.
    
    This is useful when you want to use fast exact matching first, but have a more
    sophisticated LLM evaluation as backup for cases where exact matching fails.
    
    Args:
        data_source: Source of the data
        solution_str: The model's solution string
        ground_truth: The correct answer
        extra_info: Additional information (should contain 'question' for SimpleQA)
    
    Returns:
        float: Score from GAIA naive if > 0.0, otherwise score from BrowseComp
    """
    # First, try GAIA naive evaluation (fast, exact matching)
    gaia_score = gaia_naive_compute_score(data_source, solution_str, ground_truth, extra_info)
    
    # If GAIA naive found a match, return that score
    if gaia_score > 0.0:
        return gaia_score
    
    # If GAIA naive failed, fallback to BrowseComp (LLM-based evaluation)
    browsecomp_score = browsecomp_compute_score(data_source, solution_str, ground_truth, extra_info)
    
    return browsecomp_score


==> sharp/utils/reward_score/math.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/EleutherAI/lm-evaluation-harness/blob/main/lm_eval/tasks/hendrycks_math/utils.py


def compute_score(solution_str, ground_truth) -> float:
    retval = 0.0
    try:
        string_in_last_boxed = last_boxed_only_string(solution_str)
        if string_in_last_boxed is not None:
            answer = remove_boxed(string_in_last_boxed)
            if is_equiv(answer, ground_truth):
                retval = 1.0
    except Exception as e:
        print(e)

    return retval


# string normalization from https://github.com/EleutherAI/lm-evaluation-harness/blob/master/lm_eval/tasks/hendrycks_math.py
def is_equiv(str1, str2, verbose=False):
    if str1 is None and str2 is None:
        print("WARNING: Both None")
        return True
    if str1 is None or str2 is None:
        return False

    try:
        ss1 = strip_string(str1)
        ss2 = strip_string(str2)
        if verbose:
            print(ss1, ss2)
        return ss1 == ss2
    except Exception:
        return str1 == str2


def remove_boxed(s):
    if "\\boxed " in s:
        left = "\\boxed "
        assert s[: len(left)] == left
        return s[len(left) :]

    left = "\\boxed{"

    assert s[: len(left)] == left
    assert s[-1] == "}"

    return s[len(left) : -1]


def last_boxed_only_string(string):
    idx = string.rfind("\\boxed")
    if "\\boxed " in string:
        return "\\boxed " + string.split("\\boxed ")[-1].split("$")[0]
    if idx < 0:
        idx = string.rfind("\\fbox")
        if idx < 0:
            return None

    i = idx
    right_brace_idx = None
    num_left_braces_open = 0
    while i < len(string):
        if string[i] == "{":
            num_left_braces_open += 1
        if string[i] == "}":
            num_left_braces_open -= 1
            if num_left_braces_open == 0:
                right_brace_idx = i
                break
        i += 1

    retval = None if right_brace_idx is None else string[idx : right_brace_idx + 1]

    return retval


def fix_fracs(string):
    substrs = string.split("\\frac")
    new_str = substrs[0]
    if len(substrs) > 1:
        substrs = substrs[1:]
        for substr in substrs:
            new_str += "\\frac"
            if substr[0] == "{":
                new_str += substr
            else:
                try:
                    assert len(substr) >= 2
                except:  # noqa: E722
                    return string
                a = substr[0]
                b = substr[1]
                if b != "{":
                    if len(substr) > 2:
                        post_substr = substr[2:]
                        new_str += "{" + a + "}{" + b + "}" + post_substr
                    else:
                        new_str += "{" + a + "}{" + b + "}"
                else:
                    if len(substr) > 2:
                        post_substr = substr[2:]
                        new_str += "{" + a + "}" + b + post_substr
                    else:
                        new_str += "{" + a + "}" + b
    string = new_str
    return string


def fix_a_slash_b(string):
    if len(string.split("/")) != 2:
        return string
    a = string.split("/")[0]
    b = string.split("/")[1]
    try:
        a = int(a)
        b = int(b)
        assert string == "{}/{}".format(a, b)
        new_string = "\\frac{" + str(a) + "}{" + str(b) + "}"
        return new_string
    except:  # noqa: E722
        return string


def remove_right_units(string):
    # "\\text{ " only ever occurs (at least in the val set) when describing units
    if "\\text{ " in string:
        splits = string.split("\\text{ ")
        assert len(splits) == 2
        return splits[0]
    else:
        return string


def fix_sqrt(string):
    if "\\sqrt" not in string:
        return string
    splits = string.split("\\sqrt")
    new_string = splits[0]
    for split in splits[1:]:
        if split[0] != "{":
            a = split[0]
            new_substr = "\\sqrt{" + a + "}" + split[1:]
        else:
            new_substr = "\\sqrt" + split
        new_string += new_substr
    return new_string


def strip_string(string):
    # linebreaks
    string = string.replace("\n", "")

    # remove inverse spaces
    string = string.replace("\\!", "")

    # replace \\ with \
    string = string.replace("\\\\", "\\")

    # replace tfrac and dfrac with frac
    string = string.replace("tfrac", "frac")
    string = string.replace("dfrac", "frac")

    # remove \left and \right
    string = string.replace("\\left", "")
    string = string.replace("\\right", "")

    # Remove circ (degrees)
    string = string.replace("^{\\circ}", "")
    string = string.replace("^\\circ", "")

    # remove dollar signs
    string = string.replace("\\$", "")

    # remove units (on the right)
    string = remove_right_units(string)

    # remove percentage
    string = string.replace("\\%", "")
    string = string.replace("\%", "")  # noqa: W605

    # " 0." equivalent to " ." and "{0." equivalent to "{." Alternatively, add "0" if "." is the start of the string
    string = string.replace(" .", " 0.")
    string = string.replace("{.", "{0.")
    # if empty, return empty string
    if len(string) == 0:
        return string
    if string[0] == ".":
        string = "0" + string

    # to consider: get rid of e.g. "k = " or "q = " at beginning
    if len(string.split("=")) == 2 and len(string.split("=")[0]) <= 2:
        string = string.split("=")[1]

    # fix sqrt3 --> sqrt{3}
    string = fix_sqrt(string)

    # remove spaces
    string = string.replace(" ", "")

    # \frac1b or \frac12 --> \frac{1}{b} and \frac{1}{2}, etc. Even works with \frac1{72} (but not \frac{72}1). Also does a/b --> \\frac{a}{b}
    string = fix_fracs(string)

    # manually change 0.5 --> \frac{1}{2}
    if string == "0.5":
        string = "\\frac{1}{2}"

    # NOTE: X/Y changed to \frac{X}{Y} in dataset, but in simple cases fix in case the model output is X/Y
    string = fix_a_slash_b(string)

    return string


==> sharp/utils/reward_score/math_batch.py <==
# Copyright 2025 Individual Contributor: Mert Unsal
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .math import compute_score


def compute_score_batched(data_sources, solution_strs, ground_truths, extra_infos):
    """
    This is a demonstration of how the batched reward function should look like.
    Typically, you want to use batched reward to speed up the process with parallelization
    """
    return [compute_score(solution_str, ground_truth) for solution_str, ground_truth in zip(solution_strs, ground_truths)]


==> sharp/utils/reward_score/math_dapo.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2022 EleutherAI and the HuggingFace Inc. team. All rights reserved.
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/EleutherAI/lm-evaluation-harness/blob/main/lm_eval/tasks/hendrycks_math/utils.py

import re
from typing import Optional


def last_boxed_only_string(string: str) -> Optional[str]:
    """Extract the last LaTeX boxed expression from a string.

    Args:
        string: Input string containing LaTeX code

    Returns:
        The last boxed expression or None if not found
    """
    idx = string.rfind("\\boxed{")
    if idx < 0:
        return None

    i = idx
    right_brace_idx = None
    num_left_braces_open = 0

    while i < len(string):
        if string[i] == "{":
            num_left_braces_open += 1
        if string[i] == "}":
            num_left_braces_open -= 1
            if num_left_braces_open == 0:
                right_brace_idx = i
                break
        i += 1

    return string[idx : right_brace_idx + 1] if right_brace_idx is not None else None


def remove_boxed(s: str) -> str:
    """Remove the LaTeX boxed command from a string.

    Args:
        s: String with format "\\boxed{content}"

    Returns:
        The content inside the boxed command
    """
    left = "\\boxed{"
    assert s[: len(left)] == left, f"box error: {s}"
    assert s[-1] == "}", f"box error: {s}"
    return s[len(left) : -1]



# Constants for normalization
SUBSTITUTIONS = [
    ("an ", ""),
    ("a ", ""),
    (".$", "$"),
    ("\\$", ""),
    (r"\ ", ""),
    (" ", ""),
    ("mbox", "text"),
    (",\\text{and}", ","),
    ("\\text{and}", ","),
    ("\\text{m}", "\\text{}"),
]

REMOVED_EXPRESSIONS = [
    "square",
    "ways",
    "integers",
    "dollars",
    "mph",
    "inches",
    "hours",
    "km",
    "units",
    "\\ldots",
    "sue",
    "points",
    "feet",
    "minutes",
    "digits",
    "cents",
    "degrees",
    "cm",
    "gm",
    "pounds",
    "meters",
    "meals",
    "edges",
    "students",
    "childrentickets",
    "multiples",
    "\\text{s}",
    "\\text{.}",
    "\\text{\ns}",
    "\\text{}^2",
    "\\text{}^3",
    "\\text{\n}",
    "\\text{}",
    r"\mathrm{th}",
    r"^\circ",
    r"^{\circ}",
    r"\;",
    r",\!",
    "{,}",
    '"',
    "\\dots",
]


def normalize_final_answer(final_answer: str) -> str:
    """Normalize a final answer to a quantitative reasoning question.

    Args:
        final_answer: The answer string to normalize

    Returns:
        Normalized answer string
    """
    final_answer = final_answer.split("=")[-1]

    # Apply substitutions and removals
    for before, after in SUBSTITUTIONS:
        final_answer = final_answer.replace(before, after)
    for expr in REMOVED_EXPRESSIONS:
        final_answer = final_answer.replace(expr, "")

    # Extract and normalize LaTeX math
    final_answer = re.sub(r"(.*?)(\$)(.*?)(\$)(.*)", "$\\3$", final_answer)
    final_answer = re.sub(r"(\\text\{)(.*?)(\})", "\\2", final_answer)
    final_answer = re.sub(r"(\\textbf\{)(.*?)(\})", "\\2", final_answer)
    final_answer = re.sub(r"(\\overline\{)(.*?)(\})", "\\2", final_answer)
    final_answer = re.sub(r"(\\boxed\{)(.*)(\})", "\\2", final_answer)

    # Normalize shorthand TeX:
    #  \fracab -> \frac{a}{b}
    #  \frac{abc}{bef} -> \frac{abc}{bef}
    #  \fracabc -> \frac{a}{b}c
    #  \sqrta -> \sqrt{a}
    #  \sqrtab -> sqrt{a}b
    final_answer = re.sub(r"(frac)([^{])(.)", "frac{\\2}{\\3}", final_answer)
    final_answer = re.sub(r"(sqrt)([^{])", "sqrt{\\2}", final_answer)
    final_answer = final_answer.replace("$", "")

    # Normalize numbers
    if final_answer.replace(",", "").isdigit():
        final_answer = final_answer.replace(",", "")

    return final_answer.strip()


def is_correct_minerva(solution_str: str, gt: str, gt_need_extract: bool = False, answer_pattern: str = r"(?i)Answer\s*:\s*([^\n]+)") -> tuple[bool, str]:
    """Check if the solution is correct according to Minerva criteria.

    Args:
        solution_str: The solution string to check
        gt: The ground truth answer
        gt_need_extract: Whether the ground truth needs extraction
        answer_pattern: Regex pattern to extract the answer

    Returns:
        Tuple of (is_correct, normalized_prediction)
    """
    # Extract answer from solution
    match = re.findall(answer_pattern, solution_str)
    extracted_answer = match[-1] if match else "[INVALID]"
    pred = normalize_final_answer(extracted_answer)

    # Process ground truth
    if gt_need_extract:
        gt = normalize_final_answer(remove_boxed(last_boxed_only_string(gt)))
    else:
        gt = normalize_final_answer(gt)

    return (pred == gt), pred


def is_correct_strict_box(pred: str, gt: str, pause_tokens_index: Optional[list[int]] = None) -> tuple[int, Optional[str]]:
    """Check if the prediction is correct using strict boxed answer criteria.

    Args:
        pred: The prediction string
        gt: The ground truth answer
        pause_tokens_index: Indices of pause tokens

    Returns:
        Tuple of (score, extracted_prediction)
    """
    # Extract the relevant part of the prediction
    if pause_tokens_index is not None:
        assert len(pause_tokens_index) == 4
        pred = pred[pause_tokens_index[-1] - 100 :]
    else:
        pred = pred[-100:]

    # Extract and check the boxed answer
    boxed_pred = last_boxed_only_string(pred)
    extracted_pred = remove_boxed(boxed_pred) if boxed_pred is not None else None

    return 1 if (extracted_pred == gt) else -1, extracted_pred


def verify(solution_str: str, answer: str, strict_box_verify: bool = False, pause_tokens_index: Optional[list[int]] = None) -> bool:
    """Verify if the solution is correct.

    Args:
        solution_str: The solution string to verify
        answer: The ground truth answer
        strict_box_verify: Whether to use strict box verification
        pause_tokens_index: Indices of pause tokens

    Returns:
        True if the solution is correct, False otherwise
    """
    if strict_box_verify:
        correct, pred = is_correct_strict_box(solution_str, answer, pause_tokens_index)
        return correct == 1, pred

    correct, pred = is_correct_minerva(solution_str, answer)
    return correct, pred


def compute_score(
    solution_str: str,
    ground_truth: str,
    strict_box_verify: bool = False,
    pause_tokens_index: Optional[list[int]] = None,
) -> float:
    """Compute the reward score for a solution.

    Args:
        solution_str: The solution string
        ground_truth: The ground truth answer
        strict_box_verify: Whether to use strict box verification
        pause_tokens_index: Indices of pause tokens

    Returns:
        Reward score (1.0 for correct, -1.0 for incorrect)
    """
    # Limit solution length for efficiency
    solution_str = solution_str[-300:]  # The longest answer in MATH-500 has 159 characters

    # Verify the solution
    correct, pred = verify(solution_str, ground_truth, strict_box_verify, pause_tokens_index)

    reward = 1.0 if correct else -1.0
    acc = correct

    return {
        "score": reward,
        "acc": acc,
        "pred": pred,
    }


==> sharp/utils/reward_score/math_verify.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

try:
    from math_verify.errors import TimeoutException
    from math_verify.metric import math_metric
    from math_verify.parser import ExprExtractionConfig, LatexExtractionConfig
except ImportError:
    print("To use Math-Verify, please install it first by running `pip install math-verify`.")


def compute_score(model_output: str, ground_truth: str, timeout_score: float = 0) -> bool:
    verify_func = math_metric(
        gold_extraction_target=(LatexExtractionConfig(),),
        pred_extraction_target=(ExprExtractionConfig(), LatexExtractionConfig()),
    )
    ret_score = 0.0

    # Wrap the ground truth in \boxed{} format for verification
    ground_truth_boxed = "\\boxed{" + ground_truth + "}"
    try:
        ret_score, _ = verify_func([ground_truth_boxed], [model_output])
    except Exception:
        pass
    except TimeoutException:
        ret_score = timeout_score

    return ret_score


==> sharp/utils/reward_score/prime_code/__init__.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import traceback

from .utils import check_correctness as apps_check_correctness


def compute_score(completion, test_cases, continuous=False):
    # try to get code solution from completion. if the completion is pure code, this will not take effect.
    solution = completion.split("```python")[-1].split("```")[0]
    try:
        try:
            if not isinstance(test_cases, dict):
                test_cases = json.loads(test_cases)
        except Exception as e:
            print(f"Error:{e}")

        # Complete check on all in-out pairs first. If there is no failure, per-sample test can be skipped.
        try:
            res, metadata = apps_check_correctness(in_outs=test_cases, generation=solution, timeout=5, debug=False)
            metadata = dict(enumerate(metadata))[0]
            success = all(map(lambda x: x is True, res))
            if success:
                return success, metadata
        except Exception:
            pass

        test_cases_list = []
        inputs = test_cases["inputs"]
        outputs = test_cases["outputs"]
        for i in range(len(inputs)):
            test_cases_list.append({"inputs": [inputs[i]], "outputs": [outputs[i]]})

        if continuous:
            # per sample test: if continuous score is needed, test first 10 samples regardless of failures
            # do not test all samples cuz some problems have enormous test cases
            metadata_list = []
            res_list = []
            for test_case_id, test_case in enumerate(test_cases_list):
                res, metadata = apps_check_correctness(in_outs=test_case, generation=solution, timeout=10, debug=False)
                try:
                    metadata = dict(enumerate(metadata))[0]  # metadata can be empty occasionally
                except Exception:
                    metadata = {}
                metadata["test_case"] = {}
                metadata["test_case"]["input"] = str(test_case["inputs"][0])
                metadata["test_case"]["output"] = str(test_case["outputs"][0])
                metadata["test_case"]["res"] = str(res)
                metadata_list.append(metadata)
                res_list.extend(res)

                if test_case_id >= 9:
                    break
            res_count = len(res_list) if len(res_list) > 0 else 1
            success = sum(map(lambda x: x is True, res_list)) / res_count
    except Exception:
        traceback.print_exc(10)
        success = False
        metadata_list = None
    return success, metadata_list


==> sharp/utils/reward_score/prime_code/testing_util.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import ast
import faulthandler
import json
import platform

# to run the solution files we're using a timing based approach
import signal
import sys
import traceback

# used for debugging to time steps
from datetime import datetime
from enum import Enum

# for capturing the stdout
from io import StringIO

# used for testing the code that reads from input
from unittest.mock import mock_open, patch

import numpy as np
from pyext import RuntimeModule


def truncatefn(s, length=300):
    assert isinstance(s, str)
    if len(s) <= length:
        return s

    return s[: length // 2] + "...(truncated) ..." + s[-length // 2 :]


class CODE_TYPE(Enum):
    call_based = 0
    standard_input = 1

# used to capture stdout as a list
# from https://stackoverflow.com/a/16571630/6416660
# alternative use redirect_stdout() from contextlib
class Capturing(list):
    def __enter__(self):
        self._stdout = sys.stdout
        sys.stdout = self._stringio = StringIO()
        # Make closing the StringIO a no-op
        self._stringio.close = lambda x: 1
        return self

    def __exit__(self, *args):
        self.append(self._stringio.getvalue())
        del self._stringio  # free up some memory
        sys.stdout = self._stdout


def only_int_check(val):
    return isinstance(val, int)


def string_int_check(val):
    return isinstance(val, str) and val.isdigit()


def combined_int_check(val):
    return only_int_check(val) or string_int_check(val)


def clean_traceback(error_traceback):
    file_start = error_traceback.find('File "<string>"')
    # print(file_start)
    error_traceback = "Traceback (most recent call last):\n  " + error_traceback[file_start:]
    return error_traceback


def run_test(in_outs, test=None, debug=False, timeout=15):
    """
    if test(generated_code) is not None it'll try to run the code.
    otherwise it'll just return an input and output pair.
    """
    # Disable functionalities that can make destructive changes to the test.
    reliability_guard()

    if debug:
        print(f"start = {datetime.now().time()}")

    if in_outs:
        if in_outs.get("fn_name") is None:
            which_type = CODE_TYPE.standard_input  # Standard input
            method_name = None
        else:
            which_type = CODE_TYPE.call_based  # Call-based
            method_name = in_outs["fn_name"]

    if debug:
        print(f"loaded input_output = {datetime.now().time()}")

    if test is None:
        raise AssertionError("should not happen: test code is none")
    elif test is not None:
        results = []
        sol = "from string import *\nfrom re import *\nfrom datetime import *\nfrom collections import *\nfrom heapq import *\nfrom bisect import *\nfrom copy import *\nfrom math import *\nfrom random import *\nfrom statistics import *\nfrom itertools import *\nfrom functools import *\nfrom operator import *\nfrom io import *\nfrom sys import *\nfrom json import *\nfrom builtins import *\nfrom typing import *\nimport string\nimport re\nimport datetime\nimport collections\nimport heapq\nimport bisect\nimport copy\nimport math\nimport random\nimport statistics\nimport itertools\nimport functools\nimport operator\nimport io\nimport sys\nimport json\nsys.setrecursionlimit(6*10**5)\n"  # noqa: E501
        if debug:
            print(f"loading test code = {datetime.now().time()}")

        if which_type == CODE_TYPE.call_based:
            sol += test
            if debug:
                print(f"sol = {sol}")
            signal.alarm(timeout)
            try:
                tmp_sol = RuntimeModule.from_string("tmp_sol", "", sol)
                tmp = tmp_sol if "class Solution" not in test else tmp_sol.Solution()
                signal.alarm(0)
            except Exception as e:
                signal.alarm(0)
                error_traceback = traceback.format_exc()
                if debug:
                    print(f"type 0 compilation error = {e}")
                results.append(-2)
                return results, {
                    "error": repr(e),
                    # "error_code": -1,
                    # "error_message": "Compilation Error",
                    "traceback": clean_traceback(error_traceback),
                }
            signal.alarm(0)

        elif which_type == CODE_TYPE.standard_input:
            # sol
            # if code has if __name__ == "__main__": then remove it
            try:
                astree = ast.parse(test)
                last_block = astree.body[-1]
                if isinstance(last_block, ast.If):
                    condition = last_block.test
                    if ast.unparse(condition).strip() == "__name__ == '__main__'":
                        test = ast.unparse(astree.body[:-1]) + "\n" + ast.unparse(last_block.body)
            except Exception:
                pass

            tmp_test = test.split("\n")

            new_test = []
            for x in tmp_test:
                if (not x.startswith("from ")) and (not x.startswith("import ")):
                    new_test.append("\t" + x + "\n")
                else:
                    new_test.append(x + "\n")
            tmp_test = new_test

            new_test = ""
            started = False
            for i in tmp_test:
                if i.startswith("\t") and not started:
                    new_test += "stdin = sys.stdin\nstdout = sys.stdout\n"
                    new_test += "def code():\n"
                    new_test += i
                    started = True
                elif started and ((i.startswith("from ")) or (i.startswith("import "))):
                    new_test += "\t" + i
                else:
                    new_test += i
            tmp_test = new_test

            sol += tmp_test
            if debug:
                print(f"sol = {sol}")
            method_name = "code"
            signal.alarm(timeout)
            try:
                tmp_sol = RuntimeModule.from_string("tmp_sol", "", sol)
                tmp = tmp_sol
                signal.alarm(0)
            except Exception as e:
                signal.alarm(0)
                error_traceback = traceback.format_exc()
                if debug:
                    print(f"type 1 compilation error = {e}")
                results.append(-2)
                return results, {
                    "error": repr(e),
                    # "error_code": -1,
                    # "error_message": "Compilation Error",
                    "traceback": clean_traceback(error_traceback),
                }
            signal.alarm(0)
        if debug:
            print(f"get method = {datetime.now().time()}")

        try:
            method = getattr(tmp, method_name)  # get_attr second arg must be str
        except Exception:
            signal.alarm(0)
            error_traceback = traceback.format_exc()
            error_info = sys.exc_info()
            print(f"unable to get function error = {error_info}")
            results.append(-2)
            return results, {
                "error": repr(error_info),
                # "error_code": -1,
                # "error_message": "Unable to extract code",
                "traceback": clean_traceback(error_traceback),
            }

        for index, inputs in enumerate(in_outs["inputs"]):
            raw_inputs = inputs
            raw_outputs = in_outs["outputs"][index]
            if which_type == CODE_TYPE.call_based:
                inputs = [json.loads(line) for line in inputs.split("\n")]
                in_outs["outputs"][index] = json.loads(in_outs["outputs"][index])

                truncate_line_size = 300 // (raw_inputs.count("\n") + 1)
                raw_inputs = "\n".join([truncatefn(line, truncate_line_size) for line in raw_inputs.strip().split("\n")])
                raw_outputs = truncatefn(raw_outputs, 200)
            else:
                raw_inputs = truncatefn(raw_inputs)
                raw_outputs = truncatefn(raw_outputs, 200)
            # JSON forces dictionaries to have string keys; this undoes this (assuming a singleton list)
            try:
                if isinstance(inputs[0], dict):
                    inputs = [{int(k): v for k, v in inputs[0].items()}]
            except Exception:
                pass
            try:
                if isinstance(in_outs["outputs"][index], dict):
                    in_outs["outputs"][index] = [{int(k): v for k, v in in_outs["outputs"][index].items()}]
            except Exception:
                pass
            try:
                if isinstance(in_outs["outputs"][index][0], dict):
                    in_outs["outputs"][index] = [{int(k): v for k, v in in_outs["outputs"][index][0].items()}]
            except Exception:
                pass

            if debug:
                print(f"time: {datetime.now().time()} testing index = {index}  inputs = {inputs}, {type(inputs)}. type = {which_type}")
            if which_type == CODE_TYPE.call_based:  # Call-based
                signal.alarm(timeout)
                faulthandler.enable()
                try:
                    output = method(*inputs)
                    raw_true_output = output

                    raw_true_output_copy = json.dumps(output)
                    raw_true_output_copy = truncatefn(raw_true_output_copy, 200)

                    # ground truth sequences are not tuples
                    if isinstance(output, tuple):
                        output = list(output)

                    tmp_result = output == in_outs["outputs"][index]
                    if isinstance(in_outs["outputs"][index], list) and in_outs["outputs"][index]:
                        tmp_result = tmp_result or (output == in_outs["outputs"][index][0])

                    # ground truth sequences are not tuples
                    try:
                        if isinstance(output[0], tuple):
                            tmp_result = tmp_result or ([list(x) for x in output] == in_outs["outputs"][index][0])
                    except Exception:
                        pass
                    results.append(tmp_result)
                    if tmp_result is not True:
                        return results, {
                            "output": raw_true_output_copy,
                            "expected": raw_outputs,
                            "inputs": raw_inputs,
                            # "error_code": -2,
                            "error_message": "Wrong Answer",
                        }
                    # reset the alarm
                    signal.alarm(0)
                except Exception as e:
                    signal.alarm(0)
                    error_traceback = traceback.format_exc()
                    faulthandler.disable()
                    if debug:
                        print(f"Standard input runtime error or time limit exceeded error = {e}")
                    results.append(-1)
                    return results, {
                        "error": repr(e),
                        "traceback": clean_traceback(error_traceback),
                    }
                faulthandler.disable()
                signal.alarm(0)
                if debug:
                    print(f"outputs = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs}, {type(inputs)}, {output == [in_outs['outputs'][index]]}")
            elif which_type == CODE_TYPE.standard_input:  # Standard input
                faulthandler.enable()
                passed = False

                if isinstance(inputs, list):
                    inputs = "\n".join(inputs)
                if isinstance(in_outs["outputs"][index], list):
                    in_outs["outputs"][index] = "\n".join(in_outs["outputs"][index])

                signal.alarm(timeout)
                with Capturing() as output:
                    try:
                        call_method(method, inputs)
                        # reset the alarm
                        signal.alarm(0)
                        passed = True
                    except Exception as e:
                        # runtime error or took too long
                        signal.alarm(0)
                        error_traceback = traceback.format_exc()
                        print(f"Call-based runtime error or time limit exceeded error = {repr(e)}{e}")
                        results.append(-1)
                        return results, {
                            "error": repr(e),
                            "traceback": clean_traceback(error_traceback),
                        }
                    signal.alarm(0)
                raw_true_output = output[0]
                raw_true_output_copy = truncatefn(raw_true_output, 200)
                output = raw_true_output.splitlines()
                if not passed:
                    if debug:
                        nl = "\n"
                        if not isinstance(inputs, list):
                            print(f"not passed output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs.replace(nl, ' new-line ')}, {type(inputs)}, {output == [in_outs['outputs'][index]]}")
                        else:
                            print(f"not passed output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs}, {type(inputs)}, {output == [in_outs['outputs'][index]]}")
                    continue

                if passed and debug:
                    print(f"==> output = {output}, test outputs = {in_outs['outputs'][index]}")

                if custom_compare_(output, in_outs["outputs"][index]):
                    tmp_result = True
                    results.append(tmp_result)
                    continue

                # ground truth sequences are expressed as lists not tuples
                if isinstance(output, tuple):
                    output = list(output)

                tmp_result = False
                try:
                    tmp_result = output == [in_outs["outputs"][index]]
                    if isinstance(in_outs["outputs"][index], list):
                        tmp_result = tmp_result or (output == in_outs["outputs"][index])
                        if isinstance(output[0], str):
                            tmp_result = tmp_result or ([e.strip() for e in output] == in_outs["outputs"][index])
                except Exception as e:
                    if debug:
                        print(f"Failed check1 exception = {e}")
                    pass

                if tmp_result is True:
                    results.append(tmp_result)
                    continue

                # try one more time without \n
                if isinstance(in_outs["outputs"][index], list):
                    for tmp_index, i in enumerate(in_outs["outputs"][index]):
                        in_outs["outputs"][index][tmp_index] = i.split("\n")
                        in_outs["outputs"][index][tmp_index] = [x.strip() for x in in_outs["outputs"][index][tmp_index] if x]
                else:
                    in_outs["outputs"][index] = in_outs["outputs"][index].split("\n")
                    in_outs["outputs"][index] = list(filter(len, in_outs["outputs"][index]))
                    in_outs["outputs"][index] = list(map(lambda x: x.strip(), in_outs["outputs"][index]))

                try:
                    tmp_result = output == [in_outs["outputs"][index]]
                    if isinstance(in_outs["outputs"][index], list):
                        tmp_result = tmp_result or (output == in_outs["outputs"][index])
                except Exception as e:
                    if debug:
                        print(f"Failed check2 exception = {e}")
                    pass

                if tmp_result is True:
                    results.append(tmp_result)
                    continue

                # try by converting the output into a split up list too
                if isinstance(output, list):
                    output = list(filter(len, output))

                if debug:
                    nl = "\n"
                    if not isinstance(inputs, list):
                        print(f"@1 output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs.replace(nl, ' new-line ')}, {type(inputs)}, {output == [in_outs['outputs'][index]]} {tmp_result=}")
                    else:
                        print(f"@1 output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs}, {type(inputs)}, {output == [in_outs['outputs'][index]]} {tmp_result=}")

                if debug:
                    print(f"{tmp_result=} @a")

                try:
                    tmp_result = output == [in_outs["outputs"][index]]
                    if isinstance(in_outs["outputs"][index], list):
                        tmp_result = tmp_result or (output == in_outs["outputs"][index])
                except Exception as e:
                    if debug:
                        print(f"Failed check3 exception = {e}")
                    pass

                if debug:
                    print(f"{tmp_result=} @b")

                try:
                    all_ints = all(combined_int_check(e1) and combined_int_check(e2) for e1, e2 in zip(output, in_outs["outputs"][index]))
                    if not all_ints:
                        if debug:
                            print([combined_int_check(e1) and combined_int_check(e2) for e1, e2 in zip(output, in_outs["outputs"][index])])
                        output_float = [float(e) for e in output]
                        gt_float = [float(e) for e in in_outs["outputs"][index]]
                        tmp_result = tmp_result or ((len(output_float) == len(gt_float)) and np.allclose(output_float, gt_float))
                except Exception:
                    pass

                if debug:
                    print(f"{tmp_result=} @c")

                try:
                    if isinstance(output[0], list):
                        all_ints = all(combined_int_check(e1) and combined_int_check(e2) for e1, e2 in zip(output[0], in_outs["outputs"][index]))
                        if not all_ints:
                            output_float = [float(e) for e in output[0]]
                            gt_float = [float(e) for e in in_outs["outputs"][index][0]]
                            tmp_result = tmp_result or ((len(output_float) == len(gt_float)) and np.allclose(output_float, gt_float))
                except Exception:
                    pass

                if tmp_result is True:
                    results.append(tmp_result)
                    continue

                if debug:
                    print(f"{tmp_result=} @d")
                # try by converting the stuff into split up list
                if isinstance(in_outs["outputs"][index], list):
                    for tmp_index, i in enumerate(in_outs["outputs"][index]):
                        in_outs["outputs"][index][tmp_index] = set(i.split())
                else:
                    in_outs["outputs"][index] = set(in_outs["outputs"][index].split())

                if debug:
                    print(f"{tmp_result=} @e")

                try:
                    tmp_result = output == in_outs["outputs"][index]
                except Exception as e:
                    if debug:
                        print(f"Failed check4 exception = {e}")
                    continue

                if tmp_result is True:
                    results.append(tmp_result)
                    continue

                if debug:
                    print(f"{tmp_result=} @f")

                # try by converting the output into a split up list too
                if isinstance(output, list):
                    for tmp_index, i in enumerate(output):
                        output[tmp_index] = i.split()
                    output = list(filter(len, output))
                    for tmp_index, i in enumerate(output):
                        output[tmp_index] = set(i)
                else:
                    output = output.split()
                    output = list(filter(len, output))
                    output = set(output)

                if debug:
                    print(f"{tmp_result=} @g")

                if tmp_result is True and debug:
                    print("PASSED")

                results.append(tmp_result)
                if tmp_result is not True:
                    return results, {
                        "output": raw_true_output_copy,
                        "expected": raw_outputs,
                        "inputs": raw_inputs,
                        # "error_code": -2,
                        "error_message": "Wrong Answer",
                    }

                if debug:
                    nl = "\n"
                    if not isinstance(inputs, list):
                        print(f"@2 output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs.replace(nl, ' new-line ')}, {type(inputs)}, {output == [in_outs['outputs'][index]]}")
                    else:
                        print(f"@2 output = {output}, test outputs = {in_outs['outputs'][index]}, inputs = {inputs}, {type(inputs)}, {output == [in_outs['outputs'][index]]}")

                    print(f"results = {results}")

    return results, {}


def custom_compare_(output, ground_truth):
    if isinstance(output, list):
        output_1 = "\n".join(output)
        if stripped_string_compare(output_1, ground_truth):
            return True

    if isinstance(output, list):
        output_2 = [o.lstrip().rstrip() for o in output]
        output_2 = "\n".join(output_2)
        if stripped_string_compare(output_2, ground_truth):
            return True

    return False


def stripped_string_compare(s1, s2):
    s1 = s1.lstrip().rstrip()
    s2 = s2.lstrip().rstrip()
    return s1 == s2


def call_method(method, inputs):
    if isinstance(inputs, list):
        inputs = "\n".join(inputs)

    inputs_line_iterator = iter(inputs.split("\n"))

    # sys.setrecursionlimit(10000)

    # @patch('builtins.input', side_effect=inputs.split("\n"))
    @patch("builtins.open", mock_open(read_data=inputs))
    @patch("sys.stdin", StringIO(inputs))
    @patch("sys.stdin.readline", lambda *args: next(inputs_line_iterator))
    @patch("sys.stdin.readlines", lambda *args: inputs.split("\n"))
    @patch("sys.stdin.read", lambda *args: inputs)
    # @patch('sys.stdout.write', print)
    def _inner_call_method(_method):
        try:
            return _method()
        except SystemExit:
            pass
        finally:
            pass

    return _inner_call_method(method)


def reliability_guard(maximum_memory_bytes=None):
    """
    This disables various destructive functions and prevents the generated code
    from interfering with the test (e.g. fork bomb, killing other processes,
    removing filesystem files, etc.)
    WARNING
    This function is NOT a security sandbox. Untrusted code, including, model-
    generated code, should not be blindly executed outside of one. See the
    Codex paper for more information about OpenAI's code sandbox, and proceed
    with caution.
    """

    if maximum_memory_bytes is not None:
        import resource

        resource.setrlimit(resource.RLIMIT_AS, (maximum_memory_bytes, maximum_memory_bytes))
        resource.setrlimit(resource.RLIMIT_DATA, (maximum_memory_bytes, maximum_memory_bytes))
        if platform.uname().system != "Darwin":
            resource.setrlimit(resource.RLIMIT_STACK, (maximum_memory_bytes, maximum_memory_bytes))

    faulthandler.disable()

    import builtins

    builtins.exit = None
    builtins.quit = None

    import os

    os.environ["OMP_NUM_THREADS"] = "1"

    os.kill = None
    os.system = None  # 防止干扰repl评测
    os.putenv = None
    os.remove = None
    os.removedirs = None
    os.rmdir = None
    os.fchdir = None
    os.setuid = None
    os.fork = None
    os.forkpty = None
    os.killpg = None
    os.rename = None
    os.renames = None
    os.truncate = None
    os.replace = None
    os.unlink = None
    os.fchmod = None
    os.fchown = None
    os.chmod = None
    os.chown = None
    os.chroot = None
    os.lchflags = None
    os.lchmod = None
    os.lchown = None
    os.getcwd = None
    os.chdir = None

    import shutil

    shutil.rmtree = None
    shutil.move = None
    shutil.chown = None

    import subprocess

    subprocess.Popen = None  # type: ignore

    __builtins__["help"] = None

    import sys

    sys.modules["ipdb"] = None
    sys.modules["joblib"] = None
    sys.modules["resource"] = None
    sys.modules["psutil"] = None
    sys.modules["tkinter"] = None


==> sharp/utils/reward_score/prime_code/utils.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Borrowed from: https://huggingface.co/spaces/codeparrot/apps_metric/blob/main/utils.py

import multiprocessing
import os
import sys
import traceback
from typing import Optional

from .testing_util import run_test


def _temp_run(sample, generation, debug, result, metadata_list, timeout):
    with open(os.devnull, "w") as devnull:
        sys.stdout = devnull
        sys.stderr = devnull
        try:
            res, metadata = run_test(in_outs=sample, test=generation, debug=debug, timeout=timeout)
            result.append(res)
            metadata_list.append(metadata)
        except Exception:
            # print(e) # some tracebacks are extremely long.
            traceback.print_exc(10)
            result.append([-1 for i in range(len(sample["inputs"]))])
            metadata_list.append({})


def check_correctness(in_outs: Optional[dict], generation, timeout=10, debug=True):
    """Check correctness of code generation with a global timeout.
    The global timeout is to catch some extreme/rare cases not handled by the timeouts
    inside `run_test`"""

    manager = multiprocessing.Manager()
    result = manager.list()
    metadata_list = manager.list()
    p = multiprocessing.Process(target=_temp_run, args=(in_outs, generation, debug, result, metadata_list, timeout))
    p.start()
    p.join(timeout=timeout + 1)
    if p.is_alive():
        p.kill()
        # p.terminate()
    if not result:
        # consider that all tests failed
        result = [[-1 for i in range(len(in_outs["inputs"]))]]
        if debug:
            print("global timeout")
    return result[0], metadata_list


==> sharp/utils/reward_score/prime_math/__init__.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Answer checker API that uses sympy to simplify expressions and check for equality.

Call grade_answer(given_answer: str, ground_truth: str).

FROM: https://github.com/openai/prm800k/blob/main/prm800k/grading/grader.py
"""

import contextlib
import math
import os
import re

import sympy
from pylatexenc import latex2text
from sympy.parsing import sympy_parser

from verl.utils.py_functional import timeout_limit

from . import math_normalize
from .grader import math_equal

# import math_normalize
# from grader import math_equal

# sympy might hang -- we don't care about trying to be lenient in these cases
BAD_SUBSTRINGS = ["^{", "^("]
BAD_REGEXES = ["\^[0-9]+\^", "\^[0-9][0-9]+"]
TUPLE_CHARS = "()[]"

def _sympy_parse(expr: str):
    """Parses an expression with sympy."""
    py_expr = expr.replace("^", "**")
    return sympy_parser.parse_expr(
        py_expr,
        transformations=(sympy_parser.standard_transformations + (sympy_parser.implicit_multiplication_application,)),
    )


def _parse_latex(expr: str) -> str:
    """Attempts to parse latex to an expression sympy can read."""
    expr = expr.replace("\\tfrac", "\\frac")
    expr = expr.replace("\\dfrac", "\\frac")
    expr = expr.replace("\\frac", " \\frac")  # Play nice with mixed numbers.
    expr = latex2text.LatexNodes2Text().latex_to_text(expr)

    # Replace the specific characters that this parser uses.
    expr = expr.replace("√", "sqrt")
    expr = expr.replace("π", "pi")
    expr = expr.replace("∞", "inf")
    expr = expr.replace("∪", "U")
    expr = expr.replace("·", "*")
    expr = expr.replace("×", "*")

    return expr.strip()


def _is_float(num: str) -> bool:
    try:
        float(num)
        return True
    except ValueError:
        return False


def _is_int(x: float) -> bool:
    try:
        return abs(x - int(round(x))) <= 1e-7
    except Exception:
        return False


def _is_frac(expr: str) -> bool:
    return bool(re.search(r"^-?[0-9]+.?/0*[1-9][0-9]*.?$", expr))


def _str_is_int(x: str) -> bool:
    try:
        x = _strip_properly_formatted_commas(x)
        x = float(x)
        return abs(x - int(round(x))) <= 1e-7
    except Exception:
        return False


def _str_to_int(x: str) -> bool:
    x = x.replace(",", "")
    x = float(x)
    return int(x)


def _inject_implicit_mixed_number(step: str):
    """
    Automatically make a mixed number evalable
    e.g. 7 3/4 => 7+3/4
    """
    p1 = re.compile("([0-9]) +([0-9])")
    step = p1.sub("\\1+\\2", step)  ## implicit mults
    return step


def _strip_properly_formatted_commas(expr: str):
    # We want to be careful because we don't want to strip tuple commas
    p1 = re.compile("(\d)(,)(\d\d\d)($|\D)")
    while True:
        next_expr = p1.sub("\\1\\3\\4", expr)
        if next_expr == expr:
            break
        expr = next_expr
    return next_expr


def _normalize(expr: str) -> str:
    """Normalize answer expressions."""
    if expr is None:
        return None

    # Remove enclosing `\text{}`.
    m = re.search("^\\\\text\{(?P<text>.+?)\}$", expr)
    if m is not None:
        expr = m.group("text")

    expr = expr.replace("\\%", "%")
    expr = expr.replace("\\$", "$")
    expr = expr.replace("$", "")
    expr = expr.replace("%", "")
    expr = expr.replace(" or ", " , ")
    expr = expr.replace(" and ", " , ")

    expr = expr.replace("million", "*10^6")
    expr = expr.replace("billion", "*10^9")
    expr = expr.replace("trillion", "*10^12")

    for unit in [
        "degree",
        "cm",
        "centimeter",
        "meter",
        "mile",
        "second",
        "minute",
        "hour",
        "day",
        "week",
        "month",
        "year",
        "foot",
        "feet",
        "inch",
        "yard",
        "liter",
    ]:
        expr = re.sub(f"{unit}(es)?(s)? *(\^[0-9]+)?", "", expr)
    expr = re.sub("\^ *\\\\circ", "", expr)

    if len(expr) > 0 and expr[0] == "{" and expr[-1] == "}":
        expr = expr[1:-1]

    expr = re.sub(",\\\\! *", "", expr)
    if _is_float(expr) and _is_int(float(expr)):
        expr = str(int(round(float(expr))))
    if "\\" in expr:
        with contextlib.suppress(Exception):
            expr = _parse_latex(expr)

    # edge case with mixed numbers and negative signs
    expr = re.sub("- *", "-", expr)

    expr = _inject_implicit_mixed_number(expr)

    # don't be case sensitive for text answers
    expr = expr.lower()

    if _str_is_int(expr):
        expr = str(_str_to_int(expr))

    return expr


def count_unknown_letters_in_expr(expr: str):
    expr = expr.replace("sqrt", "")
    expr = expr.replace("frac", "")
    letters_in_expr = set([x for x in expr if x.isalpha()])
    return len(letters_in_expr)


def should_allow_eval(expr: str):
    # we don't want to try parsing unknown text or functions of more than two variables
    if count_unknown_letters_in_expr(expr) > 2:
        return False

    for bad_string in BAD_SUBSTRINGS:
        if bad_string in expr:
            return False

    return all(re.search(bad_regex, expr) is None for bad_regex in BAD_REGEXES)


@timeout_limit(seconds=10)
def are_equal_under_sympy(ground_truth_normalized: str, given_normalized: str):
    are_equal = False
    try:
        expr = f"({ground_truth_normalized})-({given_normalized})"
        if should_allow_eval(expr):
            sympy_diff = _sympy_parse(expr)
            simplified = sympy.simplify(sympy_diff)
            if simplified == 0:
                are_equal = True
    except Exception:
        pass
    return are_equal


def split_tuple(expr: str):
    """
    Split the elements in a tuple/interval, while handling well-formatted commas in large numbers
    """
    expr = _strip_properly_formatted_commas(expr)
    if len(expr) == 0:
        return []
    if len(expr) > 2 and expr[0] in TUPLE_CHARS and expr[-1] in TUPLE_CHARS and all([ch not in expr[1:-1] for ch in TUPLE_CHARS]):
        elems = [elem.strip() for elem in expr[1:-1].split(",")]
    else:
        elems = [expr]
    return elems


def grade_answer(given_answer: str, ground_truth: str) -> bool:
    """
    The answer will be considered correct if:
    (a) it normalizes to the same string as the ground truth answer
    OR
    (b) sympy can simplify the difference between the expressions to 0
    """
    if given_answer is None:
        return False

    ground_truth_normalized_mathd = math_normalize.normalize_answer(ground_truth)
    given_answer_normalized_mathd = math_normalize.normalize_answer(given_answer)

    # be at least as lenient as mathd
    if ground_truth_normalized_mathd == given_answer_normalized_mathd:
        return True

    ground_truth_normalized = _normalize(ground_truth)
    given_normalized = _normalize(given_answer)

    if ground_truth_normalized is None:
        return False

    if ground_truth_normalized == given_normalized:
        return True

    if len(given_normalized) == 0:
        return False

    ground_truth_elems = split_tuple(ground_truth_normalized)
    given_elems = split_tuple(given_normalized)

    if len(ground_truth_elems) > 1 and (ground_truth_normalized[0] != given_normalized[0] or ground_truth_normalized[-1] != given_normalized[-1]) or len(ground_truth_elems) != len(given_elems):
        is_correct = False
    else:
        for ground_truth_elem, given_elem in zip(ground_truth_elems, given_elems):
            if _is_frac(ground_truth_elem) and _is_frac(given_elem):
                # if fractions aren't reduced, then shouldn't be marked as correct
                # so, we don't want to allow sympy.simplify in this case
                is_correct = ground_truth_elem == given_elem
            elif _str_is_int(ground_truth_elem) != _str_is_int(given_elem):
                # if the ground truth answer is an integer, we require the given answer to be a strict match (no sympy.simplify)
                is_correct = False
            else:
                try:
                    is_correct = are_equal_under_sympy(ground_truth_elem, given_elem)
                except Exception as e:
                    # if there's an error, we'll just say it's not correct
                    is_correct = False
                    print(f"Error: {e} from are_equal_under_sympy, {ground_truth_elem}, {given_elem}")
            if not is_correct:
                break

    return is_correct


def remove_boxed(s):
    left = "\\boxed{"
    try:
        assert s[: len(left)] == left
        assert s[-1] == "}"
        return s[len(left) : -1]
    except Exception:
        return None


def _last_boxed_only_string(string):
    idx = string.rfind("\\boxed")
    if idx < 0:
        idx = string.rfind("\\fbox")
        if idx < 0:
            return None

    i = idx
    left_brace_idx = None
    right_brace_idx = None
    num_left_braces_open = 0
    while i < len(string):
        if string[i] == "{":
            num_left_braces_open += 1
            if left_brace_idx is None:
                left_brace_idx = i
        elif string[i] == "}":
            num_left_braces_open -= 1
            if num_left_braces_open == 0:
                right_brace_idx = i
                break

        i += 1

    if left_brace_idx is None or right_brace_idx is None:
        return None

    return string[left_brace_idx + 1 : right_brace_idx].strip()


def match_answer(response):
    is_matched = False
    for ans_marker in ["answer:", "answer is", "answers are"]:
        ans_idx = response.lower().rfind(ans_marker)
        if ans_idx != -1:
            is_matched = True
            response = response[ans_idx + len(ans_marker) :].strip()
            if response.endswith("\n"):
                response = response[:-2]

    for ans_marker in ["is answer", "is the answer", "are answers", "are the answers"]:
        ans_idx = response.lower().rfind(ans_marker)
        if ans_idx != -1:
            is_matched = True
            response = response[:ans_idx].strip()
            if response.endswith("\n"):
                response = response[:-2]

    # Find boxed
    ans_boxed = _last_boxed_only_string(response)
    if ans_boxed:
        is_matched = True
        response = ans_boxed

    if ". " in response:
        dot_idx = response.lower().rfind(". ")
        if dot_idx != -1:
            response = response[:dot_idx].strip()

    for ans_marker in ["be ", "is ", "are ", "=", ": ", "get ", "be\n", "is\n", "are\n", ":\n", "get\n"]:
        ans_idx = response.lower().rfind(ans_marker)
        if ans_idx != -1:
            is_matched = True
            response = response[ans_idx + len(ans_marker) :].strip()
            if response.endswith("\n"):
                response = response[:-2]

    is_matched = is_matched if any([c.isdigit() for c in response]) else False  # answer must have a digit
    # Grade
    return is_matched, response


def compute_score(model_output: str, ground_truth: str) -> bool:
    model_output = str(model_output)
    ground_truth = str(ground_truth)

    is_matched, extracted_model_output = match_answer(model_output)
    format_correctness = "Step 2:" in model_output and "\\box" in model_output

    # grade simple algebra questions. if succeeded, return; otherwise, proceed to more complex grading
    if grade_answer(extracted_model_output, ground_truth):
        return True, True, extracted_model_output

    try:
        if "\pi" in extracted_model_output or "\pi" in ground_truth:
            equivs = []
            for pi in [math.pi, 3.14]:
                equivs.append(math_equal(extracted_model_output, ground_truth, timeout=True, pi=pi))
            is_correct = any(equivs)
        else:
            is_correct = math_equal(extracted_model_output, ground_truth, timeout=True)
    except Exception:
        is_correct = False

    return is_correct, format_correctness, extracted_model_output


==> sharp/utils/reward_score/prime_math/grader.py <==
# Copyright (c) 2024, NVIDIA CORPORATION.  All rights reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Copyright (c) Microsoft Corporation.
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE

# Copyright (c) 2023 OpenAI
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:

# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

# Copyright (c) 2021 Dan Hendrycks
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
This logic is largely copied from the Hendrycks' MATH release (math_equivalence), and borrowed from:
- https://github.com/microsoft/ToRA/blob/main/src/eval/grader.py
- https://github.com/microsoft/ProphetNet/tree/master/CRITIC
- https://github.com/openai/prm800k
"""

import contextlib
import math
import re
from math import isclose
from typing import Union

# sympy related
from sympy import N, simplify
from sympy.parsing.latex import parse_latex
from sympy.parsing.sympy_parser import parse_expr

# verl related
from verl.utils.py_functional import timeout_limit


def is_digit(s):
    try:
        if "{,}" in str(s):
            num = float(str(s).replace("{,}", ""))
            return True, num

        num = float(str(s).replace(",", ""))
        return True, num
    except ValueError:
        return False, None


def normalize(answer, pi) -> str:
    # checking if answer is $<number> and removing $ in that case to compare
    if isinstance(answer, str) and bool(re.match(r"\$\d+(\.\d+)?", answer)):
        return answer[1:]

    # checking if answer is <number>% or <number>\\% and removing %
    if isinstance(answer, str) and (bool(re.match(r"^\d+(\.\d+)?%$", answer)) or bool(re.match(r"^\d+(\.\d+)?\\%$", answer))):
        return answer.replace("\\%", "").replace("%", "")

    # handle base
    answer = handle_base(answer)

    # handle pi
    answer = handle_pi(answer, pi)

    return answer


def handle_base(x) -> str:
    if isinstance(x, str) and "_" in x:
        # Due to base
        x = x.split("_")[0]
        x = float(x)
        return int(x)
    return x


def handle_pi(string, pi):
    if isinstance(string, str) and "\pi" in string:
        # Find the first occurrence of "\pi"
        idx = string.find("\pi")

        # Iterate over the string and find all occurrences of "\pi" with a valid previous character
        while idx != -1:
            if idx > 0 and string[idx - 1].isdigit():
                # Replace "\pi" with "*math.pi" if the previous character is a digit
                string = string[:idx] + f"*{pi}" + string[idx + 3 :]
            else:
                # Replace "\pi" with "1*math.pi" if the previous character is not a digit
                string = string[:idx] + f"1*{pi}" + string[idx + 3 :]

            # Find the next occurrence of "\pi"
            idx = string.find("\pi", idx + 1)

        # Evaluate the expression using eval() function
        with contextlib.suppress(Exception):
            string = eval(string)

    return string


def math_equal(
    prediction: Union[bool, float, str],
    reference: Union[float, str],
    include_percentage: bool = True,
    tolerance: float = 1e-4,
    timeout: float = 10.0,
    pi: float = math.pi,
) -> bool:
    """
    Exact match of math if and only if:
    1. numerical equal: both can convert to float and are equal
    2. symbolic equal: both can convert to sympy expression and are equal
    """

    prediction = normalize(prediction, pi)
    reference = normalize(reference, pi)

    if isinstance(prediction, str) and len(prediction) > 1000:  # handling weird corner-cases
        prediction = prediction[:1000]

    # 0. string comparison
    if isinstance(prediction, str) and isinstance(reference, str):
        if prediction.strip().lower() == reference.strip().lower():
            return True
        if prediction.replace(" ", "") == reference.replace(" ", ""):
            return True

    try:  # 1. numerical equal
        if is_digit(prediction)[0] and is_digit(reference)[0]:
            prediction = is_digit(prediction)[1]
            reference = is_digit(reference)[1]
            # number questions
            gt_result = [reference / 100, reference, reference * 100] if include_percentage else [reference]
            for item in gt_result:
                try:
                    if isclose(item, prediction, rel_tol=tolerance):
                        return True
                except Exception:
                    continue
            return False
    except Exception:
        pass

    if not prediction and prediction not in [0, False]:
        return False

    # 2. symbolic equal
    reference = str(reference).strip()
    prediction = str(prediction).strip()

    ## deal with [], (), {}
    prediction = format_intervals(prediction)

    pred_str, ref_str = prediction, reference
    if (prediction.startswith("[") and prediction.endswith("]") and not reference.startswith("(")) or (prediction.startswith("(") and prediction.endswith(")") and not reference.startswith("[")):
        pred_str = pred_str.strip("[]()")
        ref_str = ref_str.strip("[]()")
    for s in ["{", "}", "(", ")"]:
        ref_str = ref_str.replace(s, "")
        pred_str = pred_str.replace(s, "")
    if pred_str == ref_str:
        return True

    ## [a, b] vs. [c, d], return a==c and b==d
    if prediction and reference and prediction[0] in "([" and prediction[-1] in ")]" and prediction[0] == reference[0] and prediction[-1] == reference[-1]:
        pred_parts = prediction[1:-1].split(",")
        ref_parts = reference[1:-1].split(",")
        if len(pred_parts) == len(ref_parts) and all([math_equal(pred_pt, ref_pt, include_percentage, tolerance) for pred_pt, ref_pt in zip(pred_parts, ref_parts)]):
            return True

    if "," in prediction and "," in reference:
        pred_parts = [item.strip() for item in prediction.split(",")]
        ref_parts = [item.strip() for item in reference.split(",")]

        if len(pred_parts) == len(ref_parts):
            return bool(all([math_equal(pred_parts[i], ref_parts[i], include_percentage, tolerance) for i in range(len(pred_parts))]))

    # if we have point == tuple of values
    if prediction.startswith("Point") and reference[0] == "(" and reference[-1] == ")":
        pred_parts = prediction[prediction.find("(") + 1 : -1].split(",")
        ref_parts = reference[1:-1].split(",")
        if len(pred_parts) == len(ref_parts) and all([math_equal(pred_pt, ref_pt, include_percentage, tolerance) for pred_pt, ref_pt in zip(pred_parts, ref_parts)]):
            return True

    # if reference is a matrix
    if "\begin{pmatrix}" in reference and prediction.startswith("Matrix"):
        try:
            pred_matrix = parse_expr(prediction)
            ref_matrix_items = reference.split()[1:-1:2]
            if len(pred_matrix) == len(ref_matrix_items) and all([math_equal(pred, ref, include_percentage, tolerance) for ref, pred in zip(ref_matrix_items, pred_matrix)]):
                return True
        except Exception:
            pass
    elif "\begin{pmatrix}" in reference and prediction.startswith("[") and prediction.endswith("]"):
        if isinstance(eval(prediction), list):
            try:
                pred_matrix = eval(prediction)
                # ref_matrix_items = reference.split()[1:-1:2]
                ref_matrix_items = reference.lstrip("\\begin{pmatrix}").lstrip("\begin{pmatrix}").rstrip("\\end{pmatrix}").rstrip("\end{pmatrix}")  # noqa: B005
                ref_matrix_items = ref_matrix_items.split("\\")
                ref_matrix_items = [row.split("&") if "&" in row else row for row in ref_matrix_items]
                if len(pred_matrix) == len(ref_matrix_items) and all([math_equal(pred, ref, include_percentage, tolerance) for ref, pred in zip(ref_matrix_items, pred_matrix)]):
                    return True
            except Exception:
                pass

    return symbolic_equal(prediction, reference, tolerance, timeout)


def symbolic_equal(a, b, tolerance, timeout=10.0):
    def _parse(s):
        for f in [parse_expr, parse_latex]:
            try:
                with timeout_limit(seconds=timeout):
                    return f(s)
            except TimeoutError:
                print(f"Parsing timed out for {s}")
                continue
            except Exception:
                continue
        return s

    a = _parse(a)
    b = _parse(b)

    try:
        with timeout_limit(seconds=timeout):
            if simplify(a - b) == 0:
                return True
    except TimeoutError:
        print(f"Simplification timed out for {a} - {b}") 
        pass
    except Exception:
        pass

    try:
        with timeout_limit(seconds=timeout):
            if isclose(N(a), N(b), rel_tol=tolerance):
                return True
    except TimeoutError:
        print(f"Numerical evaluation timed out for {a}, {b}")
        pass
    except Exception:
        pass
    return False

def format_intervals(prediction):
    patterns = {
        "Interval(": r"^Interval\((.*)\)$",
        "Interval.Ropen(": r"^Interval\.Ropen\((.*)\)$",
        "Interval.Lopen(": r"^Interval\.Lopen\((.*)\)$",
        "Interval.open(": r"^Interval\.open\((.*)\)$",
    }

    for key, pattern in patterns.items():
        match = re.match(pattern, prediction)
        if match:
            inner_content = match.group(1)

            if key == "Interval(":  # Intarval(a, b) == [a, b]
                return f"[{inner_content}]"
            elif key == "Interval.Ropen(":  # Intarval.Ropen(a, b) == [a, b)
                return f"[{inner_content})"
            elif key == "Interval.Lopen(":  # Intarval.Lopen(a, b) == (a, b]
                return f"({inner_content}]"
            elif key == "Interval.open(":  # Intarval.open(a, b) == (a, b)
                return f"({inner_content})"

    return prediction


==> sharp/utils/reward_score/prime_math/math_normalize.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Copyright (c) 2021 Dan Hendrycks
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.
"""
This logic is largely copied from the Hendrycks' MATH release (math_equivalence).

From: https://github.com/openai/prm800k/blob/main/prm800k/grading/math_normalize.py
"""

import re
from typing import Optional


def normalize_answer(answer: Optional[str]) -> Optional[str]:
    if answer is None:
        return None
    answer = answer.strip()
    try:
        # Remove enclosing `\text{}`.
        m = re.search("^\\\\text\{(?P<text>.+?)\}$", answer)
        if m is not None:
            answer = m.group("text").strip()
        return _strip_string(answer)
    except:  # noqa: E722
        return answer


def _fix_fracs(string):
    substrs = string.split("\\frac")
    new_str = substrs[0]
    if len(substrs) > 1:
        substrs = substrs[1:]
        for substr in substrs:
            new_str += "\\frac"
            if substr[0] == "{":
                new_str += substr
            else:
                try:
                    assert len(substr) >= 2
                except:  # noqa: E722
                    return string
                a = substr[0]
                b = substr[1]
                if b != "{":
                    if len(substr) > 2:
                        post_substr = substr[2:]
                        new_str += "{" + a + "}{" + b + "}" + post_substr
                    else:
                        new_str += "{" + a + "}{" + b + "}"
                else:
                    if len(substr) > 2:
                        post_substr = substr[2:]
                        new_str += "{" + a + "}" + b + post_substr
                    else:
                        new_str += "{" + a + "}" + b
    string = new_str
    return string


def _fix_a_slash_b(string):
    if len(string.split("/")) != 2:
        return string
    a = string.split("/")[0]
    b = string.split("/")[1]
    try:
        a = int(a)
        b = int(b)
        assert string == "{}/{}".format(a, b)
        new_string = "\\frac{" + str(a) + "}{" + str(b) + "}"
        return new_string
    except:  # noqa: E722
        return string


def _remove_right_units(string):
    # "\\text{ " only ever occurs (at least in the val set) when describing units
    if "\\text{ " in string:
        splits = string.split("\\text{ ")
        assert len(splits) == 2
        return splits[0]
    else:
        return string


def _fix_sqrt(string):
    if "\\sqrt" not in string:
        return string
    splits = string.split("\\sqrt")
    new_string = splits[0]
    for split in splits[1:]:
        if split[0] != "{":
            a = split[0]
            new_substr = "\\sqrt{" + a + "}" + split[1:]
        else:
            new_substr = "\\sqrt" + split
        new_string += new_substr
    return new_string


def _strip_string(string):
    # linebreaks
    string = string.replace("\n", "")

    # remove inverse spaces
    string = string.replace("\\!", "")

    # replace \\ with \
    string = string.replace("\\\\", "\\")

    # replace tfrac and dfrac with frac
    string = string.replace("tfrac", "frac")
    string = string.replace("dfrac", "frac")

    # remove \left and \right
    string = string.replace("\\left", "")
    string = string.replace("\\right", "")

    # Remove circ (degrees)
    string = string.replace("^{\\circ}", "")
    string = string.replace("^\\circ", "")

    # remove dollar signs
    string = string.replace("\\$", "")

    # remove units (on the right)
    string = _remove_right_units(string)

    # remove percentage
    string = string.replace("\\%", "")
    string = string.replace("\%", "")

    # " 0." equivalent to " ." and "{0." equivalent to "{." Alternatively, add "0" if "." is the start of the string
    string = string.replace(" .", " 0.")
    string = string.replace("{.", "{0.")
    # if empty, return empty string
    if len(string) == 0:
        return string
    if string[0] == ".":
        string = "0" + string

    # to consider: get rid of e.g. "k = " or "q = " at beginning
    if len(string.split("=")) == 2 and len(string.split("=")[0]) <= 2:
        string = string.split("=")[1]

    # fix sqrt3 --> sqrt{3}
    string = _fix_sqrt(string)

    # remove spaces
    string = string.replace(" ", "")

    # \frac1b or \frac12 --> \frac{1}{b} and \frac{1}{2}, etc. Even works with \frac1{72} (but not \frac{72}1). Also does a/b --> \\frac{a}{b}
    string = _fix_fracs(string)

    # manually change 0.5 --> \frac{1}{2}
    if string == "0.5":
        string = "\\frac{1}{2}"

    # NOTE: X/Y changed to \frac{X}{Y} in dataset, but in simple cases fix in case the model output is X/Y
    string = _fix_a_slash_b(string)

    return string


==> sharp/utils/reward_score/sandbox_fusion/__init__.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import json
import logging
import traceback

from .utils import check_correctness

"""
Verify code correctness using the Sandbox Fusion (https://github.com/bytedance/SandboxFusion).
You can either deploy the sandbox_fusion service yourself or use the
FaaS service provided by public cloud, eg: volcengine.com.
"""
logger = logging.getLogger(__name__)


def compute_score(sandbox_fusion_url, concurrent_semaphore, completion, test_cases, continuous=False, timeout=10):
    """
    Computes the code score using the remote sandbox API.

    Args:
        sandbox_fusion_url: The URL of the sandbox_fusion service, eg: "https://<your service endpoint>/run_code"

        completion: The completion string containing the code.
        test_cases: JSON string or dictionary containing "inputs" and "outputs".
        continuous: Whether to compute a continuous score (based on the first N test cases).
        timeout: Timeout for each test case.

    Returns:
        A tuple (score, metadata_list).
        score: Float score (0.0 to 1.0).
        metadata_list: List containing execution metadata for each test case.
    """
    solution = completion
    if "```python" in completion:
        solution = completion.split("```python")[-1].split("```")[0]
    elif "```" in completion:
        # Handle cases like ```\ncode\n```
        parts = completion.split("```")
        if len(parts) >= 2:
            solution = parts[1]
            # Remove potential language specifier like 'python\n'
            if "\n" in solution:
                first_line, rest = solution.split("\n", 1)
                if first_line.strip().isalpha():  # Simple check for language name
                    solution = rest
    else:
        return 0.0, [{"error": "Invalid completion (missing code block)"}]

    try:
        if not isinstance(test_cases, dict):
            try:
                test_cases = json.loads(test_cases)
            except json.JSONDecodeError as e:
                logger.error(f"Failed to parse test_cases JSON: {e}")
                return 0.0, [{"error": "Invalid test_cases JSON format"}]

        if not test_cases or "inputs" not in test_cases or "outputs" not in test_cases:
            logger.error("Invalid test_cases structure.")
            return 0.0, [{"error": "Invalid test_cases structure (missing inputs/outputs)"}]

        # Check all test cases
        # Note: The return value of check_correctness might need adaptation here
        # Assume check_correctness returns (results_list, metadata_list)
        # results_list contains True, False, or error codes (-1, -2, -3, etc.)
        res_list, metadata_list = check_correctness(sandbox_fusion_url=sandbox_fusion_url, in_outs=test_cases, generation=solution, timeout=timeout, concurrent_semaphore=concurrent_semaphore)

        # Calculate score
        if not res_list:  # If there are no results (e.g., invalid input)
            return 0.0, metadata_list

        if continuous:
            # Calculate pass rate for the first N (e.g., 10) test cases
            num_to_consider = min(len(res_list), 10)
            if num_to_consider == 0:
                score = 0.0
            else:
                passed_count = sum(1 for r in res_list[:num_to_consider] if r is True)
                score = passed_count / num_to_consider
            # Return all metadata, even if score is based on the first N
            final_metadata = metadata_list
        else:
            # Calculate pass rate for all test cases
            passed_count = sum(1 for r in res_list if r is True)
            total_cases = len(res_list)
            score = passed_count / total_cases if total_cases > 0 else 0.0
            final_metadata = metadata_list

    except Exception as e:
        logger.error(f"Error during compute_score: {e}")
        traceback.print_exc()
        score = 0.0
        # Try to return partial metadata if available, otherwise return error info
        final_metadata = metadata_list if "metadata_list" in locals() else [{"error": f"Unhandled exception: {e}"}]

    # Ensure float and list are returned
    return float(score), final_metadata if isinstance(final_metadata, list) else [final_metadata]


==> sharp/utils/reward_score/sandbox_fusion/utils.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import concurrent.futures  # <-- Import concurrent.futures
import json
import logging
import os
import threading
import time
import traceback
import uuid
from typing import Any, Dict, List, Optional, Tuple

import requests

DEFAULT_TIMEOUT = 10  # Default compile and run timeout
MAX_RETRIES = 3
INITIAL_RETRY_DELAY = 1
API_TIMEOUT = 10

logger = logging.getLogger(__name__)

# Define supported languages list (optional, for documentation or validation)
SUPPORTED_LANGUAGES = ["python", "cpp", "nodejs", "go", "go_test", "java", "php", "csharp", "bash", "typescript", "sql", "rust", "cuda", "lua", "R", "perl", "D_ut", "ruby", "scala", "julia", "pytest", "junit", "kotlin_script", "jest", "verilog", "python_gpu", "lean", "swift", "racket"]


def call_sandbox_api(sandbox_fusion_url: str, code: str, stdin: str, compile_timeout: int, run_timeout: int, language: str = "python") -> Tuple[Optional[Dict[str, Any]], Optional[str]]:  # <-- Remove request_id parameter
    """
    Calls the remote sandbox API to execute code with retry logic for Gateway Timeout,
    using increasing delay between retries. Logs internal calls with a unique ID.

    Args:
        sandbox_fusion_url: The URL of the sandbox fusion API.
        code: The code string to execute.
        stdin: The standard input string.
        compile_timeout: Compile timeout in seconds.
        run_timeout: Run timeout in seconds.
        language: The programming language of the code (e.g., "python", "cpp", "java"). Defaults to "python".

    Returns:
        A tuple (response_json, error_message).
        If successful, response_json is the API's returned JSON object, error_message is None.
        If failed after retries, response_json is None, error_message contains the error information.
    """
    request_id = str(uuid.uuid4())  # <-- Generate request_id internally
    log_prefix = f"[Request ID: {request_id}] "  # <-- Create log prefix

    if language not in SUPPORTED_LANGUAGES:
        error_msg = f"{log_prefix}Unsupported language: {language}"
        logger.error(error_msg)
        return None, error_msg

    payload = json.dumps(
        {
            "compile_timeout": compile_timeout,
            "run_timeout": run_timeout,
            "code": code,
            "stdin": stdin,
            "language": language,  # Use the passed language parameter
            "files": {},
            "fetch_files": [],
        }
    )
    headers = {"Content-Type": "application/json", "Accept": "application/json"}
    # Calculate a reasonable request timeout based on compile/run timeouts plus a buffer
    request_timeout = compile_timeout + run_timeout + API_TIMEOUT

    last_error = None  # Store the last error encountered

    for attempt in range(MAX_RETRIES):
        try:
            logger.info(f"{log_prefix}Attempt {attempt + 1}/{MAX_RETRIES}: Calling sandbox API at {sandbox_fusion_url}")  # <-- Use internal log_prefix
            response = requests.post(
                sandbox_fusion_url,
                headers=headers,
                data=payload,
                timeout=request_timeout,  # Use the calculated timeout
            )

            # Check for Gateway Timeout (504) specifically for retrying
            if response.status_code == 504:
                last_error = f"{log_prefix}API Request Error: Gateway Timeout (504) on attempt {attempt + 1}/{MAX_RETRIES}"  # <-- Use internal log_prefix
                logger.warning(last_error)
                if attempt < MAX_RETRIES - 1:  # Don't sleep after the last attempt
                    # Calculate increasing delay (e.g., 1s, 2s, 4s, ...) or (1s, 2s, 3s, ...)
                    # Simple linear increase: delay = INITIAL_RETRY_DELAY * (attempt + 1)
                    # Exponential backoff: delay = INITIAL_RETRY_DELAY * (2 ** attempt)
                    delay = INITIAL_RETRY_DELAY * (attempt + 1)  # Using linear increase for simplicity
                    logger.info(f"{log_prefix}Retrying after {delay} seconds...")  # <-- Use internal log_prefix
                    time.sleep(delay)
                continue  # Go to the next retry attempt

            # Check for other HTTP errors (e.g., 4xx, other 5xx)
            response.raise_for_status()

            # If successful (status code 2xx)
            logger.info(f"{log_prefix}Sandbox API call successful on attempt {attempt + 1}")  # <-- Use internal log_prefix
            return response.json(), None

        except requests.exceptions.RequestException as e:
            last_error = f"{log_prefix}API Request Error: {e}"  # <-- Use internal log_prefix
            break  # Exit retry loop on non-504 request errors
        except json.JSONDecodeError as e:
            raw_response_text = response.text if "response" in locals() else "N/A"
            last_error = f"{log_prefix}API Response JSON Decode Error: {e}"  # <-- Use internal log_prefix
            break  # Exit retry loop on JSON decode errors
        except Exception as e:
            last_error = f"{log_prefix}Unexpected Error: {e}"  # <-- Use internal log_prefix
            break  # Exit retry loop on other unexpected errors

    # If loop finishes without returning success, return the last recorded error
    logger.error(f"{log_prefix}Sandbox API call failed. Last error: {last_error}")  # <-- Use internal log_prefix
    # Return the error message without the prefix, as the caller doesn't need the internal ID
    # Ensure API call failure returns error message, leading to -1 in check_correctness
    return None, last_error.replace(log_prefix, "API Call Failed: ") if last_error else "API Call Failed after retries"


def _process_single_case(case_index: int, stdin_data: Any, expected_output: Any, sandbox_fusion_url: str, generation: str, timeout: int, language: str, concurrent_semaphore: Optional[threading.Semaphore] = None, fn_name: Optional[str] = None) -> Tuple[int, Dict[str, Any]]:
    """Helper function to process a single test case."""
    api_response = None
    error_msg = None
    logger.info(f"Processing test case {case_index + 1}.")

    current_generation_code = generation

    if fn_name and language == "python":
        # Wrapper assumes stdin_data is a JSON string for function arguments.
        wrapper_code = f"""
import traceback
from string import *
from re import *
from datetime import *
from collections import *
from heapq import *
from bisect import *
from copy import *
from math import *
from random import *
from statistics import *
from itertools import *
from functools import *
from operator import *
from io import *
from sys import *
from json import *
from builtins import *
from typing import *
import string
import re
import datetime
import collections
import heapq
import bisect
import copy
import math
import random
import statistics
import itertools
import functools
import operator
import io
import sys
import json

# === User's Original Code START ===
{generation}
# === User's Original Code END ===

_SANDBOX_FN_NAME = "{fn_name}"

def _execute_user_function():
    # --- Input Parsing ---
    _raw_input_str = sys.stdin.read()
    _args = []
    if _raw_input_str.strip(): # If there's input
        try:
            _args = [json.loads(line) for line in _raw_input_str.split('\\n')]
        except json.JSONDecodeError as _je:
            sys.stderr.write(f"WrapperError: Invalid JSON input for '{{_SANDBOX_FN_NAME}}': {{_je}}\\nInput was: {{_raw_input_str[:200]}}\\n")
            return None, True # result, error_occurred

    # --- Function Location and Execution ---
    try:
        _target_callable = None
        # Try global scope first
        if _SANDBOX_FN_NAME in globals():
            _target_callable = globals()[_SANDBOX_FN_NAME]
        # Else, if 'Solution' class exists, try to get its method
        elif 'Solution' in globals():
            _Solution_class = globals()['Solution']
            # Attempt to instantiate and get method.
            # Errors (e.g., Solution not a class, instantiation fails, method missing)
            # will be caught by the broad except block below.
            _solution_instance = _Solution_class() 
            _target_callable = getattr(_solution_instance, _SANDBOX_FN_NAME)
        
        if not _target_callable:
            sys.stderr.write(f"WrapperError: Function or method '{{_SANDBOX_FN_NAME}}' not found.\\n")
            return None, True # result, error_occurred

        _fn_result = _target_callable(*_args)
        return _fn_result, False # result, no_error
    except Exception: # Catches errors from Solution instantiation, getattr, or function call
        sys.stderr.write(f"Error during setup or execution of '{{_SANDBOX_FN_NAME}}':\\n{{traceback.format_exc()}}\\n")
        return None, True # result, error_occurred

if __name__ == '__main__':
    _result, _error_occurred = _execute_user_function()

    if not _error_occurred:
        # Serialize result to stdout
        if isinstance(_result, (dict, list, tuple)) or _result is None or isinstance(_result, bool):
            print(json.dumps(_result))
        elif isinstance(_result, (int, float, str)):
            print(str(_result)) # Ensure string conversion for print
        else:
            # For other types, default to string representation.
            print(str(_result))
    # Optional: To explicitly exit with an error code if the sandbox relies on it
    # else:
    #    sys.exit(1) 
"""
        current_generation_code = wrapper_code

    try:
        if concurrent_semaphore:
            # logger.debug(f"Case {case_index + 1}: Attempting to acquire semaphore.")
            with concurrent_semaphore:
                # logger.debug(f"Case {case_index + 1}: Semaphore acquired. Calling API.")
                api_response, error_msg = call_sandbox_api(sandbox_fusion_url=sandbox_fusion_url, code=current_generation_code, stdin=str(stdin_data), compile_timeout=timeout, run_timeout=timeout, language=language)
            # logger.debug(f"Case {case_index + 1}: Semaphore released.")
        else:
            api_response, error_msg = call_sandbox_api(sandbox_fusion_url=sandbox_fusion_url, code=current_generation_code, stdin=str(stdin_data), compile_timeout=timeout, run_timeout=timeout, language=language)
    except Exception as e:
        error_msg = f"API Request Exception during check_correctness for case {case_index + 1}: {e}"
        logger.error(f"Case {case_index + 1}: {error_msg}")
        traceback.print_exc()

    metadata = {
        "case_index": case_index,
        "input": str(stdin_data),
        "expected_output": str(expected_output),
        "api_request_error": error_msg,
        "api_response": None,
        "status": "unknown",
        "stdout": None,
        "stderr": None,
        "exit_code": None,
        "duration": None,
        "compile_duration": None,
        "compile_stderr": None,
        "api_status": None,
        "compile_status": None,
        "run_status": None,
    }
    result_status = -1  # Default error: API request error or unknown sandbox error

    if error_msg:
        metadata["status"] = "api_error"
        result_status = -1  # API request itself failed (includes timeout after retries)
        logger.error(f"Case {case_index}: API error occurred: {error_msg}")
        # Log code and input only on error for brevity
        generation_to_log = generation[:200] + "..." if len(generation) > 200 else generation
        logger.error(f"Case {case_index}: code: {generation_to_log}")
        logger.error(f"Case {case_index}: input: {str(stdin_data)}")
    elif api_response:
        # --- Add debug logging ---
        logger.debug(f"Case {case_index}: API Response: {api_response}")
        metadata["api_response"] = api_response
        metadata["api_status"] = api_response.get("status")
        compile_result = api_response.get("compile_result")
        run_result = api_response.get("run_result")

        # Extract compile information
        if compile_result:
            metadata["compile_status"] = compile_result.get("status")
            metadata["compile_duration"] = compile_result.get("execution_time")
            metadata["compile_stderr"] = compile_result.get("stderr")

        # Extract run information
        if run_result:
            metadata["run_status"] = run_result.get("status")
            metadata["stdout"] = run_result.get("stdout")
            metadata["stderr"] = run_result.get("stderr")  # stderr during runtime
            metadata["exit_code"] = run_result.get("return_code")
            metadata["duration"] = run_result.get("execution_time")

        # --- Determine status based on API response ---
        api_status = metadata["api_status"]

        if api_status == "SandboxError":
            metadata["status"] = "sandbox_error"
            result_status = -1  # Internal sandbox error
        elif api_status == "Failed":
            # --- Add debug logging ---
            logger.debug(f"API returned Failed status. Response: {api_response}")
            logger.debug(f"Compile Result: {compile_result}")
            logger.debug(f"Run Result: {run_result}")
            # --- Check the logic here ---
            # Compile failed or timed out
            is_compile_error = compile_result and (metadata["compile_status"] in ["Error", "TimeLimitExceeded"] or (metadata["compile_status"] == "Finished" and compile_result.get("return_code") != 0))
            if is_compile_error:
                # Differentiate between compile_error and compile_timeout based on specific status
                if metadata["compile_status"] == "TimeLimitExceeded":
                    metadata["status"] = "compile_timeout"
                else:  # Includes Error and Finished but return_code != 0 cases
                    metadata["status"] = "compile_error"
                result_status = -4
            # Run failed or timed out
            elif run_result:
                # Modified condition: Check for TimeLimitExceeded OR (Finished with non-zero exit code) OR Error status
                is_runtime_error = metadata["run_status"] == "TimeLimitExceeded" or metadata["run_status"] == "Error" or (metadata["run_status"] == "Finished" and run_result.get("return_code") != 0)
                if is_runtime_error:
                    if metadata["run_status"] == "TimeLimitExceeded":
                        metadata["status"] = "timeout"  # Runtime timeout
                        result_status = -3
                    else:  # Includes Error and Finished with non-zero return_code
                        metadata["status"] = "runtime_error"
                        result_status = -2
                else:
                    # Other Failed status with run_result, classify as unknown failure
                    logger.warning(f"Unknown run_status '{metadata['run_status']}' or state within Failed API status.")
                    metadata["status"] = "unknown_failure"
                    result_status = -1  # Default to -1
            else:
                # Status is Failed but neither a clear compile error nor run_result exists
                logger.warning("API status Failed but cannot determine specific error type (compile/run).")
                metadata["status"] = "unknown_failure_state"
                result_status = -1  # Default to -1
        elif api_status == "Success":
            # Run completed successfully, now check the answer
            if run_result and metadata["run_status"] == "Finished":
                actual_output = metadata["stdout"] if metadata["stdout"] is not None else ""
                # Note: Output might contain trailing newlines, need normalization
                if str(actual_output).rstrip("\n") == str(expected_output).rstrip("\n"):
                    result_status = True
                    metadata["status"] = "success"
                else:
                    result_status = False
                    metadata["status"] = "wrong_answer"
            else:
                # Status is Success but run_result status is not Finished, this is unexpected
                metadata["status"] = "unexpected_success_state"
                result_status = -1  # Classify as unknown error
        else:
            # API returned an unknown top-level status
            logger.warning(f"Unknown API status received: {api_status}")
            metadata["status"] = f"unknown_api_status_{api_status}"
            result_status = -1  # Default to -1
    else:  # api_response is None and no error_msg (Should not happen with current call_sandbox_api logic)
        metadata["status"] = "unknown_api_state"
        result_status = -1
        logger.error(f"Case {case_index}: Unknown API state (no response and no error message).")
    return result_status, metadata


def check_correctness(sandbox_fusion_url: str, in_outs: Optional[dict], generation: str, timeout: int = DEFAULT_TIMEOUT, language: str = "python", concurrent_semaphore: Optional[threading.Semaphore] = None) -> Tuple[List[Any], List[Dict[str, Any]]]:
    """
    Checks the correctness of code generation using the remote sandbox API,
    processing test cases concurrently.

    Args:
        sandbox_fusion_url: The URL of the sandbox fusion API.
        in_outs: Dictionary containing "inputs" and "outputs" lists.
        generation: The generated code string.
        timeout: Timeout for each test case (compile and run share this timeout).
        language: The programming language of the code.

    Returns:
        A tuple (results, metadata_list).
        results: A list containing the test result for each input/output pair
                 (True/False/-1 api/sandbox err, -2 runtime err, -3 timeout, -4 compile err).
                 Results are ordered corresponding to the inputs.
        metadata_list: A list containing metadata dictionaries for each test case,
                       ordered corresponding to the inputs.
    """
    logger.info("Starting correctness check for generation.")

    if not in_outs or "inputs" not in in_outs or "outputs" not in in_outs:
        logger.warning("Invalid in_outs format provided.")
        return [-1], [{"error": "Invalid input/output data"}]

    inputs = in_outs["inputs"]
    expected_outputs = in_outs["outputs"]
    fn_name = in_outs.get("fn_name")
    num_cases = len(inputs)
    results = [None] * num_cases  # Initialize with placeholders
    metadata_list = [None] * num_cases  # Initialize with placeholders

    if num_cases == 0:
        logger.warning("Empty inputs provided.")
        return [], []

    if len(inputs) != len(expected_outputs):
        logger.warning(f"Mismatch between number of inputs ({len(inputs)}) and outputs ({len(expected_outputs)}).")
        # Return error based on the number of inputs provided
        return [-1] * num_cases, [{"error": "Input/output count mismatch", "case_index": i} for i in range(num_cases)]

    first_compile_error_index = -1

    # max_workers is limited by sandbox_fusion_max_concurrent from concurrent_semaphore
    with concurrent.futures.ThreadPoolExecutor(max_workers=max(32, os.cpu_count() * 5)) as executor:
        # Submit all tasks, passing the concurrent_semaphore to _process_single_case
        future_to_index = {executor.submit(_process_single_case, i, stdin_data, expected_outputs[i], sandbox_fusion_url, generation, timeout, language, concurrent_semaphore, fn_name): i for i, stdin_data in enumerate(inputs)}

        # Process results as they complete
        for future in concurrent.futures.as_completed(future_to_index):
            index = future_to_index[future]
            try:
                result_status, metadata = future.result()
                results[index] = result_status
                metadata_list[index] = metadata

                # Check for compile error (-4)
                if result_status == -4:
                    if first_compile_error_index == -1 or index < first_compile_error_index:
                        first_compile_error_index = index
                    # Optimization: could potentially cancel futures for index > first_compile_error_index
                    # However, cancellation is not guaranteed. Post-processing is safer.

            except Exception as exc:
                logger.error(f"Test case {index} generated an exception: {exc}")
                traceback.print_exc()
                results[index] = -1  # Mark as API/internal error
                metadata_list[index] = {
                    "case_index": index,
                    "input": str(inputs[index]),
                    "expected_output": str(expected_outputs[index]),
                    "api_request_error": f"Internal execution error: {exc}",
                    "status": "internal_error",
                }

    # Post-processing for compile errors
    if first_compile_error_index != -1:
        logger.warning(f"Compile error detected in case {first_compile_error_index}. Marking subsequent cases as compile errors.")
        for i in range(first_compile_error_index + 1, num_cases):
            # Only update if not already processed (though it should be None or have a result)
            if results[i] != -4:  # Avoid overwriting if it somehow already got -4
                results[i] = -4
                # Update or create metadata for skipped cases due to compile error
                if metadata_list[i] is None:  # If future failed before returning metadata
                    metadata_list[i] = {
                        "case_index": i,
                        "input": str(inputs[i]),
                        "expected_output": str(expected_outputs[i]),
                        "api_request_error": None,
                        "status": "compile_error_skipped",  # Indicate skipped due to prior compile error
                    }
                else:  # If future completed but result is overridden
                    metadata_list[i]["status"] = "compile_error_skipped"

    logger.info(f"Correctness check finished. Results: {results}")
    return results, metadata_list


==> sharp/utils/reward_score/search_r1_like_qa_em.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
# Copyright 2025 Search-R1 Contributors
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/PeterGriffinJin/Search-R1/blob/main/verl/utils/reward_score/qa_em.py

import random
import re
import string


def normalize_answer(s):
    def remove_articles(text):
        return re.sub(r"\b(a|an|the)\b", " ", text)

    def white_space_fix(text):
        return " ".join(text.split())

    def remove_punc(text):
        exclude = set(string.punctuation)
        return "".join(ch for ch in text if ch not in exclude)

    def lower(text):
        return text.lower()

    return white_space_fix(remove_articles(remove_punc(lower(s))))


def em_check(prediction, golden_answers):
    if isinstance(golden_answers, str):
        golden_answers = [golden_answers]
    normalized_prediction = normalize_answer(prediction)
    score = 0
    for golden_answer in golden_answers:
        golden_answer = normalize_answer(golden_answer)
        if golden_answer == normalized_prediction:
            score = 1
            break
    return score


def subem_check(prediction, golden_answers):
    if isinstance(golden_answers, str):
        golden_answers = [golden_answers]
    normalized_prediction = normalize_answer(prediction)
    score = 0
    for golden_answer in golden_answers:
        golden_answer = normalize_answer(golden_answer)
        if golden_answer in normalized_prediction:
            score = 1
            break
    return score


def extract_solution(solution_str):
    """Extract the equation from the solution string."""
    # Remove everything before the first "Assistant:"
    # if "Assistant:" in solution_str:
    #     solution_str = solution_str.split("Assistant:", 1)[1]
    # elif "<|im_start|>assistant" in solution_str:
    #     solution_str = solution_str.split("<|im_start|>assistant", 1)[1]
    # else:
    #     return None
    # solution_str = solution_str.split('\n')[-1]

    answer_pattern = r"<answer>(.*?)</answer>"
    match = re.finditer(answer_pattern, solution_str, re.DOTALL)
    matches = list(match)

    # If there are 0  matches, return None
    if len(matches) < 1:
        return None

    # If there are 2 or more matches, return the last one
    return matches[-1].group(1).strip()


def count_answer_tags(text):
    opening_tags = text.count("<answer>")
    closing_tags = text.count("</answer>")

    return opening_tags, closing_tags


def compute_score(solution_str, ground_truth, method="strict", format_score=0.0, score=1.0):
    """The scoring function for exact match (EM).

    Args:
        solution_str: the solution text
        ground_truth: the ground truth
        method: the method to extract the solution, choices are 'strict' and 'flexible'
        format_score: the score for the format
        score: the score for the correct answer
    """
    answer = extract_solution(solution_str=solution_str)
    open_count, close_count = count_answer_tags(solution_str)
    do_print = random.randint(1, 64) == 1

    if do_print:
        print("--------------------------------")
        print(f"Golden answers: {ground_truth['target']}")
        if answer is not None:
            print(f"Extracted answer is not None: {answer}")
        else:
            print("Extracted answer: None!")
        print(f"Solution string: {solution_str}")

    if answer is None:
        return 0
    else:
        if em_check(answer, ground_truth["target"]):
            if open_count > 10 or close_count > 10:  # prevent output a lot of </answer>
                score = score / 4
                return score
            return score
        else:
            return format_score


def compute_score_subem(solution_str, ground_truth, method="strict", format_score=0.0, score=1.0):
    """The scoring function for substring exact match (EM).

    Args:
        solution_str: the solution text
        ground_truth: the ground truth
        method: the method to extract the solution, choices are 'strict' and 'flexible'
        format_score: the score for the format
        score: the score for the correct answer
    """
    answer = extract_solution(solution_str=solution_str)
    do_print = random.randint(1, 64) == 1

    if do_print:
        print("--------------------------------")
        print(f"Golden answers: {ground_truth['target']}")
        print(f"Extracted answer: {answer}")
        print(f"Solution string: {solution_str}")

    if answer is None:
        return 0
    else:
        if subem_check(answer, ground_truth["target"]):
            return score
        else:
            return format_score


==> sharp/utils/reward_score/simpleqa.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# Adapted from https://github.com/PeterGriffinJin/Search-R1/blob/main/verl/utils/reward_score/qa_em.py

import random

import regex


def extract_solution(solution_str):
    """Extract the equation from the solution string."""
    try:
        matches = regex.findall(
            r"\\boxed\{((?:[^{}]+|\{(?1)*\})*)\}",
            solution_str,
            regex.DOTALL,
            timeout=10,
        )
    except TimeoutError as _:
        matches = []

    # If there are 0 matches, return None
    if len(matches) < 1:
        return None

    # If there are 2 or more matches, return the last one
    return matches[-1].strip()


def compute_score(solution_str, ground_truth, method="strict", format_score=0.0, score=1.0):
    """The scoring function for exact match (EM).

    Args:
        solution_str: the solution text
        ground_truth: the ground truth
        method: the method to extract the solution, choices are 'strict' and 'flexible'
        format_score: the score for the format
        score: the score for the correct answer
    """
    answer = extract_solution(solution_str=solution_str)
    do_print = False

    if do_print:
        print("--------------------------------")
        print(f"Golden answers: {ground_truth}")
        if answer is not None:
            print(f"Extracted answer is not None: {answer}")
        else:
            print("Extracted answer: None!")
        print(f"Solution string: {solution_str}")

    if answer is None:
        return 0
    else:
        if answer == ground_truth:
            return score
        else:
            return format_score


==> sharp/utils/seqlen_balancing.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import copy
import heapq
from typing import List, Tuple

import torch
from torch import distributed as dist

from verl.utils.device import get_device_name


def karmarkar_karp(seqlen_list: List[int], k_partitions: int, equal_size: bool):
    # see: https://en.wikipedia.org/wiki/Largest_differencing_method
    class Set:
        def __init__(self) -> None:
            self.sum = 0
            self.items = []

        def add(self, idx: int, val: int):
            self.items.append((idx, val))
            self.sum += val

        def merge(self, other):
            for idx, val in other.items:
                self.items.append((idx, val))
                self.sum += val

        def __lt__(self, other):
            if self.sum != other.sum:
                return self.sum < other.sum
            if len(self.items) != len(other.items):
                return len(self.items) < len(other.items)
            return self.items < other.items

    class State:
        def __init__(self, items: List[Tuple[int, int]], k: int) -> None:
            self.k = k
            # sets should always be decreasing order
            self.sets = [Set() for _ in range(k)]
            assert len(items) in [1, k], f"{len(items)} not in [1, {k}]"
            for i, (idx, seqlen) in enumerate(items):
                self.sets[i].add(idx=idx, val=seqlen)
            self.sets = sorted(self.sets, reverse=True)

        def get_partitions(self):
            partitions = []
            for i in range(len(self.sets)):
                cur_partition = []
                for idx, _ in self.sets[i].items:
                    cur_partition.append(idx)
                partitions.append(cur_partition)
            return partitions

        def merge(self, other):
            for i in range(self.k):
                self.sets[i].merge(other.sets[self.k - 1 - i])
            self.sets = sorted(self.sets, reverse=True)

        @property
        def spread(self) -> int:
            return self.sets[0].sum - self.sets[-1].sum

        def __lt__(self, other):
            # least heap, let the state with largest spread to be popped first,
            # if the spread is the same, let the state who has the largest set
            # to be popped first.
            if self.spread != other.spread:
                return self.spread > other.spread
            return self.sets[0] > other.sets[0]

        def __repr__(self) -> str:
            repr_str = "["
            for i in range(self.k):
                if i > 0:
                    repr_str += ","
                repr_str += "{"
                for j, (_, seqlen) in enumerate(self.sets[i].items):
                    if j > 0:
                        repr_str += ","
                    repr_str += str(seqlen)
                repr_str += "}"
            repr_str += "]"
            return repr_str

    sorted_seqlen_list = sorted([(seqlen, i) for i, seqlen in enumerate(seqlen_list)])
    states_pq = []
    if equal_size:
        assert len(seqlen_list) % k_partitions == 0, f"{len(seqlen_list)} % {k_partitions} != 0"
        for offset in range(0, len(sorted_seqlen_list), k_partitions):
            items = []
            for i in range(k_partitions):
                seqlen, idx = sorted_seqlen_list[offset + i]
                items.append((idx, seqlen))
            heapq.heappush(states_pq, State(items=items, k=k_partitions))
    else:
        for seqlen, idx in sorted_seqlen_list:
            heapq.heappush(states_pq, State(items=[(idx, seqlen)], k=k_partitions))

    while len(states_pq) > 1:
        state0 = heapq.heappop(states_pq)
        state1 = heapq.heappop(states_pq)
        # merge states
        state0.merge(state1)
        heapq.heappush(states_pq, state0)

    final_state = states_pq[0]
    partitions = final_state.get_partitions()
    if equal_size:
        for i, partition in enumerate(partitions):
            assert len(partition) * k_partitions == len(seqlen_list), f"{len(partition)} * {k_partitions} != {len(seqlen_list)}"
    return partitions


def greedy_partition(seqlen_list: List[int], k_partitions: int, equal_size: bool):
    bias = sum(seqlen_list) + 1 if equal_size else 0
    sorted_seqlen = [(seqlen + bias, i) for i, seqlen in enumerate(seqlen_list)]
    partitions = [[] for _ in range(k_partitions)]
    partition_sums = [0 for _ in range(k_partitions)]
    for seqlen, i in sorted_seqlen:
        min_idx = None
        for j in range(k_partitions):
            if min_idx is None or partition_sums[j] < partition_sums[min_idx]:
                min_idx = j
        partitions[min_idx].append(i)
        partition_sums[min_idx] += seqlen
    if equal_size:
        for i, partition in enumerate(partitions):
            assert len(partition) * k_partitions == len(seqlen_list), f"{len(partition)} * {k_partitions} != {len(seqlen_list)}"
    return partitions


def get_seqlen_balanced_partitions(seqlen_list: List[int], k_partitions: int, equal_size: bool):
    """
    Calculates partitions of indices from seqlen_list such that the sum of sequence lengths
    in each partition is balanced. Uses the Karmarkar-Karp differencing method.

    This is useful for balancing workload across devices or batches, especially when
    dealing with variable sequence lengths.

    Args:
        seqlen_list (List[int]): A list of sequence lengths for each item.
        k_partitions (int): The desired number of partitions.
        equal_size (bool): If True, ensures that each partition has the same number of items.
                           Requires len(seqlen_list) to be divisible by k_partitions.
                           If False, partitions can have varying numbers of items, focusing
                           only on balancing the sum of sequence lengths.

    Returns:
        List[List[int]]: A list containing k_partitions lists. Each inner list contains the
                         original indices of the items assigned to that partition. The indices
                         within each partition list are sorted.

    Raises:
        AssertionError: If len(seqlen_list) < k_partitions.
        AssertionError: If equal_size is True and len(seqlen_list) is not divisible by k_partitions.
        AssertionError: If any resulting partition is empty.
    """
    assert len(seqlen_list) >= k_partitions, f"number of items:[{len(seqlen_list)}] < k_partitions:[{k_partitions}]"

    def _check_and_sort_partitions(partitions):
        assert len(partitions) == k_partitions, f"{len(partitions)} != {k_partitions}"
        seen_idx = set()
        sorted_partitions = [None] * k_partitions
        for i, partition in enumerate(partitions):
            assert len(partition) > 0, f"the {i}-th partition is empty"
            for idx in partition:
                seen_idx.add(idx)
            sorted_partitions[i] = sorted(partition)
        assert seen_idx == set(range(len(seqlen_list)))
        return sorted_partitions

    partitions = karmarkar_karp(seqlen_list=seqlen_list, k_partitions=k_partitions, equal_size=equal_size)
    return _check_and_sort_partitions(partitions)


def log_seqlen_unbalance(seqlen_list: List[int], partitions: List[List[int]], prefix):
    # add some metrics of seqlen sum on dp ranks
    k_partition = len(partitions)
    # assert len(seqlen_list) % k_partition == 0
    batch_size = len(seqlen_list) // k_partition
    min_sum_seqlen = None
    max_sum_seqlen = None
    total_sum_seqlen = 0
    for offset in range(0, len(seqlen_list), batch_size):
        cur_sum_seqlen = sum(seqlen_list[offset : offset + batch_size])
        if min_sum_seqlen is None or cur_sum_seqlen < min_sum_seqlen:
            min_sum_seqlen = cur_sum_seqlen
        if max_sum_seqlen is None or cur_sum_seqlen > max_sum_seqlen:
            max_sum_seqlen = cur_sum_seqlen
        total_sum_seqlen += cur_sum_seqlen

    balanced_sum_seqlen_list = []
    for partition in partitions:
        cur_sum_seqlen_balanced = sum([seqlen_list[i] for i in partition])
        balanced_sum_seqlen_list.append(cur_sum_seqlen_balanced)
    min_sum_seqlen_balanced = min(balanced_sum_seqlen_list)
    max_sum_seqlen_balanced = max(balanced_sum_seqlen_list)

    return {
        f"{prefix}/min": min_sum_seqlen,
        f"{prefix}/max": max_sum_seqlen,
        f"{prefix}/minmax_diff": max_sum_seqlen - min_sum_seqlen,
        f"{prefix}/balanced_min": min_sum_seqlen_balanced,
        f"{prefix}/balanced_max": max_sum_seqlen_balanced,
        f"{prefix}/mean": total_sum_seqlen / len(partitions),
    }


def ceildiv(a, b):
    return -(a // -b)


def roundup_divisible(a, b):
    return ((a + b - 1) // b) * b


def rearrange_micro_batches(batch, max_token_len, dp_group=None, num_batches_divided_by=None, same_micro_num_in_dp=True, min_num_micro_batch=None):
    """
    Split a batch into micro-batches by total token count, with optional DP sync and padding.

    Args:
        batch (TensorDict): must include "attention_mask" (B*S); other fields are sliced similarly.
        max_token_len (int): max sum of attention_mask per micro-batch.
        dp_group (optional): torch.distributed group for data-parallel sync.
        num_batches_divided_by (optional): virtual pipeline parallel size, for megatron.
        same_micro_num_in_dp (bool): if True and dp_group set, pad all ranks to the same count.
        min_num_micro_batch (int, optional): force at least this many splits (pads empty ones).

    Returns:
        List[TensorDict]: the micro-batches.
        List[List[int]]: index lists mapping each micro-batch back to original positions.
    """
    # this is per local micro_bsz
    max_seq_len = batch["attention_mask"].shape[-1]
    assert max_token_len >= max_seq_len, f"max_token_len must be greater than the sequence length. Got {max_token_len=} and {max_seq_len=}"
    seq_len_effective: torch.Tensor = batch["attention_mask"].sum(dim=1)
    total_seqlen = seq_len_effective.sum().item()
    # NOTE: num_microbatches <= batch_size, so take the min of this two.
    num_micro_batches = min(len(seq_len_effective), ceildiv(total_seqlen, max_token_len))
    if min_num_micro_batch is not None:
        # used to support pp
        num_micro_batches = max(min_num_micro_batch, num_micro_batches)
    if dist.is_initialized() and same_micro_num_in_dp:
        num_micro_batches = torch.tensor([num_micro_batches], device=get_device_name())
        dist.all_reduce(num_micro_batches, op=dist.ReduceOp.MAX, group=dp_group)
        num_micro_batches = num_micro_batches.cpu().item()
    if num_batches_divided_by is not None:
        num_micro_batches = roundup_divisible(num_micro_batches, num_batches_divided_by)

    seq_len_effective = seq_len_effective.tolist()
    assert num_micro_batches <= len(seq_len_effective)

    micro_bsz_idx = get_seqlen_balanced_partitions(seq_len_effective, num_micro_batches, equal_size=False)

    micro_batches = []

    for partition in micro_bsz_idx:
        curr_micro_batch = []
        for idx in partition:
            curr_micro_batch.append(batch[idx : idx + 1])
        curr_micro_batch = torch.cat(curr_micro_batch)

        micro_batches.append(curr_micro_batch)

    return micro_batches, micro_bsz_idx


def get_reverse_idx(idx_map):
    """
    Build the inverse of an index mapping.

    Args:
        idx_map (Sequence[int]): Sequence where idx_map[i] = j.

    Returns:
        List[int]: Inverse mapping list such that output[j] = i for each i.
    """
    reverse_idx_map = copy.deepcopy(idx_map)

    for i, idx in enumerate(idx_map):
        reverse_idx_map[idx] = i

    return reverse_idx_map


==> sharp/utils/tokenizer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""Utils for tokenization."""

import warnings

__all__ = ["hf_tokenizer", "hf_processor"]


def set_pad_token_id(tokenizer):
    """Set pad_token_id to eos_token_id if it is None.

    Args:
        tokenizer (transformers.PreTrainedTokenizer): The tokenizer to be set.

    """
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token_id = tokenizer.eos_token_id
        warnings.warn(f"tokenizer.pad_token_id is None. Now set to {tokenizer.eos_token_id}", stacklevel=1)
    if tokenizer.pad_token is None:
        tokenizer.pad_token = tokenizer.eos_token
        warnings.warn(f"tokenizer.pad_token is None. Now set to {tokenizer.eos_token}", stacklevel=1)


def hf_tokenizer(name_or_path, correct_pad_token=True, correct_gemma2=True, **kwargs):
    """Create a huggingface pretrained tokenizer which correctness handles eos and pad tokens.

    Args:

        name (str): The name of the tokenizer.
        correct_pad_token (bool): Whether to correct the pad token id.
        correct_gemma2 (bool): Whether to correct the gemma2 tokenizer.

    Returns:

        transformers.PreTrainedTokenizer: The pretrained tokenizer.

    """
    from transformers import AutoTokenizer

    if correct_gemma2 and isinstance(name_or_path, str) and "gemma-2-2b-it" in name_or_path:
        # the EOS token in gemma2 is ambiguious, which may worsen RL performance.
        # https://huggingface.co/google/gemma-2-2b-it/commit/17a01657f5c87135bcdd0ec7abb4b2dece04408a
        warnings.warn("Found gemma-2-2b-it tokenizer. Set eos_token and eos_token_id to <end_of_turn> and 107.", stacklevel=1)
        kwargs["eos_token"] = "<end_of_turn>"
        kwargs["eos_token_id"] = 107
    tokenizer = AutoTokenizer.from_pretrained(name_or_path, **kwargs)
    if correct_pad_token:
        set_pad_token_id(tokenizer)
    return tokenizer


def hf_processor(name_or_path, **kwargs):
    """Create a huggingface processor to process multimodal data.

    Args:
        name_or_path (str): The name of the processor.

    Returns:
        transformers.ProcessorMixin: The pretrained processor.
    """
    from transformers import AutoProcessor

    try:
        processor = AutoProcessor.from_pretrained(name_or_path, **kwargs)
    except Exception:
        processor = None
    # Avoid load tokenizer, see:
    # https://github.com/huggingface/transformers/blob/v4.49.0/src/transformers/models/auto/processing_auto.py#L344
    if processor is not None and "Processor" not in processor.__class__.__name__:
        processor = None
    return processor


==> sharp/utils/torch_dtypes.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Adapted from Cruise.
"""

from typing import Union

import torch

HALF_LIST = [16, "16", "fp16", "float16", torch.float16]
FLOAT_LIST = [32, "32", "fp32", "float32", torch.float32]
BFLOAT_LIST = ["bf16", "bfloat16", torch.bfloat16]


class PrecisionType:
    """Type of precision used.

    >>> PrecisionType.HALF == 16
    True
    >>> PrecisionType.HALF in (16, "16")
    True
    """

    HALF = "16"
    FLOAT = "32"
    FULL = "64"
    BFLOAT = "bf16"
    MIXED = "mixed"

    @staticmethod
    def supported_type(precision: Union[str, int]) -> bool:
        return any(x == precision for x in PrecisionType)

    @staticmethod
    def supported_types() -> list[str]:
        return [x.value for x in PrecisionType]

    @staticmethod
    def is_fp16(precision):
        return precision in HALF_LIST

    @staticmethod
    def is_fp32(precision):
        return precision in FLOAT_LIST

    @staticmethod
    def is_bf16(precision):
        return precision in BFLOAT_LIST

    @staticmethod
    def to_dtype(precision):
        if precision in HALF_LIST:
            return torch.float16
        elif precision in FLOAT_LIST:
            return torch.float32
        elif precision in BFLOAT_LIST:
            return torch.bfloat16
        else:
            raise RuntimeError(f"unexpected precision: {precision}")

    @staticmethod
    def to_str(precision):
        if precision == torch.float16:
            return "fp16"
        elif precision == torch.float32:
            return "fp32"
        elif precision == torch.bfloat16:
            return "bf16"
        else:
            raise RuntimeError(f"unexpected precision: {precision}")


==> sharp/utils/torch_functional.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Contain small torch utilities
"""

import math
from contextlib import contextmanager
from typing import Dict, List, Optional, Union

import torch
import torch.distributed
import torch.nn.functional as F
from tensordict import TensorDict
from torch import nn
from torch.optim import Optimizer
from torch.optim.lr_scheduler import LambdaLR
from transformers import PreTrainedTokenizer

from verl.utils.device import get_device_name, get_torch_device

try:
    from flash_attn.ops.triton.cross_entropy import cross_entropy_loss

    FLAH_ATTN_CROSS_ENTROPY_LOSS_AVAILABLE = True
except ImportError:
    FLAH_ATTN_CROSS_ENTROPY_LOSS_AVAILABLE = False


def gather_from_labels(data, label):
    """Gather the label from data. The value in label should be [0, vocab_size)

    Args:
        data: (..., vocab_size)
        label (torch.IntTensor) : (...,)

    Returns:

    """

    output = torch.gather(data, -1, label.unsqueeze(-1)).squeeze(-1)
    return output


def logprobs_from_logits(logits, labels, inplace_backward=True):
    """
    Compute per-token log-probabilities for the given labels.

    Uses a Flash-Attention–based cross-entropy (if available) for efficient backward,
    otherwise falls back to a standard log-softmax+gather approach.

    See: https://github.com/pytorch/pytorch/issues/563#issuecomment-330103591

    Args:
        logits (Tensor): Model outputs of shape (..., vocab_size).
        labels (LongTensor): True class indices of shape matching logits[..., :-1].
        inplace_backward (bool): If True and Flash-Attn is available, perform backward in-place.

    Returns:
        Tensor: Log-probabilities of the target labels, shape logits.shape[:-1].
    """
    if FLAH_ATTN_CROSS_ENTROPY_LOSS_AVAILABLE:
        batch_dim = logits.shape[:-1]
        last_dim = logits.shape[-1]
        logits = logits.reshape(-1, last_dim)
        labels = labels.reshape(-1)
        output = logprobs_from_logits_flash_attn(logits, labels, inplace_backward=inplace_backward)
        output = output.view(*batch_dim)
    else:
        output = logprobs_from_logits_v2(logits, labels)
    return output


def logprobs_from_logits_flash_attn(logits, labels, inplace_backward=True):
    output = cross_entropy_loss(logits, labels, inplace_backward=inplace_backward)
    assert isinstance(output, tuple), "please make sure flash-attn>=2.4.3 where cross_entropy_loss returns Tuple[losses, z_losses]."
    return -output[0]


def logprobs_from_logits_naive(logits, labels):
    logp = F.log_softmax(logits, dim=-1)
    logpy = gather_from_labels(logp, labels)
    return logpy


def logprobs_from_logits_v2(logits: torch.FloatTensor, labels):
    """
    A memory efficient implementation of logprobs_from_logits
    """
    if logits.dtype in [torch.float32, torch.float64]:
        logits_labels = torch.gather(logits, dim=-1, index=labels.unsqueeze(-1)).squeeze(-1)
        # loop to reduce peak mem consumption
        logsumexp_values = torch.stack([torch.logsumexp(logit, dim=-1) for logit in logits])
        logprobs_labels = logits_labels - logsumexp_values  # log_softmax(x_i) = x_i - logsumexp(x)
    else:
        # logsumexp approach is unstable with bfloat16, fall back to slightly less efficent approach
        logprobs_labels = []
        for row_logits, row_labels in zip(logits, labels):  # loop to reduce peak mem consumption
            row_logprobs = F.log_softmax(row_logits, dim=-1)
            row_logprobs_labels = row_logprobs.gather(dim=-1, index=row_labels.unsqueeze(-1)).squeeze(-1)
            logprobs_labels.append(row_logprobs_labels)
        logprobs_labels = torch.stack(logprobs_labels)
    return logprobs_labels


def clip_by_value(x, tensor_min, tensor_max):
    """
    Tensor extenstion to torch.clamp
    https://github.com/pytorch/pytorch/issues/2793#issuecomment-428784713
    """
    clipped = torch.max(torch.min(x, tensor_max), tensor_min)
    return clipped


def entropy_from_logits(logits: torch.Tensor):
    """Calculate entropy from logits."""
    pd = torch.nn.functional.softmax(logits, dim=-1)
    entropy = torch.logsumexp(logits, dim=-1) - torch.sum(pd * logits, dim=-1)
    return entropy


def masked_sum(values, mask, axis=None):
    """Compute mean of tensor with a masked values."""
    return (values * mask).sum(axis=axis)


def masked_mean(values, mask, axis=None):
    """
    Compute the mean of `values` over elements selected by `mask`.

    Args:
        values (Tensor): Input tensor.
        mask (Tensor): Boolean or numeric mask of the same shape as `values`.
        axis (int or tuple of int, optional): Dimension(s) along which to compute the mean.
            Defaults to None (over all elements).

    Returns:
        Tensor: Masked mean, with shape equal to `values` reduced over `axis`.
    """
    return (values * mask).sum(axis=axis) / (mask.sum(axis=axis) + 1e-8)


def masked_var(values, mask, unbiased=True):
    """Compute variance of tensor with masked values."""
    mean = masked_mean(values, mask)
    centered_values = values - mean
    variance = masked_mean(centered_values**2, mask)
    if unbiased:
        mask_sum = mask.sum()
        if mask_sum == 0:
            raise ValueError("At least one element in the mask has to be 1.")
        # note that if mask_sum == 1, then there is a division by zero issue
        # to avoid it you just need to use a larger minibatch_size
        if mask_sum == 1:
            raise ValueError("The sum of the mask is one, which can cause a division by zero.")
        bessel_correction = mask_sum / (mask_sum - 1)
        variance = variance * bessel_correction
    return variance


def masked_whiten(values, mask, shift_mean=True):
    """
    Whiten `values` by normalizing with mean and variance computed over `mask`.

    Args:
        values (torch.Tensor): Input tensor.
        mask (torch.Tensor): Boolean tensor of same shape, selects elements for stats.
        shift_mean (bool): If True (default), output is zero-mean;
                           if False, the original mean is re-added after scaling.

    Returns:
        torch.Tensor: Whitened tensor of same shape as `values`.
    """
    mean, var = masked_mean(values, mask), masked_var(values, mask)
    whitened = (values - mean) * torch.rsqrt(var + 1e-8)
    if not shift_mean:
        whitened += mean
    return whitened


def get_response_mask(response_id: torch.Tensor, eos_token: Union[int, List[int]] = 2, dtype=torch.int64):
    """
    end of sentence token can be int or list: 1 or [1, 2]
    e.g.
    response_id = torch.tensor([[20, 10, 34, 1, 0, 0, 0],
                                [78, 0, 76, 2, 1, 0, 0],
                                [23, 98, 1, 0, 0, 0, 0],
                                [33, 3, 98, 45, 1, 0, 0]])
    #eos_token=1
    response_mask:  tensor([[1, 1, 1, 1, 0, 0, 0],
                            [1, 1, 1, 1, 1, 0, 0],
                            [1, 1, 1, 0, 0, 0, 0],
                            [1, 1, 1, 1, 1, 0, 0]])
    #eos_token=[1,2]
    response_mask:  tensor([[1, 1, 1, 1, 0, 0, 0],
                            [1, 1, 1, 1, 0, 0, 0],
                            [1, 1, 1, 0, 0, 0, 0],
                            [1, 1, 1, 1, 1, 0, 0]])
    """
    eos_mask = torch.isin(response_id, torch.tensor(eos_token, device=response_id.device)).int()
    return (eos_mask.cumsum(dim=1) - eos_mask).eq(0).to(dtype)


def compute_grad_norm(model: nn.Module):
    total_grad_square = 0
    for param in model.parameters():
        if param.grad is not None:
            total_grad_square += torch.sum(torch.square(param.grad.detach())).item()
    return total_grad_square


def broadcast_dict_tensor(tensors: Union[Dict[str, torch.Tensor], TensorDict], src, group):
    """
    TODO: optimize this. Technically, we only need one broadcast
    """

    for key in tensors.sorted_keys:
        torch.distributed.broadcast(tensors[key], src=src, group=group, async_op=False)


def allgather_dict_tensors(tensors: Union[Dict[str, torch.Tensor], TensorDict], size, group, dim=0):
    """
    TODO: optimize this.
    - We can use async ops
    - We can use only one allgather
    Args:
        tensors:
        size:
        group:

    Returns:

    """
    if isinstance(tensors, TensorDict):
        is_tensor_dict = True
        tensors_as_dict = tensors.to_dict()
    else:
        tensors_as_dict = tensors
        is_tensor_dict = False

    output = {}
    sorted_keys = sorted(tensors_as_dict.keys())
    for key in sorted_keys:
        val = tensors_as_dict[key]
        output[key] = [torch.empty_like(val) for _ in range(size)]
        torch.distributed.all_gather(output[key], val, group=group, async_op=False)
        output[key] = torch.cat(output[key], dim=dim)

    if is_tensor_dict:
        output = TensorDict(source=output, batch_size=tensors.batch_size[0] * size)

    return output


def split_dict_tensor_into_batches(tensors: TensorDict, batch_size) -> List[TensorDict]:
    assert tensors.batch_size[0] % batch_size == 0, f"input data batch size: {tensors.batch_size[0]}, split batch size: {batch_size}"
    return tensors.split(batch_size)


def pad_2d_list_to_length(response, pad_token_id, max_length=None):
    """
    pad a 2D list (e.g. responses, logprobs) to a 2D tensor.
    """
    response_length = max(len(sub_list) for sub_list in response)
    target_length = max_length if max_length is not None and max_length > response_length else response_length
    padded_response = [tuple(sub_list) + (pad_token_id,) * (target_length - len(sub_list)) for sub_list in response]
    tensor = torch.tensor(padded_response)
    return tensor


def pad_sequence_to_length(tensors, max_seq_len, pad_token_id, left_pad=False):
    """
    pad a 2D tensors (e.g. responses, logprobs) in the last dim to max_seq_length.
    input shape: [bs, seq_length]
    output shape: [bs, max_seq_length]
    """
    if tensors.shape[-1] >= max_seq_len:
        return tensors
    # (0, max_seq_len - tensors.shape[-1]) means right pad to max_seq_length and no left pad
    pad_tuple = (max_seq_len - tensors.shape[-1], 0) if left_pad else (0, max_seq_len - tensors.shape[-1])
    return F.pad(tensors, pad_tuple, "constant", pad_token_id)


def postprocess_data(
    input_ids: torch.Tensor,
    attention_mask: torch.Tensor,
    max_length: int,
    pad_token_id: int,
    left_pad=True,
    truncation="error",
):
    """Process tokenizer outputs to consistent shapes via padding/truncation.

    Args:
        input_ids: Token indices [batch_size, seq_len]
        attention_mask: Mask [batch_size, seq_len]
        max_length: Target sequence length
        pad_token_id: Padding token ID
        left_pad: Pad left if True
        truncation: "left", "right" or "error"

    Returns:
        (input_ids, attention_mask) padded/truncated to max_length
    """
    assert truncation in ["left", "right", "middle", "error"]
    assert input_ids.ndim == 2

    sequence_length = input_ids.shape[-1]
    if sequence_length < max_length:
        input_ids = pad_sequence_to_length(input_ids, max_seq_len=max_length, pad_token_id=pad_token_id, left_pad=left_pad)
        attention_mask = pad_sequence_to_length(attention_mask, max_seq_len=max_length, pad_token_id=0, left_pad=left_pad)
    elif sequence_length > max_length:
        if truncation == "left":
            # actually, left truncation may not be reasonable
            input_ids = input_ids[:, -max_length:]
            attention_mask = attention_mask[:, -max_length:]
        elif truncation == "right":
            input_ids = input_ids[:, :max_length]
            attention_mask = attention_mask[:, :max_length]
        elif truncation == "middle":
            left_half = max_length // 2
            right_half = max_length - left_half
            input_ids = torch.cat([input_ids[:, :left_half], input_ids[:, -right_half:]], dim=-1)
            attention_mask = torch.cat([attention_mask[:, :left_half], attention_mask[:, -right_half:]], dim=-1)
        elif truncation == "error":
            raise NotImplementedError(f"{sequence_length=} is larger than {max_length=}")
        else:
            raise NotImplementedError(f"Unknown truncation method {truncation}")

    return input_ids, attention_mask


def tokenize_and_postprocess_data(prompt: str, tokenizer: PreTrainedTokenizer, max_length: int, pad_token_id: int, left_pad=True, truncation="error"):
    """Tokenize text and process outputs to consistent tensor shapes.

    Args:
        prompt: Input text to tokenize
        tokenizer: HuggingFace tokenizer instance
        max_length: Target sequence length
        pad_token_id: Padding token ID
        left_pad: Pad left if True
        truncation: Truncation strategy ("left"/"right"/"error")

    Returns:
        Tuple of (input_ids, attention_mask) from postprocess_data
    """
    input_data = tokenizer(prompt, return_tensors="pt", add_special_tokens=False)
    input_ids = input_data["input_ids"]
    attention_mask = input_data["attention_mask"]

    return postprocess_data(input_ids, attention_mask, max_length, pad_token_id, left_pad, truncation)


def remove_pad_token(input_ids: torch.Tensor, attention_mask: torch.Tensor):
    """Remove the pad token.

    Args:
        input_ids shape: [bs, seq_length]
        attention_mask shape: [bs, seq_length]
    Returns:
        no_padding_batch(List[List[int]]): contains the rmpad token ids per query.
    """
    no_padding_batch = []
    for ids, mask in zip(input_ids, attention_mask):
        no_padding_batch.append((ids[len(ids) - mask.sum() :]).cpu().numpy().tolist())
    return no_padding_batch


def log_probs_from_logits_response(input_ids, logits, response_length):
    """Compute the response log_probs from full logits. Note that logits = model(input_ids)

    Args:
        input_ids: [batch_size, seqlen]
        logits: [batch_size, seqlen, vocab_size]

    Returns:
        response_log_prob:
    """
    response_logits = logits[:, -response_length - 1 : -1]
    response = input_ids[:, -response_length:]
    response_log_prob = logprobs_from_logits(logits=response_logits, labels=response)
    return response_log_prob


def log_probs_from_logits_response_rmpad(input_ids, attention_mask, logits_rmpad, response_length):
    """Compute the log_probs from logits with rmpad logits and pad input. Note that
    logits_rmpad = model(input_ids_rmpad). For each sentences, there is a shift between
    logits and input_ids.
    The reason for this function to is to compute logprobs_from_logits in rmpad mode because it is memory-intensive
    for large vocab_size

    Args:
        input_ids: [batch_size, seqlen]
        attention_mask: [batch_size, seqlen]
        logits_rmpad: [total_nnz, vocab_size]
        response_length: int
    """
    from flash_attn.bert_padding import pad_input, unpad_input

    batch_size, seqlen = input_ids.shape
    input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask=attention_mask)
    input_ids_rmpad = input_ids_rmpad.squeeze(-1)
    input_ids_rmpad_rolled = torch.roll(input_ids_rmpad, shifts=-1, dims=0)
    full_log_probs_rmpad = logprobs_from_logits(logits=logits_rmpad, labels=input_ids_rmpad_rolled)  # (total_nnz,)
    full_output = pad_input(hidden_states=full_log_probs_rmpad.unsqueeze(-1), indices=indices, batch=batch_size, seqlen=seqlen)
    output = full_output.squeeze(-1)[:, -response_length - 1 : -1]  # [batch_size, response_length]
    return output


def log_probs_from_logits_all_rmpad(input_ids_rmpad, logits_rmpad, indices, batch_size, seqlen, response_length):
    """Compute the log_probs from logits with rmpad input_ids and logits. Note that
    logits_rmpad = model(input_ids_rmpad). For each sentences, there is a shift between
    logits and input_ids.
    The reason for this function to is to compute logprobs_from_logits in rmpad mode because it is memory-intensive
    for large vocab_size

    Args:
        input_ids_rmpad: [1, total_nnz]
        logits_rmpad: [total_nnz, vocab_size]
        indices: [total_nnz]
        batch_size: int
        seqlen: int
        response_length: int
    """
    from flash_attn.bert_padding import pad_input

    input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # transpose back to [total_nnz, 1]
    input_ids_rmpad = input_ids_rmpad.squeeze(-1)
    input_ids_rmpad_rolled = torch.roll(input_ids_rmpad, shifts=-1, dims=0)
    full_log_probs_rmpad = logprobs_from_logits(logits=logits_rmpad, labels=input_ids_rmpad_rolled)  # (total_nnz,)
    full_output = pad_input(hidden_states=full_log_probs_rmpad.unsqueeze(-1), indices=indices, batch=batch_size, seqlen=seqlen)
    output = full_output.squeeze(-1)[:, -response_length - 1 : -1]  # [batch_size, response_length]
    return output


def post_process_logits(input_ids, logits, temperature, top_k, top_p):
    if temperature != 1.0:
        logits = logits.div_(temperature)  # inplace operation to avoid OOM
    # TODO: add them back
    # if top_k is not None and top_k > 0:
    #     logits = TopKLogitsWarper(top_k=top_k)(input_ids, logits)
    # if top_p is not None and top_p < 1.0 and top_p > 0.0:
    #     logits = TopPLogitsWarper(top_p=top_p)(input_ids, logits)
    return logits


"""
Optimizer related
"""


def get_cosine_schedule_with_warmup(
    optimizer: Optimizer,
    num_warmup_steps: int,
    num_training_steps: int,
    min_lr_ratio: float = 0.0,
    num_cycles: float = 0.5,
    last_epoch: int = -1,
):
    """
    Create a schedule with a learning rate that decreases following the values of the cosine function between the
    initial lr set in the optimizer to 0, after a warmup period during which it increases linearly between 0 and the
    initial lr set in the optimizer.
    Args:
        optimizer (:class:`~torch.optim.Optimizer`):
            The optimizer for which to schedule the learning rate.
        num_warmup_steps (:obj:`int`):
            The number of steps for the warmup phase.
        num_training_steps (:obj:`int`):
            The total number of training steps.
        min_lr_ratio (:obj:`float`, `optional`, defaults to 0.0):
            The minimum lr ratio w.r.t the maximum.
        num_cycles (:obj:`float`, `optional`, defaults to 0.5):
            The number of waves in the cosine schedule (the defaults is to just decrease from the max value to 0
            following a half-cosine).
        last_epoch (:obj:`int`, `optional`, defaults to -1):
            The index of the last epoch when resuming training.
    Return:
        :obj:`torch.optim.lr_scheduler.LambdaLR` with the appropriate schedule.
    """
    min_lr_ratio = 0.0 if min_lr_ratio is None else min_lr_ratio
    assert min_lr_ratio >= 0 and min_lr_ratio <= 1.0
    coef = (1 - min_lr_ratio) * 0.5
    intercept = (1 + min_lr_ratio) * 0.5

    def lr_lambda(current_step):
        if current_step < num_warmup_steps:
            return min_lr_ratio + (1.0 - min_lr_ratio) * (float(current_step) / float(max(1, num_warmup_steps)))
        progress = float(current_step - num_warmup_steps) / float(max(1, num_training_steps - num_warmup_steps))
        x = math.cos(math.pi * float(num_cycles) * 2.0 * progress)
        return max(min_lr_ratio, x * coef + intercept)

    return LambdaLR(optimizer, lr_lambda, last_epoch)


def get_constant_schedule_with_warmup(
    optimizer: Optimizer,
    num_warmup_steps: int,
    last_epoch: int = -1,
):
    """
    Create a constant LR schedule with a linear warmup phase.

    Args:
        optimizer (Optimizer): Wrapped optimizer.
        num_warmup_steps (int): Number of steps to ramp up the LR from 0 to initial value.
        last_epoch (int, optional): The index of the last epoch when resuming training. Defaults to -1.

    Returns:
        LambdaLR: Scheduler that increases LR linearly during warmup, then holds it constant.
    """

    def lr_lambda(current_step):
        if current_step < num_warmup_steps:
            return float(current_step) / float(max(1.0, num_warmup_steps))
        return 1.0

    return LambdaLR(optimizer, lr_lambda, last_epoch)


def prepare_decoder_attention_mask(attention_mask, input_shape, inputs_embeds):
    # create causal mask
    # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
    combined_attention_mask = None
    if input_shape[-1] > 1:
        combined_attention_mask = _make_causal_mask(
            input_shape,
            inputs_embeds.dtype,
            device=inputs_embeds.device,
        )

    if attention_mask is not None:
        # [bsz, seq_len] -> [bsz, 1, tgt_seq_len, src_seq_len]
        expanded_attn_mask = _expand_mask(attention_mask, inputs_embeds.dtype, tgt_len=input_shape[-1]).to(inputs_embeds.device)
        combined_attention_mask = expanded_attn_mask if combined_attention_mask is None else expanded_attn_mask + combined_attention_mask

    return combined_attention_mask


# Copied from transformers.models.bart.modeling_bart._make_causal_mask
def _make_causal_mask(input_ids_shape: torch.Size, dtype: torch.dtype, device: torch.device):
    """
    Make causal mask used for bi-directional self-attention.
    """
    bsz, tgt_len = input_ids_shape
    mask = torch.full((tgt_len, tgt_len), torch.finfo(dtype).min, device=device)
    mask_cond = torch.arange(mask.size(-1), device=device)
    mask.masked_fill_(mask_cond < (mask_cond + 1).view(mask.size(-1), 1), 0)
    mask = mask.to(dtype)
    return mask[None, None, :, :].expand(bsz, 1, tgt_len, tgt_len)


# Copied from transformers.models.bart.modeling_bart._expand_mask
def _expand_mask(mask: torch.Tensor, dtype: torch.dtype, tgt_len: Optional[int] = None):
    """
    Expands attention_mask from `[bsz, seq_len]` to `[bsz, 1, tgt_seq_len, src_seq_len]`.
    """
    bsz, src_len = mask.size()
    tgt_len = tgt_len if tgt_len is not None else src_len

    expanded_mask = mask[:, None, None, :].expand(bsz, 1, tgt_len, src_len).to(dtype)

    inverted_mask = 1.0 - expanded_mask

    return inverted_mask.masked_fill(inverted_mask.to(torch.bool), torch.finfo(dtype).min)


def get_unpad_data(attention_mask):
    seqlens_in_batch = attention_mask.sum(dim=-1, dtype=torch.int32)
    indices = torch.nonzero(attention_mask.flatten(), as_tuple=False).flatten()
    max_seqlen_in_batch = seqlens_in_batch.max().item()
    cu_seqlens = F.pad(torch.cumsum(seqlens_in_batch, dim=0, dtype=torch.int32), (1, 0))
    return (
        indices,
        cu_seqlens,
        max_seqlen_in_batch,
    )


def get_wsd_schedule_with_warmup(
    optimizer: Optimizer,
    num_warmup_steps: int,
    num_training_steps: int,
    min_lr_ratio: float = 0.0,
    num_cycles: float = 0.5,
    last_epoch: int = -1,
    stable_ratio: float = 0.9,
):
    """
    Create a Warmup-Stable-Decay learning rate scheduler.

    The schedule follows three phases:
    1. Warmup: Learning rate increases linearly from 0 to the initial LR
    2. Stable: Learning rate remains constant at the initial LR
    3. Decay: Learning rate decreases following a cosine curve to min_lr_ratio * initial LR

    Args:
        optimizer (:class:`~torch.optim.Optimizer`):
            The optimizer for which to schedule the learning rate.
        num_warmup_steps (:obj:`int`):
            The number of steps for the warmup phase.
        num_training_steps (:obj:`int`):
            The total number of training steps.
        min_lr_ratio (:obj:`float`, `optional`, defaults to 0.0):
            The minimum learning rate ratio w.r.t the initial learning rate.
        num_cycles (:obj:`float`, `optional`, defaults to 0.5):
            The number of waves in the cosine schedule during decay phase.
        last_epoch (:obj:`int`, `optional`, defaults to -1):
            The index of the last epoch when resuming training.
        stable_ratio (:obj:`float`, `optional`, defaults to 0.0):
            The ratio of non-warmup steps that should maintain a constant learning rate.
            Set to 0.0 to behave exactly like cosine schedule.

    Return:
        :obj:`torch.optim.lr_scheduler.LambdaLR` with the appropriate schedule.
    """
    remaining_steps = max(0, num_training_steps - num_warmup_steps)
    num_stable_steps = int(remaining_steps * stable_ratio)
    num_decay_steps = remaining_steps - num_stable_steps

    def lr_lambda(current_step):
        if current_step < num_warmup_steps:
            return float(current_step) / float(max(1, num_warmup_steps))
        if current_step < num_warmup_steps + num_stable_steps:
            return 1.0
        if current_step < num_training_steps:
            progress = float(current_step - num_warmup_steps - num_stable_steps) / float(max(1, num_decay_steps))
            value = max(0.0, 0.5 * (1.0 + math.cos(math.pi * float(num_cycles) * 2.0 * progress)))
            return (1.0 - min_lr_ratio) * value + min_lr_ratio
        return min_lr_ratio

    return LambdaLR(optimizer, lr_lambda, last_epoch)


@contextmanager
def check_device_is_available():
    """
    Some modules must be imported after CUDA is initialized. Such as sglang's sharding manager.

    This context manager checks if CUDA is available and raises an error if it is not.
    """
    if not get_torch_device().is_available():
        raise RuntimeError("Device {} must be initialized before importing this module.".format(get_device_name()))

    yield


def distributed_mean_max_min_std(local_tensor, compute_max=True, compute_min=True, compute_std=True):
    """Compute distributed statistics across all processes.

    Args:
        local_tensor: Tensor containing local values
        compute_max: Include maximum value calculation
        compute_min: Include minimum value calculation
        compute_std: Include standard deviation calculation

    Returns:
        Tuple containing (mean, max, min, std) in this order. None for disabled metrics.
    """
    # Sum the local tensor across all processes
    local_sum = torch.sum(local_tensor)
    local_num = torch.tensor(torch.numel(local_tensor), device="cuda")

    torch.distributed.all_reduce(local_sum, op=torch.distributed.ReduceOp.SUM)
    torch.distributed.all_reduce(local_num, op=torch.distributed.ReduceOp.SUM)

    global_mean = local_sum / local_num

    if compute_max:
        local_max = torch.max(local_tensor)
        torch.distributed.all_reduce(local_max, op=torch.distributed.ReduceOp.MAX)
    else:
        local_max = None

    if compute_min:
        local_min = torch.min(local_tensor)
        torch.distributed.all_reduce(local_min, op=torch.distributed.ReduceOp.MIN)
    else:
        local_min = None

    if compute_std:
        square_diff = torch.sum(torch.pow(local_tensor - global_mean, 2))
        torch.distributed.all_reduce(square_diff, op=torch.distributed.ReduceOp.SUM)
        global_std = torch.sqrt(square_diff / (local_num - 1))
    else:
        global_std = None

    return global_mean, local_max, local_min, global_std


def distributed_masked_mean(local_tensor, local_mask):
    """Compute global mean of non-masked elements across distributed processes.

    Args:
        local_tensor (torch.Tensor): Input tensor with local values
        local_mask (torch.Tensor): Binary mask (1=valid, 0=ignore) matching local_tensor shape

    Returns:
        torch.Tensor: Global mean of all valid elements across processes
    """
    local_tensor = local_tensor * local_mask

    local_sum = torch.sum(local_tensor)
    local_num = torch.sum(local_mask)

    torch.distributed.all_reduce(local_sum, op=torch.distributed.ReduceOp.SUM)
    torch.distributed.all_reduce(local_num, op=torch.distributed.ReduceOp.SUM)

    global_mean = local_sum / local_num
    return global_mean


==> sharp/utils/tracking.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
A unified tracking interface that supports logging data to different backend
"""

import dataclasses
from enum import Enum
from functools import partial
from pathlib import Path
from typing import Any, Dict, List, Union
import os

from wandb import AlertLevel


class Tracking:
    """A unified tracking interface for logging experiment data to multiple backends.

    This class provides a centralized way to log experiment metrics, parameters, and artifacts
    to various tracking backends including WandB, MLflow, SwanLab, TensorBoard, and console.

    Attributes:
        supported_backend: List of supported tracking backends.
        logger: Dictionary of initialized logger instances for each backend.
    """

    supported_backend = ["wandb", "mlflow", "swanlab", "vemlp_wandb", "tensorboard", "console", "clearml"]

    def __init__(self, project_name, experiment_name, default_backend: Union[str, List[str]] = "console", config=None):
        if isinstance(default_backend, str):
            default_backend = [default_backend]
        for backend in default_backend:
            if backend == "tracking":
                import warnings

                warnings.warn("`tracking` logger is deprecated. use `wandb` instead.", DeprecationWarning, stacklevel=2)
            else:
                assert backend in self.supported_backend, f"{backend} is not supported"

        self.logger = {}

        if "tracking" in default_backend or "wandb" in default_backend:
            import wandb

            settings = None
            if config["trainer"].get("wandb_proxy", None):
                settings = wandb.Settings(https_proxy=config["trainer"]["wandb_proxy"])
            wandb.init(project=project_name, name=experiment_name, config=config, settings=settings)
            self.logger["wandb"] = wandb

        if "mlflow" in default_backend:
            import os

            import mlflow

            MLFLOW_TRACKING_URI = os.environ.get("MLFLOW_TRACKING_URI", None)
            if MLFLOW_TRACKING_URI:
                mlflow.set_tracking_uri(MLFLOW_TRACKING_URI)

            # Project_name is actually experiment_name in MLFlow
            # If experiment does not exist, will create a new experiment
            experiment = mlflow.set_experiment(project_name)
            mlflow.start_run(experiment_id=experiment.experiment_id, run_name=experiment_name)
            mlflow.log_params(_compute_mlflow_params_from_objects(config))
            self.logger["mlflow"] = _MlflowLoggingAdapter()

        if "swanlab" in default_backend:
            import os

            import swanlab

            SWANLAB_API_KEY = os.environ.get("SWANLAB_API_KEY", None)
            SWANLAB_LOG_DIR = os.environ.get("SWANLAB_LOG_DIR", "swanlog")
            SWANLAB_MODE = os.environ.get("SWANLAB_MODE", "cloud")
            if SWANLAB_API_KEY:
                swanlab.login(SWANLAB_API_KEY)  # NOTE: previous login information will be overwritten

            if config is None:
                config = {}  # make sure config is not None, otherwise **config will raise error
            swanlab.init(
                project=project_name,
                experiment_name=experiment_name,
                config={"FRAMEWORK": "verl", **config},
                logdir=SWANLAB_LOG_DIR,
                mode=SWANLAB_MODE,
            )
            self.logger["swanlab"] = swanlab

        if "vemlp_wandb" in default_backend:
            import os

            import volcengine_ml_platform
            from volcengine_ml_platform import wandb as vemlp_wandb

            volcengine_ml_platform.init(
                ak=os.environ["VOLC_ACCESS_KEY_ID"],
                sk=os.environ["VOLC_SECRET_ACCESS_KEY"],
                region=os.environ["MLP_TRACKING_REGION"],
            )

            vemlp_wandb.init(
                project=project_name,
                name=experiment_name,
                config=config,
                sync_tensorboard=True,
            )
            self.logger["vemlp_wandb"] = vemlp_wandb

        if "tensorboard" in default_backend:
            self.logger["tensorboard"] = _TensorboardAdapter()

        if "console" in default_backend:
            from verl.utils.logger.aggregate_logger import LocalLogger

            self.console_logger = LocalLogger(print_to_console=True)
            self.logger["console"] = self.console_logger

        if "clearml" in default_backend:
            self.logger["clearml"] = ClearMLLogger(project_name, experiment_name, config)

    def log(self, data, step, backend=None):
        for default_backend, logger_instance in self.logger.items():
            if backend is None or default_backend in backend:
                logger_instance.log(data=data, step=step)

    def alert(self, title, text, level=AlertLevel.WARN, wait_duration=180):
        assert "wandb" in self.logger, "wandb is not in the tracking"
        self.logger["wandb"].alert(
            title=title,
            text=text,
            level=level,
            wait_duration=wait_duration,
        )

    def __del__(self):
        if "wandb" in self.logger:
            self.logger["wandb"].finish(exit_code=0)
        if "swanlab" in self.logger:
            self.logger["swanlab"].finish()
        if "vemlp_wandb" in self.logger:
            self.logger["vemlp_wandb"].finish(exit_code=0)
        if "tensorboard" in self.logger:
            self.logger["tensorboard"].finish()

        if "clearnml" in self.logger:
            self.logger["clearnml"].finish()


class ClearMLLogger:
    def __init__(self, project_name: str, experiment_name: str, config):
        self.project_name = project_name
        self.experiment_name = experiment_name

        import clearml

        self._task: clearml.Task = clearml.Task.init(
            task_name=experiment_name,
            project_name=project_name,
            continue_last_task=True,
            output_uri=False,
        )

        self._task.connect_configuration(config, name="Hyperparameters")

    def _get_logger(self):
        return self._task.get_logger()

    def log(self, data, step):
        import numpy as np
        import pandas as pd

        # logs = self._rewrite_logs(data)
        logger = self._get_logger()
        for k, v in data.items():
            title, series = k.split("/", 1)

            if isinstance(v, (int, float, np.floating, np.integer)):
                logger.report_scalar(
                    title=title,
                    series=series,
                    value=v,
                    iteration=step,
                )
            elif isinstance(v, pd.DataFrame):
                logger.report_table(
                    title=title,
                    series=series,
                    table_plot=v,
                    iteration=step,
                )
            else:
                logger.warning(f'Trainer is attempting to log a value of "{v}" of type {type(v)} for key "{k}". This invocation of ClearML logger\'s function is incorrect so this attribute was dropped. ')

    def finish(self):
        self._task.mark_completed()


class _TensorboardAdapter:
    def __init__(self):
        import os

        from torch.utils.tensorboard import SummaryWriter

        tensorboard_dir = os.environ.get("TENSORBOARD_DIR", "tensorboard_log")
        os.makedirs(tensorboard_dir, exist_ok=True)
        print(f"Saving tensorboard log to {tensorboard_dir}.")
        self.writer = SummaryWriter(tensorboard_dir)

    def log(self, data, step):
        for key in data:
            self.writer.add_scalar(key, data[key], step)

    def finish(self):
        self.writer.close()


class _MlflowLoggingAdapter:
    def log(self, data, step):
        import mlflow

        results = {k.replace("@", "_at_"): v for k, v in data.items()}
        mlflow.log_metrics(metrics=results, step=step)


def _compute_mlflow_params_from_objects(params) -> Dict[str, Any]:
    if params is None:
        return {}

    return _flatten_dict(_transform_params_to_json_serializable(params, convert_list_to_dict=True), sep="/")


def _transform_params_to_json_serializable(x, convert_list_to_dict: bool):
    _transform = partial(_transform_params_to_json_serializable, convert_list_to_dict=convert_list_to_dict)

    if dataclasses.is_dataclass(x):
        return _transform(dataclasses.asdict(x))
    if isinstance(x, dict):
        return {k: _transform(v) for k, v in x.items()}
    if isinstance(x, list):
        if convert_list_to_dict:
            return {"list_len": len(x)} | {f"{i}": _transform(v) for i, v in enumerate(x)}
        else:
            return [_transform(v) for v in x]
    if isinstance(x, Path):
        return str(x)
    if isinstance(x, Enum):
        return x.value

    return x


def _flatten_dict(raw: Dict[str, Any], *, sep: str) -> Dict[str, Any]:
    import pandas as pd

    ans = pd.json_normalize(raw, sep=sep).to_dict(orient="records")[0]
    assert isinstance(ans, dict)
    return ans


@dataclasses.dataclass
class ValidationGenerationsLogger:
    def log(self, loggers, samples, step):
        if "wandb" in loggers:
            self.log_generations_to_wandb(samples, step)
        if "swanlab" in loggers:
            self.log_generations_to_swanlab(samples, step)
        if "mlflow" in loggers:
            self.log_generations_to_mlflow(samples, step)

        if "clearml" in loggers:
            self.log_generations_to_clearml(samples, step)
        if "tensorboard" in loggers:
            self.log_generations_to_tensorboard(samples, step)
            
    def log_generations_to_wandb(self, samples, step):
        """Log samples to wandb as a table"""
        import wandb

        # Create column names for all samples
        columns = ["step"] + sum([[f"input_{i + 1}", f"output_{i + 1}", f"target_{i+1}", f"score_{i + 1}"] for i in range(len(samples))], [])

        if not hasattr(self, "validation_table"):
            # Initialize the table on first call
            self.validation_table = wandb.Table(columns=columns)

        # Create a new table with same columns and existing data
        # Workaround for https://github.com/wandb/wandb/issues/2981#issuecomment-1997445737
        new_table = wandb.Table(columns=columns, data=self.validation_table.data)

        # Add new row with all data
        row_data = []
        row_data.append(step)
        for sample in samples:
            row_data.extend(sample)

        new_table.add_data(*row_data)

        # Update reference and log
        wandb.log({"val/generations": new_table}, step=step)
        self.validation_table = new_table

    def log_generations_to_swanlab(self, samples, step):
        """Log samples to swanlab as text"""
        import swanlab

        swanlab_text_list = []
        for i, sample in enumerate(samples):
            row_text = f"""
            input: {sample[0]}
            
            ---
            
            output: {sample[1]}
            
            ---
            
            score: {sample[2]}
            """
            swanlab_text_list.append(swanlab.Text(row_text, caption=f"sample {i + 1}"))

        # Log to swanlab
        swanlab.log({"val/generations": swanlab_text_list}, step=step)

    def log_generations_to_mlflow(self, samples, step):
        """Log validation generation to mlflow as artifacts"""
        # https://mlflow.org/docs/latest/api_reference/python_api/mlflow.html?highlight=log_artifact#mlflow.log_artifact

        import json
        import tempfile

        import mlflow

        try:
            with tempfile.TemporaryDirectory() as tmp_dir:
                validation_gen_step_file = Path(tmp_dir, f"val_step{step}.json")
                row_data = []
                for sample in samples:
                    data = {"input": sample[0], "output": sample[1], "score": sample[2]}
                    row_data.append(data)
                with open(validation_gen_step_file, "w") as file:
                    json.dump(row_data, file)
                mlflow.log_artifact(validation_gen_step_file)
        except Exception as e:
            print(f"WARNING: save validation generation file to mlflow failed with error {e}")

    def log_generations_to_clearml(self, samples, step):
        """Log validation generation to clearml as table"""

        import clearml
        import pandas as pd

        task: clearml.Task | None = clearml.Task.current_task()
        if task is None:
            return

        table = [
            {
                "step": step,
                "input": sample[0],
                "output": sample[1],
                "score": sample[2],
            }
            for sample in samples
        ]

        logger = task.get_logger()
        logger.report_table(
            series="Validation generations",
            title="Validation",
            table_plot=pd.DataFrame.from_records(table),
            iteration=step,
        )
 
    def log_generations_to_tensorboard(self, samples, step):
        """Log samples to tensorboard as text"""
        # Initialize tensorboard writer if not exists
        if not hasattr(self, "writer"):
            from torch.utils.tensorboard import SummaryWriter
            tensorboard_dir = os.environ.get("TENSORBOARD_DIR", "tensorboard_log")
            os.makedirs(tensorboard_dir, exist_ok=True)
            self.writer = SummaryWriter(log_dir=tensorboard_dir)
        
        # Format the samples data into readable text
        text_content = f"**Generation Results - Step {step}**\n\n"
        
        for i, sample in enumerate(samples):
            text_content += f"### Sample {i + 1}\n"
            
            # Assuming sample contains [input, output, score]
            if len(sample) >= 3:
                input_text, output_text, score = sample[0], sample[1], sample[2]
                
                text_content += f"**Input:** {input_text}\n\n"
                text_content += f"**Output:** {output_text}\n\n"
                text_content += f"**Score:** {score}\n\n"
            else:
                # Handle cases where sample format might be different
                text_content += f"**Data:** {sample}\n\n"
            
            text_content += "---\n\n"
        
        # Log to tensorboard as text
        self.writer.add_text('val/generations', text_content, step)
        # Flush to ensure data is written
        self.writer.flush()

==> sharp/utils/ulysses.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Utilities for DeepSpeed Ulysses Sequence Parallelism.
DeepSpeed Ulysses Paper: https://arxiv.org/abs/2309.14509
Inspired from: https://github.com/deepspeedai/DeepSpeed/blob/master/deepspeed/sequence/layer.py
"""

from typing import Any, Optional, Tuple

import torch
import torch.distributed as dist
from torch import Tensor
from torch.distributed import ProcessGroup

_ULYSSES_SEQUENCE_PARALLEL_GROUP = None


def set_ulysses_sequence_parallel_group(group: dist.ProcessGroup):
    """
    Set ulysses sequence parallel process group.
    """
    global _ULYSSES_SEQUENCE_PARALLEL_GROUP
    _ULYSSES_SEQUENCE_PARALLEL_GROUP = group


def get_ulysses_sequence_parallel_group() -> Optional[dist.ProcessGroup]:
    """
    Get ulysses sequence parallel process group.
    """
    global _ULYSSES_SEQUENCE_PARALLEL_GROUP
    return _ULYSSES_SEQUENCE_PARALLEL_GROUP


def get_ulysses_sequence_parallel_world_size(group: ProcessGroup = None) -> int:
    """
    Get ulysses sequence parallel world size.
    """
    group = get_ulysses_sequence_parallel_group() if group is None else group
    return dist.get_world_size(group) if group else 1


def get_ulysses_sequence_parallel_rank(group: ProcessGroup = None) -> int:
    """
    Get ulysses sequence parallel rank.
    """
    group = get_ulysses_sequence_parallel_group() if group is None else group
    return dist.get_rank(group) if group else 0


def gather_seq_scatter_heads(
    x: Tensor,
    seq_dim: int,
    head_dim: int,
    unpadded_dim_size: int = 0,
    group: ProcessGroup = None,
) -> Tensor:
    """
    A func to sync embedding input with alltoall in sequence parallel
    gather sequence dimension and scatter head dim:
    e.g. seq_dim: 1, head_dim: 2
    [bsz, seq/n, h, ...] -> [bsz, seq, h/n, ...]
    """
    group = get_ulysses_sequence_parallel_group() if group is None else group
    if not group:
        return x
    sp_world = get_ulysses_sequence_parallel_world_size(group)
    x = SeqAllToAll.apply(group, x, head_dim, seq_dim)
    if unpadded_dim_size and unpadded_dim_size % sp_world != 0:
        padding_size = x.size(seq_dim) - unpadded_dim_size
        x = _unpad_tensor(x, seq_dim, padding_size)
    return x


def gather_heads_scatter_seq(x: Tensor, head_dim: int, seq_dim: int, group: ProcessGroup = None) -> Tensor:
    """
    A func to sync attention result with alltoall in sequence parallel
    gather head dimension and scatter seq dim:
    e.g. seq_dim: 1, head_dim: 2
    [bsz, seq, h/n, ...] -> [bsz, seq/n, h, ...]
    """
    group = get_ulysses_sequence_parallel_group() if group is None else group
    if not group:
        return x
    dim_size = x.size(seq_dim)
    sp_world = get_ulysses_sequence_parallel_world_size(group)
    if dim_size % sp_world != 0:
        padding_size = sp_world - (dim_size % sp_world)
        x = _pad_tensor(x, seq_dim, padding_size)
    return SeqAllToAll.apply(group, x, seq_dim, head_dim, False)


def _pad_tensor(x: Tensor, dim: int, padding_size: int) -> Tensor:
    shape = list(x.shape)
    shape[dim] = padding_size
    pad = torch.zeros(shape, dtype=x.dtype, device=x.device)
    return torch.cat([x, pad], dim=dim)


def _unpad_tensor(x: Tensor, dim: int, padding_size: int) -> Tensor:
    slc = [slice(None)] * len(x.shape)
    slc[dim] = slice(0, -padding_size)
    return x[slc]


def slice_input_tensor(x: Tensor, dim: int, padding: bool = True, group: ProcessGroup = None) -> Tensor:
    group = get_ulysses_sequence_parallel_group() if group is None else group
    sp_world_size = dist.get_world_size(group)
    sp_rank = get_ulysses_sequence_parallel_rank()
    dim_size = x.size(dim)
    # pad before slice
    if padding and dim_size % sp_world_size:
        padding_size = sp_world_size - (dim_size % sp_world_size)
        x = _pad_tensor(x, dim, padding_size)
    # slice the input tensor
    parts = x.size(dim) // sp_world_size
    slc = [slice(None)] * len(x.shape)
    slc[dim] = slice(sp_rank * parts, (sp_rank + 1) * parts)
    return x[slc].contiguous()


def all_to_all_tensor(
    local_input: Tensor,
    scatter_dim: int,
    gather_dim: int,
    group: Optional[dist.ProcessGroup] = None,
    async_op: bool = False,
):
    group = get_ulysses_sequence_parallel_group() if group is None else group
    seq_world_size = dist.get_world_size(group)
    input_list = [t.contiguous() for t in torch.tensor_split(local_input, seq_world_size, scatter_dim)]
    output_list = [torch.empty_like(input_list[0]) for _ in range(seq_world_size)]
    comm = dist.all_to_all(output_list, input_list, group=group, async_op=async_op)
    if async_op:

        def wait():
            comm.wait()
            return torch.cat(output_list, dim=gather_dim).contiguous()

        return wait
    return torch.cat(output_list, dim=gather_dim).contiguous()


def all_gather_tensor(local_tensor: Tensor, group: Optional[dist.ProcessGroup] = None, async_op: bool = False):
    group = get_ulysses_sequence_parallel_group() if group is None else group
    sp_world_size = dist.get_world_size(group=group)
    output_shape = list(local_tensor.shape)
    output_shape[0] = output_shape[0] * sp_world_size
    output = torch.empty(output_shape, dtype=local_tensor.dtype, device=local_tensor.device)
    dist.all_gather_into_tensor(output, local_tensor, group=group, async_op=async_op)
    return output


class SeqAllToAll(torch.autograd.Function):
    @staticmethod
    def forward(
        ctx: Any,
        group: dist.ProcessGroup,
        local_input: Tensor,
        scatter_dim: int,
        gather_dim: int,
        async_op: bool = False,
    ) -> Tensor:
        ctx.group = group
        ctx.scatter_dim = scatter_dim
        ctx.gather_dim = gather_dim
        ctx.async_op = async_op
        return all_to_all_tensor(local_input, scatter_dim, gather_dim, group, async_op)

    @staticmethod
    def backward(ctx: Any, *grad_output: Tensor) -> Tuple[None, Tensor, None, None]:
        input_t = torch.cat(grad_output[1:], dim=ctx.gather_dim).contiguous() if ctx.async_op else grad_output[0]
        return (
            None,
            all_to_all_tensor(input_t, ctx.gather_dim, ctx.scatter_dim, ctx.group, False),
            None,
            None,
            None,
            None,
        )


class Gather(torch.autograd.Function):
    @staticmethod
    def forward(
        ctx: Any,
        group: dist.ProcessGroup,
        local_tensor: Tensor,
        gather_dim: int,
        grad_scaler: bool = True,
        async_op=False,
    ) -> Tensor:
        ctx.group = group
        ctx.gather_dim = gather_dim
        ctx.grad_scaler = grad_scaler
        ctx.async_op = async_op

        sp_world_size = dist.get_world_size(group=group)
        ctx.sp_world_size = sp_world_size

        sp_rank = dist.get_rank(group=group)
        ctx.sp_rank = sp_rank

        local_shape = list(local_tensor.size())
        split_size = local_shape[0]
        part_size = local_shape[gather_dim]  # store original size
        ctx.part_size = part_size

        output = all_gather_tensor(local_tensor, group, async_op)
        return torch.cat(output.split(split_size, dim=0), dim=gather_dim)

    @staticmethod
    def backward(ctx: Any, grad_output: Tensor) -> Any:
        if ctx.grad_scaler:
            grad_output = grad_output * ctx.sp_world_size
        return (
            None,
            grad_output.split(ctx.part_size, dim=ctx.gather_dim)[ctx.sp_rank].contiguous(),
            None,
            None,
            None,
            None,
        )


def gather_outpus_and_unpad(
    x: Tensor,
    gather_dim: int,
    unpad_dim: int = None,
    padding_size: int = 0,
    grad_scaler: bool = True,
    group: Optional[dist.ProcessGroup] = None,
):
    """
    Gather a tensor across a process group and optionally unpad its padded elements.

    Args:
        x (Tensor): Input tensor to gather.
        gather_dim (int): Dimension along which to gather across ranks.
        unpad_dim (int, optional): Dimension from which to remove padding. If None, no unpadding.
        padding_size (int): Number of padding elements to remove on `unpad_dim`. Defaults to 0.
        grad_scaler (bool): Whether to apply gradient scaling during gather. Defaults to True.
        group (ProcessGroup, optional): Process group for gathering. If None, uses
            `get_ulysses_sequence_parallel_group()`. If still None, returns `x` unchanged.

    Returns:
        Tensor: The gathered tensor, with padding removed if requested.
    """
    group = get_ulysses_sequence_parallel_group() if group is None else group
    if group is None:
        return x
    x = Gather.apply(group, x, gather_dim, grad_scaler)
    if unpad_dim is not None:
        assert isinstance(padding_size, int), "padding size is not given or is not an integer"
        if padding_size == 0:
            return x
        x = _unpad_tensor(x, unpad_dim, padding_size)
    return x

def ulysses_pad(
    input_ids_rmpad: torch.Tensor, position_ids_rmpad: Optional[torch.Tensor] = None, sp_size: int = 1
):
    if position_ids_rmpad is not None:
        assert position_ids_rmpad.size(0) == 1
        assert input_ids_rmpad.size(1) == position_ids_rmpad.size(1)
    if sp_size <= 1:
        return input_ids_rmpad, position_ids_rmpad, 0
    _, total_seq_len = input_ids_rmpad.shape
    pad_size = (sp_size - total_seq_len % sp_size) % sp_size
    if pad_size > 0:
        input_ids_rmpad = torch.nn.functional.pad(input_ids_rmpad, (0, pad_size), value=0)
        if position_ids_rmpad is not None:
            pad_pos_ids = torch.arange(pad_size, device=position_ids_rmpad.device).unsqueeze(0)
            position_ids_rmpad = torch.cat((position_ids_rmpad, pad_pos_ids), dim=-1)
    return input_ids_rmpad, position_ids_rmpad, pad_size

def ulysses_pad_and_slice_inputs(input_ids_rmpad: torch.Tensor, position_ids_rmpad: Optional[torch.Tensor] = None, sp_size: int = 1):
    """
    Pad and slice input_ids to be divisible by sp_size
    Pad position_ids to be divisible by sp_size.

    Note both input_ids_rmpad and position_ids_rmpad will be padded and sliced.

    The is the utility of pre-forward for ulysses sequence parallelism

    Args:
        input_ids_rmpad: shape of [bsz, seqlen]
        position_ids_rmpad: shape of [bsz, seqlen], where bsz must be 1
        sp_size (int): ulysses sequence parallelism size

    Returns:
        torch.Tensor: padded and sliced input_ids
        torch.Tensor: padded and sliced position_ids
        int: pad size
    """
    input_ids_rmpad, position_ids_rmpad, pad_size = ulysses_pad(
        input_ids_rmpad, position_ids_rmpad, sp_size
    )
    input_ids_rmpad = slice_input_tensor(input_ids_rmpad, dim=1, padding=False)
    if position_ids_rmpad is not None:
        position_ids_rmpad = slice_input_tensor(position_ids_rmpad, dim=1, padding=False)
    return input_ids_rmpad, position_ids_rmpad, pad_size


def validate_ulysses_config(num_heads, ulysses_sequence_size):
    if ulysses_sequence_size > 1:
        assert num_heads % ulysses_sequence_size == 0, f"num_heads ({num_heads}) must be divisible by ulysses sequence size({ulysses_sequence_size})"


==> sharp/utils/vllm_utils.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# To support different vLLM versions, we add the model into SUPPORTED_MOE_MODELS separately to avoid triggering unsupported issues.
SUPPORTED_MOE_MODELS = []

try:
    from vllm.model_executor.models.deepseek_v2 import DeepseekV2ForCausalLM, DeepseekV3ForCausalLM
    SUPPORTED_MOE_MODELS.append(DeepseekV2ForCausalLM)
    SUPPORTED_MOE_MODELS.append(DeepseekV3ForCausalLM)
except ImportError:
    pass

try:
    from vllm.model_executor.models.mixtral import MixtralForCausalLM
    SUPPORTED_MOE_MODELS.append(MixtralForCausalLM)
except ImportError:
    pass

try:
    from vllm.model_executor.models.qwen2_moe import Qwen2MoeForCausalLM
    SUPPORTED_MOE_MODELS.append(Qwen2MoeForCausalLM)
except ImportError:
    pass

try:
    from vllm.model_executor.models.qwen3_moe import Qwen3MoeForCausalLM
    SUPPORTED_MOE_MODELS.append(Qwen3MoeForCausalLM)
except ImportError:
    pass

try:
    from vllm.model_executor.models.kimi_vl import KimiVLForConditionalGeneration
    SUPPORTED_MOE_MODELS.append(KimiVLForConditionalGeneration)
except ImportError:
    pass

from typing import List

from msgspec import field
from packaging import version as vs
from vllm.lora.models import LoRAModel
from vllm.lora.request import LoRARequest
from vllm.lora.utils import get_adapter_absolute_path
from vllm.lora.worker_manager import LRUCacheWorkerLoRAManager

from verl.third_party.vllm import get_version


def patch_vllm_moe_model_weight_loader(model):
    # this is a work around to load the weight of vllm fused moe model
    # it is from a bug from vllm 0.8.2
    # all the weights are supposed to have a weight_loader, but the moe weights
    # do not have a weight_loader, so we need to patch it
    # (True, 'model.embed_tokens.weight')
    # (True, 'model.layers.0.self_attn.qkv_proj.weight')
    # (True, 'model.layers.0.self_attn.qkv_proj.bias')
    # (True, 'model.layers.0.self_attn.o_proj.weight')
    # (True, 'model.layers.0.mlp.gate.weight')
    # (True, 'model.layers.0.mlp.shared_expert.gate_up_proj.weight')
    # (True, 'model.layers.0.mlp.shared_expert.down_proj.weight')
    # (False, 'model.layers.0.mlp.shared_expert_gate.weight')   use default
    # (False, 'model.layers.0.input_layernorm.weight')          use default
    # (False, 'model.layers.0.post_attention_layernorm.weight') use default
    # (False, 'model.layers.0.mlp.experts.w13_weight')          use mlp.experts.weight_loader
    # (False, 'model.layers.0.mlp.experts.w2_weight')          use mlp.experts.weight_loader

    # Define MLP attribute mapping for different model types
    MLP_ATTR_MAPPING = {
        MixtralForCausalLM: "block_sparse_moe",
    }
    DEFAULT_MLP_ATTR = "mlp"

    if not isinstance(model, tuple(SUPPORTED_MOE_MODELS)):
        return

    model = getattr(model, "model", None) or getattr(model, "language_model", None)
    if model is None:
        raise ValueError("The provided model does not have a valid 'model' or 'language_model' attribute.")

    for layer in model.layers:
        mlp_attr = MLP_ATTR_MAPPING.get(type(model), DEFAULT_MLP_ATTR)
        mlp = getattr(layer, mlp_attr)

        param_dict = dict(mlp.named_parameters())
        for name, param in param_dict.items():
            if "w13_weight" in name or "w2_weight" in name:
                param.weight_loader = mlp.experts.weight_loader


class TensorLoRARequest(LoRARequest):
    peft_config:dict = field(default=None)
    lora_tensors:dict = field(default=None)


class VLLMHijack:
    @staticmethod
    def hijack():
        def hijack__load_adapter(self, lora_request: TensorLoRARequest) -> LoRAModel:
            """
            based on vllm.lora.worker_manager.WorkerLoRAManager._load_adapter, support load adapter with lora tensors

            Reason:
            VLLM does not support adding LoRA from tensors directly. It only supports adding LoRA via file paths.
            To synchronize the LoRA tensors of the actor model, we need to find a workaround to enable VLLM to load memory-based LoRA tensors.
            """
            try:
                supported_lora_modules = (
                    self._adapter_manager.supported_lora_modules)
                packed_modules_mapping = (
                    self._adapter_manager.packed_modules_mapping)
                expected_lora_modules: List[str] = []
                for module in supported_lora_modules:
                    if module in packed_modules_mapping:
                        expected_lora_modules.extend(
                            packed_modules_mapping[module])
                    else:
                        expected_lora_modules.append(module)

                expected_lora_modules = list(set(expected_lora_modules))

                lora_tensors = None
                from vllm.lora.peft_helper import PEFTHelper
                if isinstance(lora_request, TensorLoRARequest):
                    peft_config = lora_request.peft_config
                    lora_tensors = lora_request.lora_tensors
                    peft_helper = PEFTHelper.from_dict(peft_config)
                else:
                    lora_path = get_adapter_absolute_path(lora_request.lora_path)

                    peft_helper = PEFTHelper.from_local_dir(
                        lora_path, self.max_position_embeddings)

                # Validates the LoRA configuration against requirements before
                # loading weights, throwing an exception if validation fails.
                peft_helper.validate_legal(self.lora_config)

                # For some models like Qwen2VL, we need to use hf_to_vllm_mapper
                # to ensure correct loading of lora weights.
                model = self._adapter_manager.model
                hf_to_vllm_mapper = None
                if (hasattr(model, "hf_to_vllm_mapper")
                        and model.hf_to_vllm_mapper is not None):
                    hf_to_vllm_mapper = model.hf_to_vllm_mapper

                if isinstance(lora_request, TensorLoRARequest):
                    lora = self._lora_model_cls.from_lora_tensors(
                        lora_model_id=lora_request.lora_int_id,
                        tensors=lora_tensors,
                        peft_helper=peft_helper,
                        device="cpu",
                        dtype=self.lora_config.lora_dtype,
                        embeddings=None,
                        target_embedding_padding=self.vocab_size + self.lora_config.lora_extra_vocab_size,
                        embedding_modules=self.embedding_modules,
                        embedding_padding_modules=self.embedding_padding_modules,
                        weights_mapper=hf_to_vllm_mapper
                    )
                else:
                    lora = self._lora_model_cls.from_local_checkpoint(
                        lora_path,
                        expected_lora_modules,
                        peft_helper=peft_helper,
                        lora_model_id=lora_request.lora_int_id,
                        device="cpu",
                        dtype=self.lora_config.lora_dtype,
                        target_embedding_padding=self.vocab_size +
                        self.lora_config.lora_extra_vocab_size,
                        embedding_modules=self.embedding_modules,
                        embedding_padding_modules=self.embedding_padding_modules,
                        weights_mapper=hf_to_vllm_mapper)
            except Exception as e:
                raise e

            if lora.extra_vocab_size > self.lora_config.lora_extra_vocab_size:
                raise ValueError(f"LoRA added vocab size {lora.extra_vocab_size} "
                                f"is greater than lora_extra_vocab_size "
                                f"{self.lora_config.lora_extra_vocab_size}.")
            return lora

        def do_hijack(target_cls, target_method_name, hooking_method):
            setattr(target_cls, target_method_name, hooking_method)

        do_hijack(LRUCacheWorkerLoRAManager, "_load_adapter", hijack__load_adapter)


def is_version_ge(pkg:str='vllm', minver:str="0.7.3"):
    """ check if the package version is greater than or equal to the minimum version """
    return vs.parse(get_version(pkg)) >= vs.parse(minver)

==> sharp/workers/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/workers/actor/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .base import BasePPOActor
from .dp_actor import DataParallelPPOActor

__all__ = ["BasePPOActor", "DataParallelPPOActor"]


==> sharp/workers/actor/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The base class for Actor
"""

from abc import ABC, abstractmethod
from typing import Dict

import torch

from verl import DataProto

__all__ = ["BasePPOActor"]


class BasePPOActor(ABC):
    def __init__(self, config):
        """The base class for PPO actor

        Args:
            config (DictConfig): a config passed to the PPOActor. We expect the type to be
                DictConfig (https://omegaconf.readthedocs.io/), but it can be any namedtuple in general.
        """
        super().__init__()
        self.config = config

    @abstractmethod
    def compute_log_prob(self, data: DataProto) -> torch.Tensor:
        """Compute logits given a batch of data.

        Args:
            data (DataProto): a batch of data represented by DataProto. It must contain key ```input_ids```,
                ```attention_mask``` and ```position_ids```.

        Returns:
            DataProto: a DataProto containing the key ```log_probs```


        """
        pass

    @abstractmethod
    def update_policy(self, data: DataProto) -> Dict:
        """Update the policy with an iterator of DataProto

        Args:
            data (DataProto): an iterator over the DataProto that returns by
                ```make_minibatch_iterator```

        Returns:
            Dict: a dictionary contains anything. Typically, it contains the statistics during updating the model
            such as ```loss```, ```grad_norm```, etc,.

        """
        pass


==> sharp/workers/actor/dp_actor.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Single Process Actor
"""

import itertools
import logging
import os
from typing import Tuple

import torch
from torch import nn
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP

import verl.utils.torch_functional as verl_F
from verl import DataProto
from verl.protocol import get_num_valid_seqs
from verl.trainer.ppo.core_algos import agg_loss, compute_policy_loss, kl_penalty
from verl.utils.debug import GPUMemoryLogger
from verl.utils.device import get_device_name, get_torch_device, is_cuda_available, is_npu_available
from verl.utils.fsdp_utils import FSDPModule, fsdp2_clip_grad_norm_
from verl.utils.py_functional import append_to_dict
from verl.utils.seqlen_balancing import get_reverse_idx, rearrange_micro_batches
from verl.utils.torch_functional import logprobs_from_logits
from verl.utils.ulysses import gather_outpus_and_unpad, ulysses_pad, ulysses_pad_and_slice_inputs
from verl.workers.actor import BasePPOActor

if is_cuda_available:
    from flash_attn.bert_padding import index_first_axis, pad_input, rearrange, unpad_input
elif is_npu_available:
    from transformers.integrations.npu_flash_attention import index_first_axis, pad_input, rearrange, unpad_input


__all__ = ["DataParallelPPOActor"]

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class DataParallelPPOActor(BasePPOActor):
    def __init__(self, config, actor_module: nn.Module, actor_optimizer: torch.optim.Optimizer = None):
        """When optimizer is None, it is Reference Policy"""
        super().__init__(config)
        self.actor_module = actor_module
        self.actor_optimizer = actor_optimizer

        self.use_remove_padding = self.config.get("use_remove_padding", False)
        if torch.distributed.get_rank() == 0:
            print(f"Actor use_remove_padding={self.use_remove_padding}")
        self.use_fused_kernels = self.config.get("use_fused_kernels", False)
        if torch.distributed.get_rank() == 0:
            print(f"Actor use_fused_kernels={self.use_fused_kernels}")

        self.ulysses_sequence_parallel_size = self.config.ulysses_sequence_parallel_size
        self.use_ulysses_sp = self.ulysses_sequence_parallel_size > 1

        self.compute_entropy_from_logits = (
            torch.compile(verl_F.entropy_from_logits, dynamic=True)
            if self.config.get("use_torch_compile", True)  #  use torch compile by default
            else verl_F.entropy_from_logits
        )
        self.device_name = get_device_name()

    def _forward_micro_batch(self, micro_batch, temperature, calculate_entropy=False) -> Tuple[torch.Tensor, torch.Tensor]:
        """
        Returns:
            entropy: # (bs, response_len)
            log_probs: # (bs, response_len)
        """
        response_length = micro_batch["responses"].size(-1)
        multi_modal_inputs = {}
        if "multi_modal_inputs" in micro_batch.keys():
            for key in micro_batch["multi_modal_inputs"][0].keys():
                multi_modal_inputs[key] = torch.cat([inputs[key] for inputs in micro_batch["multi_modal_inputs"]], dim=0)

        with torch.autocast(device_type=self.device_name, dtype=torch.bfloat16):
            input_ids = micro_batch["input_ids"]
            batch_size, seqlen = input_ids.shape
            attention_mask = micro_batch["attention_mask"]
            position_ids = micro_batch["position_ids"]
            entropy = None
            if position_ids.dim() == 3:  # qwen2vl mrope
                position_ids = position_ids.transpose(0, 1)  # (bsz, 3, seqlen) -> (3, bsz, seqlen)

            if self.use_remove_padding:
                input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask)  # input_ids_rmpad (total_nnz, ...)
                input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz)

                # unpad the position_ids to align the rotary
                if position_ids.dim() == 3:
                    position_ids_rmpad = index_first_axis(rearrange(position_ids, "c b s ... -> (b s) c ..."), indices).transpose(0, 1).unsqueeze(1)  # (3, bsz, seqlen) -> (3, 1, bsz * seqlen)
                else:
                    position_ids_rmpad = index_first_axis(rearrange(position_ids.unsqueeze(-1), "b s ... -> (b s) ..."), indices).transpose(0, 1)

                # for compute the log_prob
                input_ids_rmpad_rolled = torch.roll(input_ids_rmpad, shifts=-1, dims=1)  # (1, total_nnz)

                # pad and slice the inputs if sp > 1
                if self.use_ulysses_sp:
                    is_vlm_model = "multi_modal_inputs" in micro_batch
                    if is_vlm_model:
                        # vlm model's inputs will be sliced after embedding
                        input_ids_rmpad, position_ids_rmpad, pad_size = ulysses_pad(
                            input_ids_rmpad,
                            position_ids_rmpad=position_ids_rmpad,
                            sp_size=self.ulysses_sequence_parallel_size,
                        )
                    else:
                        input_ids_rmpad, position_ids_rmpad, pad_size = ulysses_pad_and_slice_inputs(
                            input_ids_rmpad,
                            position_ids_rmpad=position_ids_rmpad,
                            sp_size=self.ulysses_sequence_parallel_size,
                        )
                    input_ids_rmpad_rolled, _, _ = ulysses_pad_and_slice_inputs(
                        input_ids_rmpad_rolled,
                        position_ids_rmpad=None,
                        sp_size=self.ulysses_sequence_parallel_size,
                    )

                input_ids_rmpad_rolled = input_ids_rmpad_rolled.squeeze(0)  # ((total_nnz / sp) + pad)

                # only pass input_ids and position_ids to enable flash_attn_varlen
                extra_args = {}
                if self.use_fused_kernels:
                    extra_args["temperature"] = temperature

                output = self.actor_module(
                    input_ids=input_ids_rmpad,
                    attention_mask=None,
                    position_ids=position_ids_rmpad,
                    **multi_modal_inputs,
                    use_cache=False,
                    **extra_args,
                )  # prevent model thinks we are generating

                if self.use_fused_kernels:
                    log_probs = output.log_probs.squeeze(0)  # (total_nnz,)
                    entropy_rmpad = output.entropy.squeeze(0)  # (total_nnz,)

                else:
                    logits_rmpad = output.logits.squeeze(0)  # (total_nnz, vocab_size)
                    logits_rmpad.div_(temperature)

                    # if use_sp: ((total_nnz / sp) + pad) ; if not use_sp: (batch, seqlen)
                    inplace_backward = True
                    if calculate_entropy:
                        inplace_backward = False
                    log_probs = logprobs_from_logits(
                        logits=logits_rmpad,
                        labels=input_ids_rmpad_rolled,
                        inplace_backward=inplace_backward,
                    )

                    # compute entropy
                    if calculate_entropy:
                        entropy_rmpad = self.compute_entropy_from_logits(logits_rmpad)  # ((total_nnz / sp) + pad)

                # gather log_prob if sp > 1
                if self.use_ulysses_sp:
                    # gather and unpad for the ulysses sp
                    log_probs = gather_outpus_and_unpad(
                        log_probs,
                        gather_dim=0,
                        unpad_dim=0,
                        padding_size=pad_size,
                    )
                    if calculate_entropy:
                        entropy_rmpad = gather_outpus_and_unpad(
                            entropy_rmpad,
                            gather_dim=0,
                            unpad_dim=0,
                            padding_size=pad_size,
                        )
                # pad back to (bsz, seqlen)
                if calculate_entropy:
                    full_entropy = pad_input(
                        hidden_states=entropy_rmpad.unsqueeze(-1),
                        indices=indices,
                        batch=batch_size,
                        seqlen=seqlen,
                    )
                full_log_probs = pad_input(
                    hidden_states=log_probs.unsqueeze(-1),
                    indices=indices,
                    batch=batch_size,
                    seqlen=seqlen,
                )

                # only return response part:
                if calculate_entropy:
                    entropy = full_entropy.squeeze(-1)[:, -response_length - 1 : -1]  # (bsz, response_length)
                log_probs = full_log_probs.squeeze(-1)[:, -response_length - 1 : -1]  # (bsz, response_length)

            else:  # not using rmpad and no ulysses sp
                extra_args = {}
                if self.use_fused_kernels:
                    extra_args["temperature"] = temperature
                output = self.actor_module(
                    input_ids=input_ids,
                    attention_mask=attention_mask,
                    position_ids=position_ids,
                    **multi_modal_inputs,
                    use_cache=False,
                    **extra_args,
                )  # prevent model thinks we are generating

                if self.use_fused_kernels:
                    log_probs = output.log_probs[:, -response_length - 1 : -1]
                    entropy = output.entropy[:, -response_length - 1 : -1]  # (bsz, response_length)

                else:
                    logits = output.logits

                    logits.div_(temperature)
                    logits = logits[:, -response_length - 1 : -1, :]  # (bsz, response_length, vocab_size)
                    log_probs = logprobs_from_logits(logits, micro_batch["responses"])
                    if calculate_entropy:
                        entropy = verl_F.entropy_from_logits(logits)  # (bsz, response_length)

            return entropy, log_probs

    def _optimizer_step(self):
        assert self.config.grad_clip is not None

        if isinstance(self.actor_module, FSDP):
            grad_norm = self.actor_module.clip_grad_norm_(max_norm=self.config.grad_clip)
        elif isinstance(self.actor_module, FSDPModule):
            grad_norm = fsdp2_clip_grad_norm_(self.actor_module.parameters(), max_norm=self.config.grad_clip)
        else:
            grad_norm = torch.nn.utils.clip_grad_norm_(self.actor_module.parameters(), max_norm=self.config.grad_clip)

        # if grad_norm is not finite, skip the update
        if not torch.isfinite(grad_norm):
            print(f"WARN: rank {torch.distributed.get_rank()} grad_norm is not finite: {grad_norm}")
            self.actor_optimizer.zero_grad()
        else:
            self.actor_optimizer.step()
        return grad_norm

    @GPUMemoryLogger(role="dp actor", logger=logger)
    def compute_log_prob(self, data: DataProto, calculate_entropy=False) -> torch.Tensor:
        """Compute the log probability of the responses given input_ids, attention_mask and position_ids

        Args:
            data (DataProto): a DataProto containing keys

                ``input_ids``: tensor of shape [batch_size, sequence_length]. torch.int64. Note that input_ids is the
                concatenation of prompt and response. Note that ``sequence_length = prompt_length + response_length``.

                ``attention_mask``: tensor of shape [batch_size, sequence_length]. torch.int64.

                ``position_ids``: tensor of shape [batch_size, sequence_length]. torch.int64.

                ``responses``:  tensor of shape [batch_size, response_length]. torch.int64.

        Returns:
            torch.Tensor: the log_prob tensor
        """
        # set to eval
        self.actor_module.eval()

        micro_batch_size = data.meta_info["micro_batch_size"]
        temperature = data.meta_info["temperature"]  # temperature must be in the data.meta_info to avoid silent error
        use_dynamic_bsz = data.meta_info["use_dynamic_bsz"]

        select_keys = ["responses", "input_ids", "attention_mask", "position_ids"]
        batch = data.select(batch_keys=select_keys).batch
        has_multi_modal_inputs = "multi_modal_inputs" in data.non_tensor_batch.keys()

        if has_multi_modal_inputs:
            num_micro_batches = data.batch.batch_size[0] // micro_batch_size
            non_tensor_select_keys = ["multi_modal_inputs"]
            micro_batches = data.select(select_keys, non_tensor_select_keys).chunk(num_micro_batches)
        elif use_dynamic_bsz:
            # split using dynamic bsz
            max_token_len = data.meta_info["max_token_len"] * self.ulysses_sequence_parallel_size
            micro_batches, indices = rearrange_micro_batches(batch=batch, max_token_len=max_token_len)
        else:
            micro_batches = batch.split(micro_batch_size)

        log_probs_lst = []
        entropy_lst = []
        for micro_batch in micro_batches:
            if isinstance(micro_batch, DataProto):
                micro_batch = {**micro_batch.batch, **micro_batch.non_tensor_batch}
            with torch.no_grad():
                entropy, log_probs = self._forward_micro_batch(micro_batch, temperature=temperature, calculate_entropy=calculate_entropy)
            log_probs_lst.append(log_probs)
            if calculate_entropy:
                entropy_lst.append(entropy)

        log_probs = torch.concat(log_probs_lst, dim=0)
        entropys = None
        if calculate_entropy:
            entropys = torch.concat(entropy_lst, dim=0)
        if use_dynamic_bsz:
            indices = list(itertools.chain.from_iterable(indices))
            assert len(indices) == log_probs.size(0), f"{len(indices)} vs. {log_probs.size()}"
            revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
            log_probs = log_probs[revert_indices]

        return log_probs, entropys

    @GPUMemoryLogger(role="dp actor", logger=logger)
    def update_policy(self, data: DataProto):
        # make sure we are in training mode
        self.actor_module.train()

        temperature = data.meta_info["temperature"]  # temperature must be in the data.meta_info to avoid silent error
        multi_turn = data.meta_info.get("multi_turn", False)

        select_keys = ["responses", "input_ids", "attention_mask", "position_ids", "old_log_probs", "advantages"]
        if multi_turn:
            select_keys.append("loss_mask")
        if self.config.use_kl_loss:
            select_keys.append("ref_log_prob")

        # used for calculating num_valid_seqs and num_not_pad for renormalizing the loss
        if "is_pad" in data.batch.keys():
            select_keys.append("is_pad")
        if "is_from_subagent_tool" in data.batch.keys():
            select_keys.append("is_from_subagent_tool")

        batch = data.select(batch_keys=select_keys).batch
        has_multi_modal_inputs = "multi_modal_inputs" in data.non_tensor_batch.keys()

        # Split to make minibatch iterator for updating the actor
        # See PPO paper for details. https://arxiv.org/abs/1707.06347
        if has_multi_modal_inputs:
            num_mini_batches = data.batch.batch_size[0] // self.config.ppo_mini_batch_size
            non_tensor_select_keys = ["multi_modal_inputs"]
            dataloader = data.select(select_keys, non_tensor_select_keys).chunk(num_mini_batches)
        else:
            dataloader = batch.split(self.config.ppo_mini_batch_size)

        metrics = {}
        for epoch in range(self.config.ppo_epochs):
            for batch_idx, data in enumerate(dataloader):
                # split batch into micro_batches
                mini_batch = data
                if has_multi_modal_inputs:
                    self.gradient_accumulation = self.config.ppo_mini_batch_size // self.config.ppo_micro_batch_size_per_gpu
                    num_micro_batches = mini_batch.batch.batch_size[0] // self.config.ppo_micro_batch_size_per_gpu
                    micro_batches = data.select(select_keys, non_tensor_select_keys).chunk(num_micro_batches)
                elif self.config.use_dynamic_bsz:
                    max_token_len = self.config.ppo_max_token_len_per_gpu * self.ulysses_sequence_parallel_size
                    micro_batches, _ = rearrange_micro_batches(batch=mini_batch, max_token_len=max_token_len)
                else:
                    self.gradient_accumulation = self.config.ppo_mini_batch_size // self.config.ppo_micro_batch_size_per_gpu
                    # split batch into micro_batches
                    micro_batches = mini_batch.split(self.config.ppo_micro_batch_size_per_gpu)

                self.actor_optimizer.zero_grad()

                for data in micro_batches:
                    # Support all hardwares
                    if isinstance(data, DataProto):
                        data = {**data.batch.to(get_torch_device().current_device()), **data.non_tensor_batch}
                    else:
                        data = data.to(get_torch_device().current_device())  # actor device is cpu when using offload

                    # NOTE: in multi-agent setting, we further exclude the agent-tool rollouts from the valid seqs in compute_policy_loss() and agg_loss()
                    # NOTE: when num_valid_seqs == 0, set loss to 0, rather than skip the update. otherwise, will lead to deadlock in FSDP due to the all_reduce operation in backward pass. This is handled in compute_policy_loss() and agg_loss().

                    num_valid_seqs, num_not_pad = get_num_valid_seqs(data)

                    responses = data["responses"]
                    response_length = responses.size(1)
                    attention_mask = data["attention_mask"]
                    if multi_turn:
                        response_mask = data["loss_mask"][:, -response_length:]
                    else:
                        response_mask = attention_mask[:, -response_length:]

                    old_log_prob = data["old_log_probs"]
                    advantages = data["advantages"]

                    clip_ratio = self.config.clip_ratio
                    clip_ratio_low = self.config.clip_ratio_low if self.config.clip_ratio_low is not None else clip_ratio
                    clip_ratio_high = self.config.clip_ratio_high if self.config.clip_ratio_high is not None else clip_ratio
                    clip_ratio_c = self.config.get("clip_ratio_c", 3.0)
                    entropy_coeff = self.config.entropy_coeff
                    loss_agg_mode = self.config.loss_agg_mode

                    # all return: (bsz, response_length)
                    calculate_entropy = False
                    if entropy_coeff != 0:
                        calculate_entropy = True
                    entropy, log_prob = self._forward_micro_batch(micro_batch=data, temperature=temperature, calculate_entropy=calculate_entropy)

                    # NOTE: set the response_mask to 0 for the padded samples after _forward_micro_batch() to avoid zero-length sequence error in Qwen transformer forward pass
                    if "is_pad" in data.keys():
                        response_mask = response_mask.clone() # avoid in-place modification
                        is_pad = data["is_pad"].detach().cpu().numpy()
                        response_mask[is_pad, :] *= 0

                    pg_loss, pg_clipfrac, ppo_kl, pg_clipfrac_lower = compute_policy_loss(
                        old_log_prob=old_log_prob,
                        log_prob=log_prob,
                        advantages=advantages,
                        response_mask=response_mask,
                        cliprange=clip_ratio,
                        cliprange_low=clip_ratio_low,
                        cliprange_high=clip_ratio_high,
                        clip_ratio_c=clip_ratio_c,
                        loss_agg_mode=loss_agg_mode,
                        num_valid_seqs=num_valid_seqs,
                    )

                    if entropy_coeff != 0:
                        entropy_loss = agg_loss(loss_mat=entropy, loss_mask=response_mask, loss_agg_mode=loss_agg_mode, num_valid_seqs=num_not_pad)

                        # compute policy loss
                        policy_loss = pg_loss - entropy_loss * entropy_coeff
                        
                    else:
                        policy_loss = pg_loss

                    if self.config.use_kl_loss:
                        ref_log_prob = data["ref_log_prob"]
                        # compute kl loss
                        kld = kl_penalty(logprob=log_prob, ref_logprob=ref_log_prob, kl_penalty=self.config.kl_loss_type)
                        kl_loss = agg_loss(loss_mat=kld, loss_mask=response_mask, loss_agg_mode=loss_agg_mode, num_valid_seqs=num_not_pad)

                        policy_loss = policy_loss + kl_loss * self.config.kl_loss_coef
                        metrics["actor/kl_loss"] = kl_loss.detach().item()
                        metrics["actor/kl_coef"] = self.config.kl_loss_coef

                    if self.config.use_dynamic_bsz:
                        # relative to the dynamic bsz
                        loss = policy_loss * (len(data) / self.config.ppo_mini_batch_size)
                    else:
                        loss = policy_loss / self.gradient_accumulation

                    print("在这里进行梯度反传")
                    loss.backward()

                    data = {
                        "actor/pg_loss": pg_loss.detach().item(),
                        "actor/pg_clipfrac": pg_clipfrac.detach().item(),
                        "actor/ppo_kl": ppo_kl.detach().item(),
                        "actor/pg_clipfrac_lower": pg_clipfrac_lower.detach().item(),
                    }
                    append_to_dict(metrics, data)

                grad_norm = self._optimizer_step()
                data = {"actor/grad_norm": grad_norm.detach().item()}
                append_to_dict(metrics, data)
        self.actor_optimizer.zero_grad()
        return metrics


==> sharp/workers/actor/megatron_actor.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Megatron Actor.
In megatron actor, the differences are:
1. We only make minibatch

Note that our model doesn't have to be `MegatronModule` because we don't share embedding in the last layer
"""

import copy
import itertools
import logging
import os
from functools import partial
from typing import Dict, Iterable

import torch
import torch.distributed
from megatron.core import parallel_state as mpu
from megatron.core.distributed import finalize_model_grads

# from megatron.core.optimizer import DistributedOptimizer
from megatron.core.optimizer import DistributedOptimizer
from megatron.core.pipeline_parallel import get_forward_backward_func
from omegaconf import OmegaConf
from torch import nn

from verl import DataProto
from verl.trainer.ppo.core_algos import agg_loss, compute_policy_loss, kl_penalty
from verl.utils.debug import GPUMemoryLogger
from verl.utils.debug.profile import Profiler
from verl.utils.megatron.pipeline_parallel import make_batch_generator
from verl.utils.megatron.tensor_parallel import vocab_parallel_entropy, vocab_parallel_log_probs_from_logits
from verl.utils.megatron_utils import get_model_config
from verl.utils.py_functional import append_to_dict
from verl.utils.seqlen_balancing import get_reverse_idx, rearrange_micro_batches
from verl.utils.torch_functional import broadcast_dict_tensor
from verl.workers.actor import BasePPOActor

__all__ = ["MegatronPPOActor"]

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class MegatronPPOActor(BasePPOActor):
    def __init__(
        self,
        config,
        model_config,
        hf_config,
        tf_config,
        actor_module: nn.ModuleList,
        actor_optimizer: DistributedOptimizer,
    ):
        """MeagtronPPOActor class. This class implements the simple PPO logics when the model is built with Megatron.

        Args:
            config (OmegaConf): the basic config that contains the hyper-parameters of PPO Actor. It must contain

                ``ppo_micro_batch_size_per_gpu``: micro batch size when updating ppo.

                ``ppo_mini_batch_size``: minibatch size when updating ppo using the batch data.

                ``ppo_epochs``: number of epochs to update the actor using the batch data.

                ``shuffle``: whether to shuffle the data after each ppo epoch.

                ``clip_ratio``: clip ratio of the ppo algorithm. See https://arxiv.org/abs/1707.06347.

                ``entropy_coeff``: entropy coefficient of the PPO loss. See https://arxiv.org/abs/1707.06347.
            model_config (OmegaConf): model configuration. It must contains ``model_config.vocab_size`` and
                ``model_config.hidden_size``
            hf_config (PretrainedConfig): huggingface config
            tf_config (TransformerConfig): mcore transformer config
            actor_module (nn.ModuleList): actor module is a ModuleList that contains a list of nn.Module in this pp stage.
                each nn.Module in this rank holds a vpp module chunk. See https://arxiv.org/pdf/2104.04473.pdf for more details.
                The actor module has some constraints to follow in order to use the updating logics implemented here

                1. It must implement unpad_input before any computation and pad_input after all the computation. Remove padding is an
                optimization that removes the padding tokens. See unpad_input and pad_input function in flash-attn
                (https://github.com/Dao-AILab/flash-attention/blob/main/flash_attn/bert_padding.py).

                2. Each pp stage must return the hidden state with the same shape [total_nnz, 1, hidden_size],
                where total_nnz is the number of valid tokens in this batch. If sequence parallel is enabled, the size
                of the hidden state is [total_nnz // tp, 1, hidden_size].
            actor_optimizer (DistributedOptimizer): currently, we only support DistributedOptimizer in Megatron. It implements
                zero1 optimizer that shards the optimizer state across dp ranks.

        >>> from megatron.training import get_model
        >>> from megatron.optimizer import get_megatron_optimizer
        >>> actor_module = get_model(megatron_actor_model_provider, wrap_with_ddp=True)
        >>> actor_module = nn.ModuleList(actor_module)
        >>> actor_optimizer = get_megatron_optimizer(actor_module)
        >>> actor = MegatronPPOActor(config=config,
        >>>                          model_config=actor_model_config,
        >>>                          hf_config=hf_config,
        >>>                          tf_config=tf_config,
        >>>                          actor_module=actor_module,
        >>>                          actor_optimizer=actor_optimizer)
        """
        super().__init__(config)
        self._validate_config(config)
        self.model_config = model_config
        self.hf_config = hf_config
        self.tf_config = tf_config
        self.actor_module = actor_module
        self.actor_optimizer: DistributedOptimizer = actor_optimizer
        self.prof = Profiler(self.config.profile)
        self.optimizer_step_args = OmegaConf.create(
            {
                "skip_grad": None,
                "overlap_dp_param_comm": False,
                "overlap_dp_grad_comm": False,
                "gradient_accumulation_steps": 1,
                "sequence_parallel": self.tf_config.sequence_parallel,
                "DDP_impl": "local",
                "layernorm_allreduce_bucket_threshold": 0,
                "pipeline_model_parallel_split_rank": None,
                "reduce_grads_use_alltoall": False,
            }
        )

        config = get_model_config(self.actor_module[0])
        print(config)
        config.finalize_model_grads_func = finalize_model_grads

    def _validate_config(self, config) -> None:
        """Validate config options not implemented for Megatron backend"""
        assert config.get("ulysses_sequence_parallel_size", 1) == 1
        if config.get("shuffle", False):
            assert config.data_loader_seed is not None, "If shuffle dataloader, seed must be manually set"
        if config.megatron.tensor_model_parallel_size == 1:
            print("[Warining] Because actor tp size == 1, set sp to False")
            config.megatron.sequence_parallel = False
        self.config = config

    @GPUMemoryLogger(role="megatron actor", logger=logger)
    def compute_log_prob(self, data: DataProto, calculate_entropy=False) -> torch.Tensor:
        """Compute the log probability of the responses given input_ids, attention_mask and position_ids

        Args:
            data (DataProto): a DataProto containing keys

                ``input_ids``: tensor of shape [batch_size, sequence_length]. torch.int64. Note that input_ids is the
                concatenation of prompt and response. Note that ``sequence_length = prompt_length + response_length``.

                ``attention_mask``: tensor of shape [batch_size, sequence_length]. torch.int64.

                ``position_ids``: tensor of shape [batch_size, sequence_length]. torch.int64.

                ``responses``:  tensor of shape [batch_size, response_length]. torch.int64.

        Returns:
            DataProto: torch.Tensor: the log_prob tensor
        """
        data.to(torch.cuda.current_device())
        data.batch = data.batch.contiguous()
        use_dynamic_bsz = data.meta_info.get("use_dynamic_bsz", False)
        micro_batch_size = data.meta_info.get("micro_batch_size", None)
        max_token_len = data.meta_info.get("max_token_len", None)
        assert micro_batch_size is not None, "micro batch size is needed for forward compute"
        if use_dynamic_bsz:
            assert max_token_len is not None, "max_token_len must be set when use_dynamic_bsz is True"
            max_token_len = max_token_len * self.config.megatron.context_parallel_size

        def compute_logprobs_fn(output, data, use_dynamic_bsz=False, indices=None):
            response = data["responses"]
            response_length = response.size(1)
            log_probs = output["log_probs"][:, -response_length - 1 : -1].contiguous()
            return {"log_probs": log_probs}

        # We make recompute_old_log_prob by default here.
        # TODO (zhangchi.usc1992): actually, this function should only return log_prob and this logic should be handled by user outside
        recompute_old_log_prob = self.config.get("recompute_old_log_prob", True)

        entropys = torch.Tensor()
        if recompute_old_log_prob:
            select_keys = ["responses", "input_ids", "attention_mask", "position_ids"]
            batch = data.select(batch_keys=select_keys).batch
            input_ids = batch["input_ids"]
            batch_size = input_ids.size(0)
            response = batch["responses"]
            response_length = response.size(1)
            with torch.no_grad():
                output = self.forward_backward_batch(data, forward_only=True, post_process_fn=compute_logprobs_fn, calculate_entropy=calculate_entropy, use_dynamic_bsz=use_dynamic_bsz, micro_batch_size=micro_batch_size, max_token_len=max_token_len)
                if mpu.is_pipeline_last_stage(ignore_virtual=True):
                    # only on last rank. It should be on every tp rank
                    if calculate_entropy:
                        log_probs = [o[0]["log_probs"] for o in output["output"]]  # (bs, seq_size)
                    else:
                        log_probs = [o["log_probs"] for o in output["output"]]  # (bs, seq_size)
                    log_probs = torch.cat(log_probs, dim=0).to(torch.float32)
                    if use_dynamic_bsz:
                        indices = output["indices"]
                        indices = list(itertools.chain.from_iterable(indices))
                        assert len(indices) == log_probs.size(0), f"{len(indices)} vs. {log_probs.size()}"
                        revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
                        log_probs = log_probs[revert_indices]
                else:
                    log_probs = torch.empty(size=(batch_size, response_length), dtype=torch.float32, device=input_ids.device)

                # broadcast across pp ranks
                torch.distributed.broadcast(
                    tensor=log_probs,
                    src=mpu.get_pipeline_model_parallel_last_rank(),
                    group=mpu.get_pipeline_model_parallel_group(),
                    async_op=False,
                )
                if calculate_entropy:
                    # Note that o[0] is metrics, o[1] is entropy
                    if mpu.is_pipeline_last_stage(ignore_virtual=True):
                        entropys = torch.cat([o[1] for o in output["output"]], dim=0)
                        entropys = entropys.to(torch.float32)
                        if use_dynamic_bsz:
                            indices = output["indices"]
                            indices = list(itertools.chain.from_iterable(indices))
                            assert len(indices) == entropys.size(0), f"{len(indices)} vs. {entropys.size()}"
                            revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
                            entropys = entropys[revert_indices]
                    else:
                        entropys = torch.empty(size=(batch_size, response_length), dtype=torch.float32, device=input_ids.device)
                    # broadcast across pp ranks
                    torch.distributed.broadcast(
                        tensor=entropys,
                        src=mpu.get_pipeline_model_parallel_last_rank(),
                        group=mpu.get_pipeline_model_parallel_group(),
                        async_op=False,
                    )

        # add empty cache after each compute
        torch.cuda.empty_cache()

        return log_probs, entropys

    def make_minibatch_iterator(self, data: DataProto) -> Iterable[DataProto]:
        """Make minibatch iterator for updating the actor

        Args:
            data (DataProto): a DataProto containing keys

                ``input_ids``: tensor of shape [batch_size, sequence_length]. torch.int64, where ``sequence_length = prompt_length + response_length``

                ``attention_mask``: tensor of shape [batch_size, sequence_length]. torch.int64

                ``position_ids``: tensor of shape [batch_size, sequence_length]. torch.int64

                ``responses``: tensor of shape [batch_size, response_length]. torch.int64. Note that responses = input_ids[:, -response_length:]

                ``old_log_probs``: tensor of shape [batch_size, response_length]. torch.float32. The log probability of responses.

                ``advantages``: tensor of shape [batch_size, response_length]. torch.float32. The advantages of responses.
                See PPO paper for details. https://arxiv.org/abs/1707.06347

        Returns:

        """
        select_keys = ["responses", "input_ids", "attention_mask", "position_ids", "old_log_probs", "advantages"]
        if self.config.use_kl_loss:
            select_keys.append("ref_log_prob")
        self.has_multi_modal_inputs = "multi_modal_inputs" in data.non_tensor_batch.keys()
        if self.has_multi_modal_inputs:
            data = data.select(select_keys, ["multi_modal_inputs"])
        else:
            data = data.select(batch_keys=select_keys)
        return data.make_iterator(
            mini_batch_size=self.config.ppo_mini_batch_size,
            epochs=self.config.ppo_epochs,
            seed=self.config.data_loader_seed,
            dataloader_kwargs={"shuffle": self.config.shuffle},
        )

    def forward_backward_batch(self, data: DataProto, forward_only=False, post_process_fn=None, calculate_entropy=False, use_dynamic_bsz=False, micro_batch_size=None, max_token_len=None, mini_batch_size=None):
        """
        We assume:
        - The model takes input: (input_ids, attention_mask, position_ids). No rmpad for the input
        - The communication shape is (total_nnz_pad_to_sp // tp_size, 1, hidden_size) if sequence parallel is enabled
        """
        # broadcast from last pp rank to all other pp ranks
        # TODO: actually, we just need to control the sampling order.
        mini_batch = data
        broadcast_dict_tensor(mini_batch.batch, src=mpu.get_pipeline_model_parallel_last_rank(), group=mpu.get_pipeline_model_parallel_group())
        # split into micro-batches
        mini_batch.batch["attention_mask"] = mini_batch.batch["attention_mask"].to(bool)
        self.has_multi_modal_inputs = "multi_modal_inputs" in mini_batch.non_tensor_batch.keys()
        if self.has_multi_modal_inputs:
            mini_batch.batch["multi_modal_inputs"] = mini_batch.non_tensor_batch["multi_modal_inputs"]
            mini_batch.batch["multi_modal_inputs_idx"] = torch.Tensor(list(range(len(mini_batch.non_tensor_batch["multi_modal_inputs"])))).to(torch.int64)

        indices = None
        if use_dynamic_bsz:
            assert max_token_len is not None, "max_token_len must be set when use_dynamic_bsz is True"
            vpp_size = mpu.get_virtual_pipeline_model_parallel_world_size()
            if vpp_size is not None and vpp_size > 1:
                microbatch_group_size_per_vp_stage = self.tf_config.microbatch_group_size_per_vp_stage
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, num_batches_divided_by=microbatch_group_size_per_vp_stage, max_token_len=max_token_len)
                assert len(micro_batches) % self.tf_config.microbatch_group_size_per_vp_stage == 0, f"micro_batches {micro_batches} must be divisible by microbatch_group_size_per_vp_stage {microbatch_group_size_per_vp_stage} for megatron backend"
            else:
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, max_token_len=max_token_len)
            total_seqlen = max_token_len
        else:
            assert micro_batch_size is not None, "micro_batch_size is needed to be passed in when not using dynamic batch size"
            micro_batches = mini_batch.batch.split(micro_batch_size)
            seq_len = micro_batches[0]["input_ids"].shape[1]
            total_seqlen = micro_batch_size * seq_len
        # compute input shapes for pp stages
        n_micro_batch = len(micro_batches)

        forward_backward_func = get_forward_backward_func()

        def loss_func(output, data, meta_info):
            # For memory efficiency
            # We move calculation of entropy to compute_log_probs, forward_only == True
            device = output["log_probs"].device
            metrics = {}
            if forward_only:
                if post_process_fn is None:
                    pass
                    # metrics["logits"] = output
                else:
                    stats = post_process_fn(output, data)
                    metrics.update(stats)
                if not calculate_entropy:
                    return torch.tensor(1.0, device=device), metrics

            responses = data["responses"]
            response_length = responses.size(1)
            attention_mask = data["attention_mask"].to(bool)
            response_mask = attention_mask[:, -response_length:]
            loss_agg_mode = self.config.loss_agg_mode

            # compute policy loss
            log_prob = output["log_probs"][:, -response_length - 1 : -1].contiguous()
            ret_entropy = None
            if not forward_only:
                old_log_prob = data["old_log_probs"]
                advantages = data["advantages"]

                clip_ratio = meta_info["clip_ratio"]
                clip_ratio_low = self.config.clip_ratio_low if self.config.clip_ratio_low is not None else clip_ratio
                clip_ratio_high = self.config.clip_ratio_high if self.config.clip_ratio_high is not None else clip_ratio
                clip_ratio_c = meta_info["clip_ratio_c"]
                pg_loss, pg_clipfrac, ppo_kl, pg_clipfrac_lower = compute_policy_loss(
                    old_log_prob=old_log_prob,
                    log_prob=log_prob,
                    advantages=advantages,
                    response_mask=response_mask,
                    cliprange=clip_ratio,
                    cliprange_low=clip_ratio_low,
                    cliprange_high=clip_ratio_high,
                    clip_ratio_c=clip_ratio_c,
                    loss_agg_mode=loss_agg_mode,
                )
                policy_loss = pg_loss
            if calculate_entropy:
                entropy = output["entropy"][:, -response_length - 1 : -1].contiguous()
                if not forward_only:
                    entropy_loss = agg_loss(loss_mat=entropy, loss_mask=response_mask, loss_agg_mode=loss_agg_mode)
                    entropy_coeff = meta_info["entropy_coeff"]
                    policy_loss = pg_loss - entropy_coeff * entropy_loss
                else:
                    ret_entropy = entropy

            stats = {}
            if forward_only:
                policy_loss = torch.tensor(1.0, device=device)
            else:
                if self.config.use_kl_loss:
                    ref_log_prob = data["ref_log_prob"]
                    # compute kl loss
                    kld = kl_penalty(logprob=log_prob, ref_logprob=ref_log_prob, kl_penalty=self.config.kl_loss_type)
                    kl_loss = agg_loss(loss_mat=kld, loss_mask=response_mask, loss_agg_mode=self.config.loss_agg_mode)

                    policy_loss = policy_loss + kl_loss * self.config.kl_loss_coef
                    metrics["actor/kl_loss"] = kl_loss.detach().item()
                    metrics["actor/kl_coef"] = self.config.kl_loss_coef

                # return loss and stats
                stats.update(
                    {
                        "actor/pg_loss": pg_loss.detach().item(),
                        "actor/pg_clipfrac": pg_clipfrac.detach().item(),
                        "actor/ppo_kl": ppo_kl.detach().item(),
                        "actor/pg_clipfrac_lower": pg_clipfrac_lower.detach().item(),
                    }
                )

            append_to_dict(metrics, stats)
            return policy_loss, [metrics, ret_entropy]

        def forward_step(batch_iter, model):
            batch = next(batch_iter)
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"].to(bool)
            position_ids = batch["position_ids"]

            multi_modal_inputs = {}
            if "multi_modal_inputs" in batch:
                for key in batch["multi_modal_inputs"][0].keys():
                    multi_modal_inputs[key] = torch.cat([batch["multi_modal_inputs"][i][key] for i in batch["multi_modal_inputs_idx"]], dim=0)
            responses = batch["responses"]
            response_length = responses.size(1)
            label = copy.deepcopy(position_ids)
            label[:, -response_length - 1 : -1] = responses
            label_mask = copy.deepcopy(attention_mask)
            label_mask[:, : -response_length - 1] = False
            label_mask[:, -1] = False

            def logits_processor(logits, label, label_mask):
                assert logits.shape[:2] == label.shape[:2]
                assert label.shape == label_mask.shape

                ret = {}

                if calculate_entropy:
                    entropy = vocab_parallel_entropy(logits)
                    ret["entropy"] = entropy

                log_probs = vocab_parallel_log_probs_from_logits(logits, label)
                log_probs = log_probs.masked_fill(~label_mask, 0.0)
                ret["log_probs"] = log_probs
                return ret

            logits_processor_args = {"label": label, "label_mask": label_mask}

            from verl.models.mcore import get_mcore_forward_fn

            forward_fn = get_mcore_forward_fn(self.hf_config)

            output = forward_fn(model, input_ids, attention_mask, position_ids, sequence_parallel=self.tf_config.sequence_parallel, multi_modal_inputs=multi_modal_inputs, logits_processor=logits_processor, logits_processor_args=logits_processor_args)

            if forward_only:
                meta_info = None
            else:
                clip_ratio_c = self.config.get("clip_ratio_c", 3.0)
                meta_info = {
                    "clip_ratio": self.config.clip_ratio,
                    "entropy_coeff": self.config.entropy_coeff,
                    "clip_ratio_c": clip_ratio_c,
                }
            return output, partial(loss_func, data=batch, meta_info=meta_info)

        # batch should be a list of batches inside micro-batches
        batch_generator = make_batch_generator(micro_batches, vpp_size=len(self.actor_module))

        # TODO: we may use the new schedule instead
        # for flash-attn: (seq_len, batch_size, hidden_size) = (mbs*seq_len, 1, hidden_size)
        if mpu.get_pipeline_model_parallel_world_size() > 1:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.actor_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # no use when input_shapes was set
                micro_batch_size=1,  # no use when input_shapes was set
                forward_only=forward_only,
            )
        else:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.actor_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # in use for pp = 1
                micro_batch_size=1,  # in use for pp = 1
                forward_only=forward_only,
            )
        # loss_reduces contains the stats returned from loss_func

        if self.has_multi_modal_inputs:
            data.batch.pop("multi_modal_inputs")
            data.batch.pop("multi_modal_inputs_idx")
            data.non_tensor_batch.pop("multi_modal_inputs")

        losses_reduced = {"output": losses_reduced}
        if use_dynamic_bsz:
            losses_reduced["indices"] = indices
        return losses_reduced

    @GPUMemoryLogger(role="megatron actor", logger=logger)
    def update_policy(self, dataloader: Iterable[DataProto]) -> Dict:
        """Update the policy with an iterator of DataProto

        Args:
            dataloader (Iterable[DataProto]): an iterator over the DataProto that returns by ``make_minibatch_iterator``
                The keys of each data batch is described in the make_minibatch_iterator.

        Returns:
            Dict: a dictionary containing the statistics. Note that the statistics are only valid in the last pp stage
            and users have to combine the output in each dp rank manually.

        """
        metrics = {}
        self.prof.start()
        for data in dataloader:
            data.to(torch.cuda.current_device())
            self.actor_optimizer.zero_grad()
            # use use_contiguous_buffers_in_local_ddp and no overlap_dp_param_comm
            for chunk in self.actor_module:
                # if use distributed optimizer, zero grad buffer will be handled by optimizer
                chunk.zero_grad_buffer()

            calculate_entropy = self.config.entropy_coeff != 0
            if data.meta_info.get("micro_batch_size", None) is not None:
                micro_batch_size = data.meta_info["micro_batch_size"]
            else:
                micro_batch_size = self.config.ppo_micro_batch_size_per_gpu
            max_token_len = None
            if self.config.use_dynamic_bsz:
                max_token_len = self.config.ppo_max_token_len_per_gpu * self.config.megatron.context_parallel_size
            metric_micro_batch = self.forward_backward_batch(data, calculate_entropy=calculate_entropy, use_dynamic_bsz=self.config.use_dynamic_bsz, micro_batch_size=micro_batch_size, max_token_len=max_token_len, mini_batch_size=self.config.ppo_mini_batch_size)
            metric_micro_batch = metric_micro_batch["output"]
            for metric in metric_micro_batch:
                # Note that o[0] is metrics, o[1] is entropy, o[2] is response_mask
                append_to_dict(metrics, metric[0])  # append the metric from this micro-batch to global metrics.

            update_successful, grad_norm, num_zeros_in_grad = self.actor_optimizer.step()
            data = {"actor/grad_norm": grad_norm}
            append_to_dict(metrics, data)

            if update_successful:
                # allgather already execute in optimizer.step in new megatron
                pass
            else:
                raise NotImplementedError
            self.prof.step()
        # add empty cache after each compute
        self.prof.stop_and_save()
        self.prof.stop_trace()
        torch.cuda.empty_cache()
        return metrics


==> sharp/workers/critic/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .base import BasePPOCritic
from .dp_critic import DataParallelPPOCritic

__all__ = ["BasePPOCritic", "DataParallelPPOCritic"]


==> sharp/workers/critic/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Base class for a critic
"""

from abc import ABC, abstractmethod

import torch

from verl import DataProto

__all__ = ["BasePPOCritic"]


class BasePPOCritic(ABC):
    def __init__(self, config):
        super().__init__()
        self.config = config

    @abstractmethod
    def compute_values(self, data: DataProto) -> torch.Tensor:
        """Compute values"""
        pass

    @abstractmethod
    def update_critic(self, data: DataProto):
        """Update the critic"""
        pass


==> sharp/workers/critic/dp_critic.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Implement a multiprocess PPOCritic
"""

import itertools
import logging
import os

import torch
import torch.distributed
from flash_attn.bert_padding import (index_first_axis, pad_input, rearrange,
                                     unpad_input)
from torch import nn, optim
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP

from verl import DataProto
from verl.trainer.ppo import core_algos
from verl.utils.debug import GPUMemoryLogger
from verl.utils.device import (get_device_name, get_torch_device,
                               is_cuda_available, is_npu_available)
from verl.utils.fsdp_utils import FSDPModule, fsdp2_clip_grad_norm_
from verl.utils.py_functional import append_to_dict
from verl.utils.seqlen_balancing import (get_reverse_idx,
                                         rearrange_micro_batches)
from verl.utils.torch_functional import masked_mean
from verl.utils.ulysses import (gather_outpus_and_unpad,
                                ulysses_pad_and_slice_inputs)
from verl.workers.critic import BasePPOCritic

if is_cuda_available:
    from flash_attn.bert_padding import (index_first_axis, pad_input,
                                         rearrange, unpad_input)
elif is_npu_available:
    from transformers.integrations.npu_flash_attention import (
        index_first_axis, pad_input, rearrange, unpad_input)

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class DataParallelPPOCritic(BasePPOCritic):
    def __init__(self, config, critic_module: nn.Module, critic_optimizer: optim.Optimizer):
        super().__init__(config=config)
        self.critic_module = critic_module
        self.critic_optimizer = critic_optimizer
        self.use_remove_padding = self.config.model.get("use_remove_padding", False)
        print(f"Critic use_remove_padding={self.use_remove_padding}")

        self.ulysses_sequence_parallel_size = self.config.get("ulysses_sequence_parallel_size", 1)
        self.device_name = get_device_name()

    def _forward_micro_batch(self, micro_batch):
        response_length = micro_batch["responses"].size(-1)
        multi_modal_inputs = {}
        if "multi_modal_inputs" in micro_batch.keys():
            for key in micro_batch["multi_modal_inputs"][0].keys():
                multi_modal_inputs[key] = torch.cat([inputs[key] for inputs in micro_batch["multi_modal_inputs"]], dim=0)

        with torch.autocast(device_type=self.device_name, dtype=torch.bfloat16):
            input_ids = micro_batch["input_ids"]
            batch, seqlen = input_ids.shape
            attention_mask = micro_batch["attention_mask"]
            position_ids = micro_batch["position_ids"]
            if position_ids.dim() == 3:  # qwen2vl mrope
                position_ids = position_ids.transpose(0, 1)

            if self.use_remove_padding:
                input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask)  # input_ids_rmpad (total_nnz, ...)
                input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz)

                # unpad the position_ids to align the rotary
                if position_ids.dim() == 3:
                    position_ids_rmpad = index_first_axis(rearrange(position_ids, "c b s ... -> (b s) c ..."), indices).transpose(0, 1).unsqueeze(1)  # (3, bsz, seqlen) -> (3, 1, bsz * seqlen)
                else:
                    position_ids_rmpad = index_first_axis(rearrange(position_ids.unsqueeze(-1), "b s ... -> (b s) ..."), indices).transpose(0, 1)

                # pad and slice the inputs if sp > 1
                if self.ulysses_sequence_parallel_size > 1:
                    input_ids_rmpad, position_ids_rmpad, pad_size = ulysses_pad_and_slice_inputs(input_ids_rmpad, position_ids_rmpad, sp_size=self.ulysses_sequence_parallel_size)

                # only pass input_ids and position_ids to enable flash_attn_varlen
                output = self.critic_module(
                    input_ids=input_ids_rmpad,
                    attention_mask=None,
                    position_ids=position_ids_rmpad,
                    **multi_modal_inputs,
                    use_cache=False,
                )  # prevent model thinks we are generating

                if hasattr(self.critic_module, "v_head"):
                    # For trl.AutoModelForCausalLMWithValueHead
                    values_rmpad = output[2].squeeze(0).unsqueeze(-1)
                else:
                    values_rmpad = output.logits
                    values_rmpad = values_rmpad.squeeze(0)  # (total_nnz)

                # gather output if sp > 1
                if self.ulysses_sequence_parallel_size > 1:
                    values_rmpad = gather_outpus_and_unpad(values_rmpad, gather_dim=0, unpad_dim=0, padding_size=pad_size)

                # pad it back
                values = pad_input(values_rmpad, indices=indices, batch=batch, seqlen=seqlen).squeeze(-1)
                values = values[:, -response_length - 1 : -1]
            else:
                output = self.critic_module(
                    input_ids=input_ids,
                    attention_mask=attention_mask,
                    position_ids=position_ids,
                    **multi_modal_inputs,
                    use_cache=False,
                )  # prevent model thinks we are generating
                if hasattr(self.critic_module, "v_head"):
                    # For trl.AutoModelForCausalLMWithValueHead
                    values = output[2]
                else:
                    values = output.logits
                values = values[:, -response_length - 1 : -1].squeeze(-1)
            return values

    def _optimizer_step(self):
        assert self.config.grad_clip is not None

        if isinstance(self.critic_module, FSDP):
            grad_norm = self.critic_module.clip_grad_norm_(self.config.grad_clip)
        elif isinstance(self.critic_module, FSDPModule):
            grad_norm = fsdp2_clip_grad_norm_(self.critic_module.parameters(), max_norm=self.config.grad_clip)
        else:
            grad_norm = torch.nn.utils.clip_grad_norm_(self.critic_module.parameters(), max_norm=self.config.grad_clip)

        # if grad_norm is not finite, skip the update
        if not torch.isfinite(grad_norm):
            print(f"WARN: grad_norm is not finite: {grad_norm}")
            self.critic_optimizer.zero_grad()
        else:
            self.critic_optimizer.step()
        return grad_norm

    @GPUMemoryLogger(role="dp critic", logger=logger)
    def compute_values(self, data: DataProto) -> torch.Tensor:
        self.critic_module.eval()
        micro_batch_size = data.meta_info["micro_batch_size"]
        select_keys = ["responses", "input_ids", "attention_mask", "position_ids"]
        batch = data.select(batch_keys=select_keys).batch
        use_dynamic_bsz = data.meta_info["use_dynamic_bsz"]
        has_multi_modal_inputs = "multi_modal_inputs" in data.non_tensor_batch.keys()

        if has_multi_modal_inputs:
            num_micro_batches = data.batch.batch_size[0] // micro_batch_size
            non_tensor_select_keys = ["multi_modal_inputs"]
            micro_batches = data.select(select_keys, non_tensor_select_keys).chunk(num_micro_batches)
        elif use_dynamic_bsz:
            # split using dynamic bsz
            max_token_len = data.meta_info["max_token_len"] * self.ulysses_sequence_parallel_size
            micro_batches, indices = rearrange_micro_batches(batch=batch, max_token_len=max_token_len)
        else:
            micro_batches = batch.split(micro_batch_size)

        values_lst = []
        for micro_batch in micro_batches:
            if isinstance(micro_batch, DataProto):
                micro_batch = {**micro_batch.batch, **micro_batch.non_tensor_batch}

            with torch.no_grad():
                values = self._forward_micro_batch(micro_batch)
            values_lst.append(values)
        values = torch.concat(values_lst, dim=0)

        if use_dynamic_bsz:
            indices = list(itertools.chain.from_iterable(indices))
            assert len(indices) == values.size(0), f"{len(indices)} vs. {values.size()}"
            revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
            values = values[revert_indices]
            
        responses = data.batch["responses"]
        attention_mask = data.batch["attention_mask"]
        response_length = responses.size(1)
        response_mask = attention_mask[:, -response_length:]
        values = values * response_mask # Only action tokens have values
        return values

    @GPUMemoryLogger(role="dp critic", logger=logger)
    def update_critic(self, data: DataProto):
        # make sure we are in training mode
        self.critic_module.train()
        metrics = {}

        select_keys = ["input_ids", "responses", "attention_mask", "position_ids", "values", "returns"]
        batch = data.select(batch_keys=select_keys).batch
        has_multi_modal_inputs = "multi_modal_inputs" in data.non_tensor_batch.keys()

        # Split to make minibatch iterator for updating the actor
        # See PPO paper for details. https://arxiv.org/abs/1707.06347
        if has_multi_modal_inputs:
            num_mini_batches = data.batch.batch_size[0] // self.config.ppo_mini_batch_size
            non_tensor_select_keys = ["multi_modal_inputs"]
            dataloader = data.select(select_keys, non_tensor_select_keys).chunk(num_mini_batches)
        else:
            dataloader = batch.split(self.config.ppo_mini_batch_size)

        for epoch in range(self.config.ppo_epochs):
            for batch_idx, data in enumerate(dataloader):
                # split batch into micro_batches
                mini_batch = data
                if has_multi_modal_inputs:
                    num_micro_batches = mini_batch.batch.batch_size[0] // self.config.ppo_micro_batch_size_per_gpu
                    micro_batches = data.select(select_keys, non_tensor_select_keys).chunk(num_micro_batches)
                    self.gradient_accumulation = self.config.ppo_mini_batch_size // self.config.ppo_micro_batch_size_per_gpu
                elif self.config.use_dynamic_bsz:
                    max_token_len = self.config.ppo_max_token_len_per_gpu * self.ulysses_sequence_parallel_size
                    micro_batches, _ = rearrange_micro_batches(batch=mini_batch, max_token_len=max_token_len)
                else:
                    micro_batches = mini_batch.split(self.config.ppo_micro_batch_size_per_gpu)
                    self.gradient_accumulation = self.config.ppo_mini_batch_size // self.config.ppo_micro_batch_size_per_gpu

                self.critic_optimizer.zero_grad()

                for data in micro_batches:
                    # Support all devices
                    if isinstance(data, DataProto):
                        data = {**data.batch.to(get_torch_device().current_device()), **data.non_tensor_batch}
                    else:
                        data = data.to(get_torch_device().current_device())  # critic device is cpu when using offload
                    responses = data["responses"]
                    attention_mask = data["attention_mask"]
                    values = data["values"]
                    returns = data["returns"]
                    response_length = responses.size(1)

                    response_mask = attention_mask[:, -response_length:]

                    vpreds = self._forward_micro_batch(data)

                    # assert not torch.any(torch.isnan(vpreds)).item()

                    vf_loss, vf_clipfrac = core_algos.compute_value_loss(
                        vpreds=vpreds,
                        values=values,
                        returns=returns,
                        response_mask=response_mask,
                        cliprange_value=self.config.cliprange_value,
                        loss_agg_mode=self.config.loss_agg_mode,
                    )
                    if self.config.use_dynamic_bsz:
                        # relative to the dynamic bsz
                        loss = vf_loss * (len(data) / self.config.ppo_mini_batch_size)
                    else:
                        loss = vf_loss / self.gradient_accumulation

                    loss.backward()

                    data = {
                        "critic/vf_loss": vf_loss.detach().item(),
                        "critic/vf_clipfrac": vf_clipfrac.detach().item(),
                        "critic/vpred_mean": masked_mean(vpreds, response_mask).detach().item(),
                    }

                    append_to_dict(metrics, data)

                grad_norm = self._optimizer_step()
                data = {"critic/grad_norm": grad_norm.detach().item()}
                append_to_dict(metrics, data)
        self.critic_optimizer.zero_grad()
        return metrics


==> sharp/workers/critic/megatron_critic.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Implement a multiprocess PPOCritic
"""

import itertools
import logging
import os
from functools import partial
from typing import Iterable

import torch
import torch.distributed
from megatron.core import parallel_state as mpu
from megatron.core.optimizer import DistributedOptimizer, OptimizerConfig
from megatron.core.pipeline_parallel import get_forward_backward_func
from omegaconf import OmegaConf
from torch import nn

from verl import DataProto
from verl.trainer.ppo import core_algos
from verl.utils.debug import GPUMemoryLogger
from verl.utils.megatron.pipeline_parallel import make_batch_generator
from verl.utils.py_functional import append_to_dict
from verl.utils.seqlen_balancing import (get_reverse_idx,
                                         rearrange_micro_batches)
from verl.utils.torch_functional import broadcast_dict_tensor, masked_mean
from verl.workers.critic import BasePPOCritic

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class MegatronPPOCritic(BasePPOCritic):
    def __init__(
        self,
        config,
        model_config,
        hf_config,
        tf_config,
        critic_module: nn.ModuleList,
        critic_optimizer: DistributedOptimizer,
        critic_optimizer_config: OptimizerConfig,
    ):
        super().__init__(config=config)
        self._validate_config(config)
        self.model_config = model_config
        self.hf_config = hf_config  # huggingface config
        self.tf_config = tf_config  # mcore transformer config

        self.critic_module = critic_module
        self.critic_optimizer = critic_optimizer
        self.critic_optimizer_config = critic_optimizer_config

        # we create a separate nametuple for optimizer step so that global args won't affect it.
        self.optimizer_step_args = OmegaConf.create(
            {
                "skip_grad": None,
                "overlap_dp_param_comm": False,
                "overlap_dp_grad_comm": False,
                "gradient_accumulation_steps": 1,
                "sequence_parallel": self.tf_config.sequence_parallel,
                "DDP_impl": "local",
                "layernorm_allreduce_bucket_threshold": 0,
                "pipeline_model_parallel_split_rank": None,
                "reduce_grads_use_alltoall": False,
            }
        )

    def _validate_config(self, config) -> None:
        """Validate config options not implemented for Megatron backend"""
        assert config.get("ulysses_sequence_parallel_size", 1) == 1
        if config.shuffle:
            assert config.data_loader_seed is not None, "If shuffle dataloader, seed must be manually set"
        if config.megatron.tensor_model_parallel_size == 1:
            print("[Warining] Because critic tp size == 1, set sp to False")
            config.megatron.sequence_parallel = False
        self.config = config

    @GPUMemoryLogger("megatron critic", logger=logger)
    def compute_values(self, data: DataProto) -> DataProto:
        data.to(torch.cuda.current_device())
        responses = data.batch["responses"]
        attention_mask = data.batch["attention_mask"]
        use_dynamic_bsz = data.meta_info.get("use_dynamic_bsz", False)
        micro_batch_size = data.meta_info.get("micro_batch_size", None)
        max_token_len = data.meta_info.get("max_token_len", None)
        assert micro_batch_size is not None, "micro batch size is needed for forward compute"
        if use_dynamic_bsz:
            assert max_token_len is not None, "max_token_len must be set when use_dynamic_bsz is True"
            max_token_len = max_token_len * self.config.megatron.context_parallel_size
        response_length = responses.size(1)
        with torch.no_grad():
            output = self.forward_backward_batch(data=data, forward_only=True, use_dynamic_bsz=use_dynamic_bsz, micro_batch_size=micro_batch_size, max_token_len=max_token_len, mini_batch_size=None)
            if mpu.is_pipeline_last_stage(ignore_virtual=True):
                # only on last rank. It should be on every tp rank
                values = [o["vpreds"] for o in output["output"]]  # (bs, seq_size, vocal_size)
                values = torch.cat(values, dim=0).to(torch.float32)
                if use_dynamic_bsz:
                    indices = output["indices"]
                    indices = list(itertools.chain.from_iterable(indices))
                    assert len(indices) == values.size(0), f"{len(indices)} vs. {values.size()}"
                    revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
                    values = values[revert_indices]
            else:
                values = torch.empty_like(attention_mask, dtype=torch.float32)

            # each tp ranks should contain the same value
            values = values[:, -response_length - 1 : -1] # Values are predicted at the ends of prefixes, e.g., the last prompt token
            response_mask = attention_mask[:, -response_length:]
            values = values * response_mask # Only action tokens have values
            values = values.contiguous()

            # sync among pp ranks
            torch.distributed.broadcast(
                tensor=values,
                src=mpu.get_pipeline_model_parallel_last_rank(),
                group=mpu.get_pipeline_model_parallel_group(),
            )

        # add empty cache after each compute
        torch.cuda.empty_cache()

        return values

    def make_minibatch_iterator(self, data: DataProto) -> Iterable[DataProto]:
        select_keys = ["input_ids", "responses", "attention_mask", "position_ids", "values", "returns"]
        data = data.select(batch_keys=select_keys)
        return data.make_iterator(
            mini_batch_size=self.config.ppo_mini_batch_size,
            epochs=self.config.ppo_epochs,
            seed=self.config.data_loader_seed,
            dataloader_kwargs={"shuffle": self.config.shuffle},
        )

    def forward_backward_batch(self, data: DataProto, forward_only=False, use_dynamic_bsz=False, micro_batch_size=None, max_token_len=None, mini_batch_size=None):
        # broadcast from last pp rank to all other pp ranks
        mini_batch = data
        mini_batch.to(torch.cuda.current_device())
        mini_batch.batch = mini_batch.batch.contiguous()
        broadcast_dict_tensor(mini_batch.batch, src=mpu.get_pipeline_model_parallel_last_rank(), group=mpu.get_pipeline_model_parallel_group())
        # split into micro-batches
        mini_batch.batch["attention_mask"] = mini_batch.batch["attention_mask"].to(bool)

        indices = None
        if use_dynamic_bsz:
            assert max_token_len is not None, "max_token_len must be set when use_dynamic_bsz is True"
            vpp_size = mpu.get_virtual_pipeline_model_parallel_world_size()
            if vpp_size is not None and vpp_size > 1:
                microbatch_group_size_per_vp_stage = self.tf_config.microbatch_group_size_per_vp_stage
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, num_batches_divided_by=microbatch_group_size_per_vp_stage, max_token_len=max_token_len)
                assert len(micro_batches) % self.tf_config.microbatch_group_size_per_vp_stage == 0, f"micro_batches {micro_batches} must be divisible by microbatch_group_size_per_vp_stage {microbatch_group_size_per_vp_stage} for megatron backend"
            else:
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, max_token_len=max_token_len)
            total_seqlen = max_token_len
        else:
            assert micro_batch_size is not None, "micro_batch_size is needed to be passed in when not using dynamic batch size"
            micro_batches = mini_batch.batch.split(micro_batch_size)
            seq_len = micro_batches[0]["input_ids"].shape[1]
            total_seqlen = micro_batch_size * seq_len
        n_micro_batch = len(micro_batches)

        forward_backward_func = get_forward_backward_func()

        def loss_func(output, data, meta_info):
            nonlocal use_dynamic_bsz

            if forward_only:
                return torch.tensor(1.0, device=output.device), {"vpreds": output}

            responses = data["responses"]
            attention_mask = data["attention_mask"]
            values = data["values"]
            returns = data["returns"]
            response_length = responses.size(1)

            response_mask = attention_mask[:, -response_length:]

            cliprange_value = self.config.cliprange_value

            vpreds = output  # (bs, sequence_length)
            vpreds = vpreds[:, -response_length - 1 : -1]

            vf_loss, vf_clipfrac = core_algos.compute_value_loss(
                vpreds=vpreds,
                values=values,
                returns=returns,
                response_mask=response_mask,
                cliprange_value=cliprange_value,
                loss_agg_mode=self.config.loss_agg_mode,
            )

            stats = {
                "critic/vf_loss": vf_loss.detach().item(),
                "critic/vf_clipfrac": vf_clipfrac.detach().item(),
                "critic/vpred_mean": masked_mean(vpreds, response_mask).detach().item(),
            }

            return vf_loss, stats

        def forward_step(batch_iter, model):
            batch = next(batch_iter)
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"]
            position_ids = batch["position_ids"]
            from verl.models.mcore import get_mcore_forward_fn

            forward_fn = get_mcore_forward_fn(self.hf_config)

            output = forward_fn(
                model,
                input_ids,
                attention_mask,
                position_ids,
                sequence_parallel=self.tf_config.sequence_parallel,
                value_model=True,
            )

            return output, partial(loss_func, data=batch, meta_info={})

        # batch should be a list of batches inside micro-batches
        batch_generator = make_batch_generator(micro_batches, vpp_size=len(self.critic_module))

        # TODO: we may use the new schedule instead
        # for flash-attn: (seq_len, batch_size, hidden_size) = (mbs*seq_len, 1, hidden_size)
        if mpu.get_pipeline_model_parallel_world_size() > 1:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.critic_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # no use when input_shapes was set
                micro_batch_size=1,  # no use when input_shapes was set
                forward_only=forward_only,
            )
        else:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.critic_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # in use for pp = 1
                micro_batch_size=1,  # in use for pp = 1
                forward_only=forward_only,
            )
        # loss_reduces contains the stats returned from loss_func
        losses_reduced = {"output": losses_reduced}
        if use_dynamic_bsz:
            losses_reduced["indices"] = indices
        return losses_reduced

    @GPUMemoryLogger("megatron critic", logger=logger)
    def update_critic(self, dataloader: Iterable[DataProto]):
        metrics = {}

        for data in dataloader:
            # data = data.batch.to(self.critic_module.device)
            self.critic_optimizer.zero_grad()
            # use use_contiguous_buffers_in_local_ddp and no overlap_dp_param_comm
            for chunk in self.critic_module:
                chunk.zero_grad_buffer()

            micro_batch_size = self.config.ppo_micro_batch_size_per_gpu
            max_token_len = None
            if self.config.use_dynamic_bsz:
                max_token_len = self.config.ppo_max_token_len_per_gpu * self.config.megatron.context_parallel_size
            metric_micro_batch = self.forward_backward_batch(data, forward_only=False, use_dynamic_bsz=self.config.use_dynamic_bsz, micro_batch_size=micro_batch_size, max_token_len=max_token_len, mini_batch_size=self.config.ppo_mini_batch_size)
            metric_micro_batch = metric_micro_batch["output"]
            update_successful, grad_norm, num_zeros_in_grad = self.critic_optimizer.step()
            learning_rate = self.critic_optimizer.param_groups[-1]["lr"]
            data = {"critic/grad_norm": grad_norm, "critic/lr": learning_rate}
            append_to_dict(metrics, data)

            if update_successful:
                # allgather already execute in optimizer.step in new megatron
                pass
            else:
                raise NotImplementedError

            for metric in metric_micro_batch:
                append_to_dict(metrics, metric)  # append the metric from this micro-batch to global metrics.

        # add empty cache after each compute
        torch.cuda.empty_cache()
        return metrics


==> sharp/workers/fsdp_workers.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The main entry point to run the PPO algorithm
"""

import datetime
import json
import logging
import os
import warnings
from dataclasses import asdict
from typing import Union

import psutil
import torch
import torch.distributed
import torch.distributed as dist
from codetiming import Timer
from omegaconf import DictConfig, open_dict
from peft import LoraConfig, TaskType, get_peft_model
from safetensors.torch import save_file
from torch.distributed.device_mesh import init_device_mesh
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP

import verl.utils.torch_functional as verl_F
from verl import DataProto
from verl.models.transformers.monkey_patch import apply_monkey_patch
from verl.single_controller.base import Worker
from verl.single_controller.base.decorator import Dispatch, register
from verl.utils import hf_processor, hf_tokenizer
from verl.utils.activation_offload import enable_activation_offloading
from verl.utils.checkpoint.fsdp_checkpoint_manager import FSDPCheckpointManager
from verl.utils.debug import log_gpu_memory_usage
from verl.utils.debug.performance import _timer, reduce_timing
from verl.utils.device import get_device_name, get_torch_device, is_cuda_available, is_npu_available
from verl.utils.flops_counter import FlopsCounter
from verl.utils.fs import copy_to_local
from verl.utils.fsdp_utils import (
    CPUOffloadPolicy,
    MixedPrecisionPolicy,
    apply_fsdp2,
    fsdp2_load_full_state_dict,
    fsdp_version,
    get_fsdp_wrap_policy,
    get_init_weight_context_manager,
    init_fn,
    layered_summon_lora_params,
    load_fsdp_model_to_gpu,
    load_fsdp_optimizer,
    offload_fsdp_model_to_cpu,
    offload_fsdp_optimizer,
)
from verl.utils.import_utils import import_external_libs
from verl.utils.model import compute_position_id_with_mask
from verl.utils.py_functional import convert_to_regular_types
from verl.workers.sharding_manager.fsdp_ulysses import FSDPUlyssesShardingManager

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))

device_name = get_device_name()


def create_device_mesh(world_size, fsdp_size):
    if fsdp_size < 0 or fsdp_size >= world_size:
        device_mesh = init_device_mesh(device_name, mesh_shape=(world_size,), mesh_dim_names=["fsdp"])
    else:
        device_mesh = init_device_mesh(device_name, mesh_shape=(world_size // fsdp_size, fsdp_size), mesh_dim_names=["ddp", "fsdp"])
    return device_mesh


def get_sharding_strategy(device_mesh):
    from torch.distributed.fsdp import ShardingStrategy

    if device_mesh.ndim == 1:
        sharding_strategy = ShardingStrategy.FULL_SHARD
    elif device_mesh.ndim == 2:
        sharding_strategy = ShardingStrategy.HYBRID_SHARD
    else:
        raise NotImplementedError(f"Get device mesh ndim={device_mesh.ndim}, but only support 1 or 2")
    return sharding_strategy


class ActorRolloutRefWorker(Worker):
    """
    This worker can be instantiated as a standalone actor or a standalone rollout or a standalone reference policy
    or a hybrid engine based on the config.rollout
    """

    def __init__(self, config: DictConfig, role: str):
        super().__init__()
        self.config = config
        import torch.distributed

        if not torch.distributed.is_initialized():
            rank = int(os.environ.get("RANK", 0))
            world_size = int(os.environ.get("WORLD_SIZE", 1))
            torch.distributed.init_process_group(backend="cpu:gloo,cuda:nccl" if is_cuda_available else "cpu:gloo,npu:hccl", rank=rank, world_size=world_size, timeout=datetime.timedelta(days=1))

        # build device mesh for FSDP
        world_size = torch.distributed.get_world_size()
        # TODO(sgm): support FSDP hybrid shard for larger model
        self.device_mesh = create_device_mesh(world_size=world_size, fsdp_size=self.config.actor.fsdp_config.fsdp_size)

        # build device mesh for Ulysses Sequence Parallel
        self.ulysses_device_mesh = None
        self.ulysses_sequence_parallel_size = self.config.actor.get("ulysses_sequence_parallel_size", 1)
        dp = world_size // self.ulysses_sequence_parallel_size
        if self.ulysses_sequence_parallel_size > 1:
            self.ulysses_device_mesh = init_device_mesh(device_name, mesh_shape=(dp, self.ulysses_sequence_parallel_size), mesh_dim_names=["dp", "sp"])

        self.ulysses_sharding_manager = FSDPUlyssesShardingManager(self.ulysses_device_mesh)
        self._lora_rank = self.config.model.get("lora_rank", 0)
        self._is_lora = self._lora_rank > 0

        self.role = role
        assert self.role in ["actor", "rollout", "ref", "actor_rollout", "actor_rollout_ref"]

        self._is_actor = self.role in ["actor", "actor_rollout", "actor_rollout_ref"]
        self._is_rollout = self.role in ["rollout", "actor_rollout", "actor_rollout_ref"]
        self._is_ref = self.role in ["ref", "actor_rollout_ref"]

        self._is_offload_param = False
        self._is_offload_optimizer = False
        if self._is_actor:
            self._is_offload_param = self.config.actor.fsdp_config.get("param_offload", False)
            self._is_offload_optimizer = self.config.actor.fsdp_config.get("optimizer_offload", False)
        elif self._is_ref:
            # TODO: it seems that manual offload is slowly than FSDP offload
            self._is_offload_param = self.config.ref.fsdp_config.get("param_offload", False)

        # normalize config
        if self._is_actor:
            self.config.actor.ppo_mini_batch_size *= self.config.rollout.n
            self.config.actor.ppo_mini_batch_size //= self.device_mesh.size() // self.ulysses_sequence_parallel_size
            assert self.config.actor.ppo_mini_batch_size > 0, f"ppo_mini_batch_size {self.config.actor.ppo_mini_batch_size} should be larger than 0 after normalization"
            # micro bsz
            if self.config.actor.ppo_micro_batch_size is not None:
                self.config.actor.ppo_micro_batch_size //= self.device_mesh.size() // self.ulysses_sequence_parallel_size
                self.config.actor.ppo_micro_batch_size_per_gpu = self.config.actor.ppo_micro_batch_size

            if self.config.actor.ppo_micro_batch_size_per_gpu is not None:
                assert self.config.actor.ppo_mini_batch_size % self.config.actor.ppo_micro_batch_size_per_gpu == 0, f"normalized ppo_mini_batch_size {self.config.actor.ppo_mini_batch_size} should be divisible by ppo_micro_batch_size_per_gpu {self.config.actor.ppo_micro_batch_size_per_gpu}"
                assert self.config.actor.ppo_mini_batch_size // self.config.actor.ppo_micro_batch_size_per_gpu > 0, f"normalized ppo_mini_batch_size {self.config.actor.ppo_mini_batch_size} should be larger than ppo_micro_batch_size_per_gpu {self.config.actor.ppo_micro_batch_size_per_gpu}"

        # normalize rollout config
        if self._is_rollout and self.config.rollout.log_prob_micro_batch_size is not None:
            self.config.rollout.log_prob_micro_batch_size //= self.device_mesh.size() // self.ulysses_sequence_parallel_size
            self.config.rollout.log_prob_micro_batch_size_per_gpu = self.config.rollout.log_prob_micro_batch_size
        # normalize ref config
        if self._is_ref and self.config.ref.log_prob_micro_batch_size is not None:
            self.config.ref.log_prob_micro_batch_size //= self.device_mesh.size() // self.ulysses_sequence_parallel_size
            self.config.ref.log_prob_micro_batch_size_per_gpu = self.config.ref.log_prob_micro_batch_size

    def _build_model_optimizer(
        self,
        model_path,
        fsdp_config,
        optim_config,
        override_model_config,
        use_remove_padding=False,
        use_fused_kernels=False,
        enable_gradient_checkpointing=False,
        trust_remote_code=False,
        use_liger=False,
        role="actor",
        enable_activation_offload=False,
    ):
        from torch import optim
        from torch.distributed.fsdp import CPUOffload, MixedPrecision
        from transformers import AutoConfig, AutoModelForCausalLM, AutoModelForVision2Seq

        from verl.utils.model import get_generation_config, print_model_size, update_model_config
        from verl.utils.torch_dtypes import PrecisionType

        assert role in ["actor", "ref"]

        log_gpu_memory_usage(f"Before init {role} from HF AutoModel", logger=logger)
        local_path = model_path

        # note that we have to create model in fp32. Otherwise, the optimizer is in bf16, which is incorrect
        # TODO(zhangchi.usc1992): 1. support create from random initialized model. 2. Support init with FSDP directly
        self.tokenizer = hf_tokenizer(local_path, trust_remote_code=trust_remote_code)
        self.processor = hf_processor(local_path, trust_remote_code=trust_remote_code)

        torch_dtype = fsdp_config.get("model_dtype", None)
        if torch_dtype is None:
            torch_dtype = torch.float32 if self._is_actor else torch.bfloat16
        else:
            torch_dtype = PrecisionType.to_dtype(torch_dtype)

        # override model kwargs
        actor_model_config = AutoConfig.from_pretrained(local_path, trust_remote_code=trust_remote_code, attn_implementation="flash_attention_2")

        # patch for kimi-vl
        if getattr(actor_model_config, "model_type", None) == "kimi_vl":
            actor_model_config.text_config.topk_method = "greedy"

        self.generation_config = get_generation_config(local_path, trust_remote_code=trust_remote_code)

        override_config_kwargs = {
            "bos_token_id": self.tokenizer.bos_token_id,
            "eos_token_id": self.tokenizer.eos_token_id,
            "pad_token_id": self.tokenizer.pad_token_id,
        }
        override_config_kwargs.update(override_model_config)
        update_model_config(actor_model_config, override_config_kwargs=override_config_kwargs)
        if self.rank == 0:
            print(f"Model config after override: {actor_model_config}")

        # NOTE(fix me): tie_word_embedding causes meta_tensor init to hang
        init_context = get_init_weight_context_manager(use_meta_tensor=not actor_model_config.tie_word_embeddings, mesh=self.device_mesh)

        with init_context(), warnings.catch_warnings():
            warnings.simplefilter("ignore")
            if type(actor_model_config) in AutoModelForVision2Seq._model_mapping.keys():
                actor_module_class = AutoModelForVision2Seq
            else:
                actor_module_class = AutoModelForCausalLM

            actor_module = actor_module_class.from_pretrained(
                pretrained_model_name_or_path=local_path,
                torch_dtype=torch_dtype,
                config=actor_model_config,
                trust_remote_code=trust_remote_code,
            )

            # Apply Liger kernel to the model if use_liger is set to True
            if use_liger:
                from liger_kernel.transformers.monkey_patch import _apply_liger_kernel_to_instance

                _apply_liger_kernel_to_instance(model=actor_module)

            apply_monkey_patch(
                model=actor_module,
                use_remove_padding=use_remove_padding,
                ulysses_sp_size=self.ulysses_sequence_parallel_size,
                use_fused_kernels=use_fused_kernels,
            )

            # some parameters may not in torch_dtype. TODO(zhangchi.usc1992) remove this after we switch to fsdp2
            actor_module.to(torch_dtype)

            if enable_gradient_checkpointing:
                actor_module.gradient_checkpointing_enable(gradient_checkpointing_kwargs={"use_reentrant": False})
            if self._is_lora:
                print("Applying LoRA to actor module")
                actor_module.enable_input_require_grads()
                # Convert config to regular Python types before creating PEFT model
                lora_config = {"task_type": TaskType.CAUSAL_LM, "r": self.config.model.lora_rank, "lora_alpha": self.config.model.lora_alpha, "target_modules": convert_to_regular_types(self.config.model.target_modules), "bias": "none"}
                actor_module = get_peft_model(actor_module, LoraConfig(**lora_config))
        torch.distributed.barrier()

        if self.rank == 0:
            print_model_size(actor_module)

        log_gpu_memory_usage(f"After init {role} from HF AutoModel", logger=logger)

        # We wrap FSDP for rollout as well
        mixed_precision_config = fsdp_config.get("mixed_precision", None)
        if mixed_precision_config is not None:
            param_dtype = PrecisionType.to_dtype(mixed_precision_config.get("param_dtype", "bf16"))
            reduce_dtype = PrecisionType.to_dtype(mixed_precision_config.get("reduce_dtype", "fp32"))
            buffer_dtype = PrecisionType.to_dtype(mixed_precision_config.get("buffer_dtype", "fp32"))
        else:
            param_dtype = torch.bfloat16
            reduce_dtype = torch.float32
            buffer_dtype = torch.float32

        mixed_precision = MixedPrecision(param_dtype=param_dtype, reduce_dtype=reduce_dtype, buffer_dtype=buffer_dtype)

        auto_wrap_policy = get_fsdp_wrap_policy(module=actor_module, config=fsdp_config.get("wrap_policy", None), is_lora=self.config.model.get("lora_rank", 0) > 0)

        if self._is_rollout and self.config.rollout.name == "hf":
            # TODO(zhangchi.usc1992, shengguangming) fix me. Current, auto_wrap_policy causes HFRollout to hang in Gemma
            auto_wrap_policy = None

        if self.rank == 0:
            print(f"wrap_policy: {auto_wrap_policy}")

        fsdp_mesh = self.device_mesh
        sharding_strategy = get_sharding_strategy(fsdp_mesh)

        # TODO: add transformer policy
        # We force reference policy to use CPUOffload to save memory.
        # We force turn off CPUOffload for actor because it causes incorrect results when using grad accumulation
        cpu_offload = None if role == "actor" else CPUOffload(offload_params=True)
        fsdp_strategy = self.config.actor.strategy
        if fsdp_strategy == "fsdp":
            actor_module_fsdp = FSDP(
                actor_module,
                cpu_offload=cpu_offload,
                param_init_fn=init_fn,
                use_orig_params=False,
                auto_wrap_policy=auto_wrap_policy,
                device_id=get_torch_device().current_device(),
                sharding_strategy=sharding_strategy,  # zero3
                mixed_precision=mixed_precision,
                sync_module_states=True,
                device_mesh=self.device_mesh,
                forward_prefetch=False,
            )
        elif fsdp_strategy == "fsdp2":
            assert CPUOffloadPolicy is not None, "PyTorch version >= 2.4 is required for using fully_shard API (FSDP2)"
            mp_policy = MixedPrecisionPolicy(param_dtype=param_dtype, reduce_dtype=reduce_dtype, cast_forward_inputs=True)
            if role == "actor" and fsdp_config.offload_policy:
                cpu_offload = CPUOffloadPolicy(pin_memory=True)
                self._is_offload_param = False
                self._is_offload_optimizer = False
            else:
                cpu_offload = None if role == "actor" else CPUOffloadPolicy(pin_memory=True)

            fsdp_kwargs = {
                "mesh": fsdp_mesh,
                "mp_policy": mp_policy,
                "offload_policy": cpu_offload,
                "reshard_after_forward": fsdp_config.reshard_after_forward,
            }
            full_state = actor_module.state_dict()
            apply_fsdp2(actor_module, fsdp_kwargs, fsdp_config)
            fsdp2_load_full_state_dict(actor_module, full_state, fsdp_mesh, cpu_offload)
            actor_module_fsdp = actor_module
        else:
            raise NotImplementedError(f"not implement {fsdp_strategy}")

        if enable_activation_offload:
            enable_activation_offloading(actor_module_fsdp, fsdp_strategy, enable_gradient_checkpointing)

        log_gpu_memory_usage(f"After {role} FSDP init", logger=logger)

        # TODO: add more optimizer args into config
        if role == "actor" and optim_config is not None:
            from verl.utils.torch_functional import get_constant_schedule_with_warmup, get_cosine_schedule_with_warmup

            actor_optimizer = optim.AdamW(
                actor_module_fsdp.parameters(),
                lr=optim_config.lr,
                betas=optim_config.get("betas", (0.9, 0.999)),
                weight_decay=optim_config.get("weight_decay", 1e-2),
            )

            total_steps = optim_config.get("total_training_steps", 0)
            num_warmup_steps = int(optim_config.get("lr_warmup_steps", -1))
            warmup_style = optim_config.get("warmup_style", "constant")
            min_lr_ratio = optim_config.get("min_lr_ratio", 0.0)
            num_cycles = optim_config.get("num_cycles", 0.5)
            if num_warmup_steps < 0:
                num_warmup_steps_ratio = optim_config.get("lr_warmup_steps_ratio", 0.0)
                num_warmup_steps = int(num_warmup_steps_ratio * total_steps)

            if self.rank == 0:
                print(f"Total steps: {total_steps}, num_warmup_steps: {num_warmup_steps}")

            if warmup_style == "constant":
                actor_lr_scheduler = get_constant_schedule_with_warmup(optimizer=actor_optimizer, num_warmup_steps=num_warmup_steps)
            elif warmup_style == "cosine":
                actor_lr_scheduler = get_cosine_schedule_with_warmup(optimizer=actor_optimizer, num_warmup_steps=num_warmup_steps, num_training_steps=total_steps, min_lr_ratio=min_lr_ratio, num_cycles=num_cycles)
            else:
                raise NotImplementedError(f"Warmup style {warmup_style} is not supported")

            log_gpu_memory_usage(f"After {role} optimizer init", logger=logger)
        else:
            actor_optimizer = None
            actor_lr_scheduler = None

        return actor_module_fsdp, actor_optimizer, actor_lr_scheduler, actor_model_config

    def _build_rollout(self, trust_remote_code=False):
        from torch.distributed.device_mesh import init_device_mesh

        # TODO(sgm): support FSDP hybrid shard for larger model
        infer_tp = self.config.rollout.tensor_model_parallel_size
        dp = self.world_size // infer_tp
        assert self.world_size % infer_tp == 0, f"rollout world_size: {self.world_size} is not divisible by infer_tp: {infer_tp}"
        rollout_device_mesh = init_device_mesh(device_name, mesh_shape=(dp, infer_tp), mesh_dim_names=["dp", "infer_tp"])
        rollout_name = self.config.rollout.name
        if rollout_name == "hf":
            from verl.workers.rollout import HFRollout
            from verl.workers.sharding_manager.base import BaseShardingManager

            rollout = HFRollout(module=self.actor_module_fsdp, config=self.config.rollout)
            rollout_sharding_manager = BaseShardingManager()
            # TODO: a sharding manager that do nothing?

        elif rollout_name == "vllm":
            from verl.workers.rollout.vllm_rollout import vllm_mode, vLLMRollout
            from verl.workers.sharding_manager.fsdp_vllm import FSDPVLLMShardingManager

            log_gpu_memory_usage(f"Before building {rollout_name} rollout", logger=logger)
            local_path = copy_to_local(self.config.model.path, use_shm=self.config.model.get("use_shm", False))
            lora_kwargs = {"lora_kwargs": {"enable_lora": True, "max_loras": 1, "max_lora_rank": self._lora_rank}} if self._is_lora else {}
            # lora_kwargs = {}
            if vllm_mode == "customized":
                rollout = vLLMRollout(actor_module=self.actor_module_fsdp, config=self.config.rollout, tokenizer=self.tokenizer, model_hf_config=self.actor_model_config, trust_remote_code=trust_remote_code, **lora_kwargs)
            elif vllm_mode == "spmd":
                from verl.workers.rollout.vllm_rollout import vLLMAsyncRollout

                vllm_rollout_cls = vLLMRollout if self.config.rollout.mode == "sync" else vLLMAsyncRollout
                rollout = vllm_rollout_cls(model_path=local_path, config=self.config.rollout, tokenizer=self.tokenizer, model_hf_config=self.actor_model_config, device_mesh=rollout_device_mesh, trust_remote_code=trust_remote_code, **lora_kwargs)
            else:
                raise NotImplementedError("vllm_mode must be 'customized' or 'spmd'")

            log_gpu_memory_usage(f"After building {rollout_name} rollout", logger=logger)
            full_params = torch.distributed.get_world_size() == 1
            rollout_sharding_manager = FSDPVLLMShardingManager(
                module=self.actor_module_fsdp,
                inference_engine=rollout.inference_engine,
                model_config=self.actor_model_config,
                full_params=full_params,
                device_mesh=rollout_device_mesh,
                offload_param=self._is_offload_param,
                load_format=self.config.rollout.load_format,
                layered_summon=self.config.rollout.get("layered_summon", False),
            )
            log_gpu_memory_usage("After building sharding manager", logger=logger)

        elif rollout_name in ["sglang", "sglang_async"]:
            if rollout_name == "sglang_async":
                warnings.warn(
                    "'sglang_async' has been deprecated and merged into 'sglang'. Please use 'sglang' going forward.",
                    DeprecationWarning,
                    stacklevel=2,
                )
            from verl.workers.rollout.sglang_rollout import SGLangRollout

            # NOTE(linjunrong): Due to recent fp8 support in SGLang. Now importing any symbol relate to
            # SGLang's model_runner would check CUDA device capability. However, due to verl's setting,
            # the main process of ray can not find any CUDA device, which would potentially lead to:
            # "RuntimeError: No CUDA GPUs are available".
            # For this reason, sharding_manager.__init__ should not import FSDPSGLangShardingManager and
            # we import it here use the abs path.
            # check: https://github.com/sgl-project/sglang/blob/00f42707eaddfc2c0528e5b1e0094025c640b7a0/python/sglang/srt/layers/quantization/fp8_utils.py#L76
            from verl.workers.sharding_manager.fsdp_sglang import FSDPSGLangShardingManager

            local_path = copy_to_local(self.config.model.path)
            log_gpu_memory_usage(f"Before building {rollout_name} rollout", logger=logger)
            rollout = SGLangRollout(
                actor_module=local_path,
                config=self.config.rollout,
                tokenizer=self.tokenizer,
                model_hf_config=self.actor_model_config,
                trust_remote_code=trust_remote_code,
            )
            log_gpu_memory_usage(f"After building {rollout_name} rollout", logger=logger)

            if torch.distributed.get_world_size() == 1:
                self.config.rollout.load_format = "dummy_hf"
            rollout_sharding_manager = FSDPSGLangShardingManager(
                module=self.actor_module_fsdp,
                inference_engine=rollout._engine,
                model_config=self.actor_model_config,
                full_params="hf" in self.config.rollout.load_format,
                device_mesh=rollout_device_mesh,
                offload_param=self._is_offload_param,
            )
            log_gpu_memory_usage("After building sharding manager", logger=logger)

        else:
            raise NotImplementedError(f"Rollout name: {self.config.rollout.name} is not supported")

        return rollout, rollout_sharding_manager

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        from verl.workers.actor import DataParallelPPOActor

        # This is used to import external_lib into the huggingface systems
        import_external_libs(self.config.model.get("external_lib", None))

        from omegaconf import OmegaConf

        override_model_config = OmegaConf.to_container(self.config.model.get("override_config", OmegaConf.create()))

        use_remove_padding = self.config.model.get("use_remove_padding", False)
        use_shm = self.config.model.get("use_shm", False)
        use_fused_kernels = self.config.model.get("use_fused_kernels", False)

        if self._is_actor or self._is_rollout:
            # we need the model for actor and rollout
            if self._is_actor:
                optim_config = self.config.actor.optim
                fsdp_config = self.config.actor.fsdp_config
            else:
                optim_config = None
                fsdp_config = OmegaConf.create()

            local_path = copy_to_local(self.config.model.path, use_shm=use_shm)
            (
                self.actor_module_fsdp,
                self.actor_optimizer,
                self.actor_lr_scheduler,
                self.actor_model_config,
            ) = self._build_model_optimizer(
                model_path=local_path,
                fsdp_config=fsdp_config,
                optim_config=optim_config,
                override_model_config=override_model_config,
                use_remove_padding=use_remove_padding,
                use_fused_kernels=use_fused_kernels,
                enable_gradient_checkpointing=self.config.model.get("enable_gradient_checkpointing", False),
                trust_remote_code=self.config.model.get("trust_remote_code", False),
                use_liger=self.config.model.get("use_liger", False),
                role="actor",
                enable_activation_offload=self.config.model.get("enable_activation_offload", False),
            )

            # get the original unwrapped module
            if fsdp_version(self.actor_module_fsdp) == 1:
                self.actor_module = self.actor_module_fsdp._fsdp_wrapped_module

            if self._is_offload_param:
                offload_fsdp_model_to_cpu(self.actor_module_fsdp)
                log_gpu_memory_usage("After offload actor model during init", logger=logger)

            if self._is_offload_optimizer:
                offload_fsdp_optimizer(optimizer=self.actor_optimizer)
                log_gpu_memory_usage("After offload actor optimizer during init", logger=logger)
        # load from checkpoint
        if self._is_actor:
            OmegaConf.set_struct(self.config.actor, True)
            with open_dict(self.config.actor):
                self.config.actor.use_remove_padding = use_remove_padding
                self.config.actor.use_fused_kernels = use_fused_kernels
            self.actor = DataParallelPPOActor(config=self.config.actor, actor_module=self.actor_module_fsdp, actor_optimizer=self.actor_optimizer)

        if self._is_rollout:
            self.rollout, self.rollout_sharding_manager = self._build_rollout(trust_remote_code=self.config.model.get("trust_remote_code", False))

        if self._is_ref:
            local_path = copy_to_local(self.config.model.path, use_shm=use_shm)
            self.ref_module_fsdp = self._build_model_optimizer(
                model_path=local_path,
                fsdp_config=self.config.ref.fsdp_config,
                optim_config=None,
                override_model_config=override_model_config,
                use_remove_padding=use_remove_padding,
                use_fused_kernels=use_fused_kernels,
                trust_remote_code=self.config.model.get("trust_remote_code", False),
                use_liger=self.config.model.get("use_liger", False),
                role="ref",
            )[0]
            OmegaConf.set_struct(self.config.ref, True)
            with open_dict(self.config.ref):
                self.config.ref.use_remove_padding = use_remove_padding
                self.config.ref.use_fused_kernels = use_fused_kernels
            self.ref_policy = DataParallelPPOActor(config=self.config.ref, actor_module=self.ref_module_fsdp)

        if self._is_actor:
            self.flops_counter = FlopsCounter(self.actor_model_config)
            self.checkpoint_manager = FSDPCheckpointManager(
                model=self.actor_module_fsdp,
                optimizer=self.actor.actor_optimizer,
                lr_scheduler=self.actor_lr_scheduler,
                processing_class=self.processor if self.processor is not None else self.tokenizer,
                checkpoint_contents=self.config.actor.checkpoint.contents,
            )

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def update_actor(self, data: DataProto):
        # Support all hardwares
        data = data.to(get_torch_device().current_device())

        assert self._is_actor
        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.actor_module_fsdp)
        if self._is_offload_optimizer:
            load_fsdp_optimizer(optimizer=self.actor_optimizer, device_id=get_torch_device().current_device())

        with self.ulysses_sharding_manager:
            data = self.ulysses_sharding_manager.preprocess_data(data=data)
            # perform training
            with Timer(name="update_policy", logger=None) as timer:
                metrics = self.actor.update_policy(data=data)
            delta_time = timer.last
            global_num_tokens = data.meta_info["global_token_num"]
            estimated_flops, promised_flops = self.flops_counter.estimate_flops(global_num_tokens, delta_time)
            metrics["perf/mfu/actor"] = estimated_flops * self.config.actor.ppo_epochs / promised_flops / self.world_size
            metrics["perf/max_memory_allocated_gb"] = get_torch_device().max_memory_allocated() / (1024**3)
            metrics["perf/max_memory_reserved_gb"] = get_torch_device().max_memory_reserved() / (1024**3)
            metrics["perf/cpu_memory_used_gb"] = psutil.virtual_memory().used / (1024**3)

            lr = self.actor_lr_scheduler.get_last_lr()[0]
            metrics["actor/lr"] = lr
            self.actor_lr_scheduler.step()

            # TODO: here, we should return all metrics
            output = DataProto(meta_info={"metrics": metrics})

            output = self.ulysses_sharding_manager.postprocess_data(data=output)
            output = output.to("cpu")

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.actor_module_fsdp)
            log_gpu_memory_usage("After offload actor model during update_actor", logger=logger)
        if self._is_offload_optimizer:
            offload_fsdp_optimizer(optimizer=self.actor_optimizer)
            log_gpu_memory_usage("After offload actor optimizer during update_actor", logger=logger)

        return output

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def generate_sequences(self, prompts: DataProto):
        # Support all hardwares
        prompts = prompts.to(get_torch_device().current_device())

        assert self._is_rollout

        meta_info = {
            "eos_token_id": self.generation_config.eos_token_id if self.generation_config is not None else self.tokenizer.eos_token_id,
            "pad_token_id": self.generation_config.pad_token_id if self.generation_config is not None else self.tokenizer.pad_token_id,
        }
        prompts.meta_info.update(meta_info)
        timing_generate = {}
        with self.rollout_sharding_manager:
            log_gpu_memory_usage("After entering rollout sharding manager", logger=logger)

            prompts = self.rollout_sharding_manager.preprocess_data(prompts)
            with _timer("generate_sequences", timing_generate):
                output = self.rollout.generate_sequences(prompts=prompts)

            log_gpu_memory_usage("After rollout generation", logger=logger)

            output = self.rollout_sharding_manager.postprocess_data(output)

        timing_generate.update(self.rollout_sharding_manager.timing)
        # We calculate the average timing across all ranks
        # to make sure meta_info["timing"] is the same
        timing_generate = reduce_timing(timing_generate)
        output.meta_info["timing"] = timing_generate
        output = output.to("cpu")

        # clear kv cache
        get_torch_device().empty_cache()
        return output

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def compute_log_prob(self, data: DataProto):
        # when is_lora is True, we use the actor without lora applied to calculate the log_prob
        # which is mostly used for ref log_prob calculation
        assert self._is_actor
        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.actor_module_fsdp)

        # Support all hardwares
        from contextlib import nullcontext

        is_lora = data.meta_info.pop("is_lora", False)
        adapter_ctx = self.actor.actor_module.disable_adapter() if is_lora else nullcontext()
        data = data.to(get_torch_device().current_device())
        # we should always recompute old_log_probs when it is HybridEngine
        data.meta_info["micro_batch_size"] = self.config.rollout.log_prob_micro_batch_size_per_gpu
        data.meta_info["max_token_len"] = self.config.rollout.log_prob_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.rollout.log_prob_use_dynamic_bsz
        data.meta_info["temperature"] = self.config.rollout.temperature
        # perform recompute log_prob
        with self.ulysses_sharding_manager:
            data = self.ulysses_sharding_manager.preprocess_data(data)
            with adapter_ctx:
                output, entropys = self.actor.compute_log_prob(data=data, calculate_entropy=True)
            output = DataProto.from_dict(
                tensors={"old_log_probs": output, "entropys": entropys},
                meta_info={"temperature": self.config.rollout.temperature},
            )
            output = self.ulysses_sharding_manager.postprocess_data(output)

        output = output.to("cpu")

        # https://pytorch.org/docs/stable/notes/fsdp.html#fsdp-notes
        # unshard the root FSDP module
        if self.world_size > 1 and fsdp_version(self.actor.actor_module) == 1:
            self.actor.actor_module._handle.reshard(True)

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.actor_module_fsdp)
            log_gpu_memory_usage("After offload actor model during compute_log_prob", logger=logger)

        return output

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def compute_ref_log_prob(self, data: DataProto):
        if self._is_lora:
            # if _is_lora, actor without lora applied is the ref
            data.meta_info["is_lora"] = True
            data = self.compute_log_prob(data)
            # this old_log_probs is in fact ref_log_prob
            data = DataProto.from_dict(tensors={"ref_log_prob": data.batch["old_log_probs"]})
            return data
        assert self._is_ref
        # else:
        # otherwise, the class have a standalone ref model
        # Support all hardwares
        data = data.to(get_torch_device().current_device())

        micro_batch_size = self.config.ref.log_prob_micro_batch_size_per_gpu
        data.meta_info["micro_batch_size"] = micro_batch_size
        data.meta_info["temperature"] = self.config.rollout.temperature
        data.meta_info["max_token_len"] = self.config.ref.log_prob_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.ref.log_prob_use_dynamic_bsz
        with self.ulysses_sharding_manager:
            data = self.ulysses_sharding_manager.preprocess_data(data)
            output, _ = self.ref_policy.compute_log_prob(data=data, calculate_entropy=False)
            output = DataProto.from_dict(tensors={"ref_log_prob": output})
            output = self.ulysses_sharding_manager.postprocess_data(output)

        output = output.to("cpu")

        # https://pytorch.org/docs/stable/notes/fsdp.html#fsdp-notes
        # unshard the root FSDP module
        if self.world_size > 1 and fsdp_version(self.ref_policy.actor_module) == 1:
            self.ref_policy.actor_module._handle.reshard(True)

        return output

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def save_checkpoint(self, local_path, hdfs_path=None, global_step=0, max_ckpt_to_keep=None):
        # only support save and load ckpt for actor
        assert self._is_actor

        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.actor_module_fsdp)

        self.checkpoint_manager.save_checkpoint(local_path=local_path, hdfs_path=hdfs_path, global_step=global_step, max_ckpt_to_keep=max_ckpt_to_keep)
        dist.barrier()

        if self._is_lora and hasattr(getattr(self, "actor_module", self.actor_module_fsdp), "peft_config"):
            lora_save_path = os.path.join(local_path, "lora_adapter")
            peft_model = getattr(self, "actor_module", self.actor_module_fsdp)
            peft_config = {}
            if dist.get_rank() == 0:
                os.makedirs(lora_save_path, exist_ok=True)
                peft_config = asdict(peft_model.peft_config.get("default", {}))
                peft_config["task_type"] = peft_config["task_type"].value
                peft_config["peft_type"] = peft_config["peft_type"].value
                peft_config["target_modules"] = list(peft_config["target_modules"])
            try:
                if fsdp_version(self.actor_module_fsdp) > 0:
                    self.actor_module_fsdp = self.actor_module_fsdp.cuda()
                    lora_params = layered_summon_lora_params(self.actor_module_fsdp)
                    if dist.get_rank() == 0:
                        save_file(lora_params, os.path.join(lora_save_path, "adapter_model.safetensors"))
                        with open(os.path.join(lora_save_path, "adapter_config.json"), "w", encoding="utf-8") as f:
                            json.dump(peft_config, f, ensure_ascii=False, indent=4)
            except Exception as e:
                if dist.get_rank() == 0:
                    print(f"[rank-{self.rank}]: Save LoRA Adapter Error ({e})")

            dist.barrier()
            if dist.get_rank() == 0:
                print(f"[rank-{self.rank}]: Saved LoRA adapter to: {lora_save_path}")

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.actor_module_fsdp)

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def load_checkpoint(self, local_path, hdfs_path=None, del_local_after_load=False):
        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.actor_module_fsdp)

        self.checkpoint_manager.load_checkpoint(local_path=local_path, hdfs_path=hdfs_path, del_local_after_load=del_local_after_load)

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.actor_module_fsdp)

        if self._is_offload_optimizer:
            offload_fsdp_optimizer(self.actor_optimizer)


class CriticWorker(Worker):
    def __init__(self, config):
        super().__init__()
        import torch.distributed

        if not torch.distributed.is_initialized():
            torch.distributed.init_process_group(backend="nccl" if is_cuda_available else "hccl")
        self.config = config

        # build device mesh for Ulysses Sequence Parallel
        world_size = torch.distributed.get_world_size()
        from torch.distributed.device_mesh import init_device_mesh

        fsdp_size = self.config.model.fsdp_config.fsdp_size
        self.device_mesh = create_device_mesh(world_size=world_size, fsdp_size=fsdp_size)

        self.ulysses_device_mesh = None
        self.ulysses_sequence_parallel_size = self.config.get("ulysses_sequence_parallel_size", 1)
        dp = world_size // self.ulysses_sequence_parallel_size
        if self.ulysses_sequence_parallel_size > 1:
            self.ulysses_device_mesh = init_device_mesh(device_name, mesh_shape=(dp, self.ulysses_sequence_parallel_size), mesh_dim_names=["dp", "sp"])

        self.ulysses_sharding_manager = FSDPUlyssesShardingManager(self.ulysses_device_mesh)

        # set FSDP offload params
        self._is_offload_param = self.config.model.fsdp_config.param_offload
        self._is_offload_optimizer = self.config.model.fsdp_config.optimizer_offload

        # normalize config
        self.config.ppo_mini_batch_size *= self.config.rollout_n
        self.config.ppo_mini_batch_size //= torch.distributed.get_world_size() // self.ulysses_sequence_parallel_size
        if self.config.ppo_micro_batch_size is not None:
            self.config.ppo_micro_batch_size //= torch.distributed.get_world_size() // self.ulysses_sequence_parallel_size
            self.config.forward_micro_batch_size //= torch.distributed.get_world_size() // self.ulysses_sequence_parallel_size
            self.config.ppo_micro_batch_size_per_gpu = self.config.ppo_micro_batch_size
            self.config.forward_micro_batch_size_per_gpu = self.config.forward_micro_batch_size

        if self.config.ppo_micro_batch_size_per_gpu is not None:
            assert self.config.ppo_mini_batch_size % self.config.ppo_micro_batch_size_per_gpu == 0, f"normalized ppo_mini_batch_size {self.config.ppo_mini_batch_size} should be divisible by ppo_micro_batch_size_per_gpu {self.config.ppo_micro_batch_size_per_gpu}"
            assert self.config.ppo_mini_batch_size // self.config.ppo_micro_batch_size_per_gpu > 0, f"normalized ppo_mini_batch_size {self.config.ppo_mini_batch_size} should be larger than ppo_micro_batch_size_per_gpu {self.config.ppo_micro_batch_size_per_gpu}"
        self._is_lora = self.config.model.get("lora_rank", 0) > 0

    def _build_critic_model_optimizer(self, config):
        # the following line is necessary
        from torch import optim
        from torch.distributed.fsdp import MixedPrecision

        from verl.utils.model import load_valuehead_model, print_model_size
        from verl.utils.torch_dtypes import PrecisionType

        use_shm = config.model.get("use_shm", False)
        local_path = copy_to_local(config.model.path, use_shm=use_shm)
        # note that the tokenizer between actor and critic may be different. So override tokenizer info with actor info
        # using random initialized model from any architecture. May not be the same as Actor.

        tokenizer_path = copy_to_local(config.model.tokenizer_path, use_shm=use_shm)
        self.tokenizer = hf_tokenizer(tokenizer_path, trust_remote_code=config.model.get("trust_remote_code", False))
        self.processor = hf_processor(tokenizer_path, trust_remote_code=config.model.get("trust_remote_code", False))

        from omegaconf import OmegaConf

        override_config = OmegaConf.to_container(self.config.model.get("override_config", OmegaConf.create()))
        override_config_kwargs = {
            "bos_token_id": self.tokenizer.bos_token_id,
            "eos_token_id": self.tokenizer.eos_token_id,
            "pad_token_id": self.tokenizer.pad_token_id,
        }
        override_config_kwargs.update(override_config)
        if self.rank == 0:
            print(f"Critic overriding config {override_config_kwargs}")

        torch_dtype = self.config.model.fsdp_config.get("model_dtype", "fp32")
        torch_dtype = PrecisionType.to_dtype(torch_dtype)

        from transformers import AutoConfig, AutoModelForTokenClassification

        critic_model_config = AutoConfig.from_pretrained(local_path, attn_implementation="flash_attention_2", trust_remote_code=config.model.get("trust_remote_code", False))
        critic_model_config.num_labels = 1
        # patch for kimi-vl
        if getattr(critic_model_config, "model_type", None) == "kimi_vl":
            critic_model_config.text_config.topk_method = "greedy"

        init_context = get_init_weight_context_manager(use_meta_tensor=not critic_model_config.tie_word_embeddings, mesh=self.device_mesh)

        with init_context(), warnings.catch_warnings():
            warnings.simplefilter("ignore")
            critic_model_config.classifier_dropout = 0.0
            critic_model_config.hidden_dropout = "0"
            critic_model_config.summary_dropout_prob = 0.0

            critic_module = load_valuehead_model(
                local_path,
                torch_dtype,
                critic_model_config,
                config.model.get("trust_remote_code", False),
            )

            use_remove_padding = config.model.get("use_remove_padding", False)

            apply_monkey_patch(
                model=critic_module,
                use_remove_padding=use_remove_padding,
                ulysses_sp_size=self.ulysses_sequence_parallel_size,
            )

            # some parameters may not in torch_dtype
            critic_module.to(torch_dtype)

            if config.model.get("enable_gradient_checkpointing", False):
                critic_module.gradient_checkpointing_enable(gradient_checkpointing_kwargs={"use_reentrant": False})

        if self._is_lora:
            print("Applying LoRA to critic module")
            critic_module.enable_input_require_grads()
            # Convert config to regular Python types before creating PEFT model
            lora_config = {
                "task_type": TaskType.CAUSAL_LM,
                "r": self.config.model.lora_rank,
                "lora_alpha": self.config.model.lora_alpha,
                "target_modules": convert_to_regular_types(self.config.model.target_modules),
                "bias": "none",
            }
            critic_module = get_peft_model(critic_module, LoraConfig(**lora_config))

        if self.rank == 0:
            print_model_size(critic_module)

        self.critic_model_config = critic_model_config

        fsdp_config = self.config.model.fsdp_config
        mixed_precision_config = fsdp_config.get("mixed_precision", None)
        if mixed_precision_config is not None:
            param_dtype = PrecisionType.to_dtype(mixed_precision_config.get("param_dtype", "bf16"))
            reduce_dtype = PrecisionType.to_dtype(mixed_precision_config.get("reduce_dtype", "fp32"))
            buffer_dtype = PrecisionType.to_dtype(mixed_precision_config.get("buffer_dtype", "fp32"))
        else:
            param_dtype = torch.bfloat16
            reduce_dtype = torch.float32
            buffer_dtype = torch.float32

        mixed_precision = MixedPrecision(param_dtype=param_dtype, reduce_dtype=reduce_dtype, buffer_dtype=buffer_dtype)

        auto_wrap_policy = get_fsdp_wrap_policy(module=critic_module, config=self.config.model.fsdp_config.wrap_policy, is_lora=self.config.model.get("lora_rank", 0) > 0)

        log_gpu_memory_usage("Before critic FSDP", logger=None)

        fsdp_mesh = self.device_mesh
        sharding_strategy = get_sharding_strategy(fsdp_mesh)

        # Note: We force turn off CPUOffload for critic because it causes incorrect results when using grad accumulation
        if config.strategy == "fsdp":
            critic_module = FSDP(
                critic_module,
                param_init_fn=init_fn,
                use_orig_params=False,
                auto_wrap_policy=auto_wrap_policy,
                device_id=get_torch_device().current_device(),
                sharding_strategy=sharding_strategy,
                mixed_precision=mixed_precision,
                sync_module_states=True,
                forward_prefetch=False,
                device_mesh=self.device_mesh,
                cpu_offload=None,
            )
        elif config.strategy == "fsdp2":
            assert CPUOffloadPolicy is not None, "PyTorch version >= 2.4 is required for using fully_shard API (FSDP2)"
            mp_policy = MixedPrecisionPolicy(param_dtype=param_dtype, reduce_dtype=reduce_dtype, cast_forward_inputs=True)
            offload_policy = None
            if fsdp_config.offload_policy:
                self._is_offload_param = False
                self._is_offload_optimizer = False
                offload_policy = CPUOffloadPolicy(pin_memory=True)

            fsdp_kwargs = {
                "mesh": fsdp_mesh,
                "mp_policy": mp_policy,
                "offload_policy": offload_policy,
                "reshard_after_forward": fsdp_config.reshard_after_forward,
            }
            full_state = critic_module.state_dict()
            apply_fsdp2(critic_module, fsdp_kwargs, fsdp_config)
            fsdp2_load_full_state_dict(critic_module, full_state, fsdp_mesh, offload_policy)
        else:
            raise NotImplementedError(f"Unknown strategy {config.strategy}")

        if config.model.get("enable_activation_offload", False):
            enable_gradient_checkpointing = config.model.get("enable_gradient_checkpointing", False)
            enable_activation_offloading(critic_module, config.strategy, enable_gradient_checkpointing)

        log_gpu_memory_usage("After critic FSDP", logger=None)

        critic_optimizer = optim.AdamW(
            critic_module.parameters(),
            lr=config.optim.lr,
            betas=config.optim.get("betas", (0.9, 0.999)),
            weight_decay=config.optim.get("weight_decay", 1e-2),
        )

        total_steps = config.optim.get("total_training_steps", 0)
        num_warmup_steps = int(config.optim.get("lr_warmup_steps", -1))
        warmup_style = config.optim.get("warmup_style", "constant")
        if num_warmup_steps < 0:
            num_warmup_steps_ratio = config.optim.get("lr_warmup_steps_ratio", 0.0)
            num_warmup_steps = int(num_warmup_steps_ratio * total_steps)

        if self.rank == 0:
            print(f"Total steps: {total_steps}, num_warmup_steps: {num_warmup_steps}")

        from verl.utils.torch_functional import get_constant_schedule_with_warmup, get_cosine_schedule_with_warmup

        if warmup_style == "constant":
            critic_lr_scheduler = get_constant_schedule_with_warmup(optimizer=critic_optimizer, num_warmup_steps=num_warmup_steps)
        elif warmup_style == "cosine":
            critic_lr_scheduler = get_cosine_schedule_with_warmup(optimizer=critic_optimizer, num_warmup_steps=num_warmup_steps, num_training_steps=total_steps)
        else:
            raise NotImplementedError(f"Warmup style {warmup_style} is not supported")

        return critic_module, critic_optimizer, critic_lr_scheduler

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        # This is used to import external_lib into the huggingface systems
        import_external_libs(self.config.model.get("external_lib", None))

        from verl.workers.critic import DataParallelPPOCritic

        self.critic_module, self.critic_optimizer, self.critic_lr_scheduler = self._build_critic_model_optimizer(self.config)

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.critic_module)
            log_gpu_memory_usage("After offload critic model during init", logger=logger)
        if self._is_offload_optimizer:
            offload_fsdp_optimizer(optimizer=self.critic_optimizer)
            log_gpu_memory_usage("After offload critic optimizer during init", logger=logger)

        self.critic = DataParallelPPOCritic(config=self.config, critic_module=self.critic_module, critic_optimizer=self.critic_optimizer)

        self.flops_counter = FlopsCounter(self.critic_model_config)
        self.checkpoint_manager = FSDPCheckpointManager(
            model=self.critic_module,
            optimizer=self.critic_optimizer,
            lr_scheduler=self.critic_lr_scheduler,
            processing_class=self.processor if self.processor is not None else self.tokenizer,
            checkpoint_contents=self.config.checkpoint.contents,
        )

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def compute_values(self, data: DataProto):
        # Support all hardwares
        data = data.to(get_torch_device().current_device())

        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.critic_module)
        micro_batch_size = self.config.forward_micro_batch_size_per_gpu
        data.meta_info["micro_batch_size"] = micro_batch_size
        data.meta_info["max_token_len"] = self.config.forward_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.use_dynamic_bsz
        # perform forward computation
        with self.ulysses_sharding_manager:
            data = self.ulysses_sharding_manager.preprocess_data(data=data)
            values = self.critic.compute_values(data=data)
            output = DataProto.from_dict(tensors={"values": values})
            output = self.ulysses_sharding_manager.postprocess_data(data=output)

        output = output.to("cpu")
        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.critic_module)
        return output

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def update_critic(self, data: DataProto):
        # Support all hardwares
        data = data.to(get_torch_device().current_device())
        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.critic_module)
        if self._is_offload_optimizer:
            load_fsdp_optimizer(optimizer=self.critic_optimizer, device_id=get_torch_device().current_device())

        # perform forward computation
        with self.ulysses_sharding_manager:
            data = self.ulysses_sharding_manager.preprocess_data(data=data)

            with Timer(name="update_critic", logger=None) as timer:
                metrics = self.critic.update_critic(data=data)
            delta_time = timer.last

            global_num_tokens = data.meta_info["global_token_num"]
            estimated_flops, promised_flops = self.flops_counter.estimate_flops(global_num_tokens, delta_time)
            metrics["perf/mfu/critic"] = estimated_flops * self.config.ppo_epochs / promised_flops / self.world_size

            self.critic_lr_scheduler.step()
            lr = self.critic_lr_scheduler.get_last_lr()[0]
            metrics["critic/lr"] = lr

            output = DataProto(batch=None, meta_info={"metrics": metrics})
            output = self.ulysses_sharding_manager.postprocess_data(data=output)

        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.critic_module)
        if self._is_offload_optimizer:
            offload_fsdp_optimizer(optimizer=self.critic_optimizer)

        output = output.to("cpu")
        return output

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def save_checkpoint(self, local_path, hdfs_path=None, global_step=0, max_ckpt_to_keep=None):
        import torch

        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.critic_module)

        self.checkpoint_manager.save_checkpoint(local_path=local_path, hdfs_path=hdfs_path, global_step=global_step, max_ckpt_to_keep=max_ckpt_to_keep)

        torch.distributed.barrier()
        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.critic_module)

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def load_checkpoint(self, local_path, hdfs_path=None, del_local_after_load=True):
        import torch

        if self._is_offload_param:
            load_fsdp_model_to_gpu(self.critic_module)

        self.checkpoint_manager.load_checkpoint(local_path=local_path, hdfs_path=hdfs_path, del_local_after_load=del_local_after_load)

        torch.distributed.barrier()
        if self._is_offload_param:
            offload_fsdp_model_to_cpu(self.critic_module)

        if self._is_offload_optimizer:
            offload_fsdp_optimizer(self.critic_optimizer)


# TODO(sgm): we may need to extract it to dp_reward_model.py
class RewardModelWorker(Worker):
    """
    Note that we only implement the reward model that is subclass of AutoModelForTokenClassification.
    """

    def __init__(self, config):
        super().__init__()
        import torch.distributed

        if not torch.distributed.is_initialized():
            torch.distributed.init_process_group(backend="nccl" if is_cuda_available else "hccl")
        self.config = config

        # build device mesh for Ulysses Sequence Parallel
        world_size = torch.distributed.get_world_size()
        from torch.distributed.device_mesh import init_device_mesh

        fsdp_size = self.config.model.fsdp_config.fsdp_size
        self.device_mesh = create_device_mesh(world_size=world_size, fsdp_size=fsdp_size)

        self.ulysses_device_mesh = None
        self.ulysses_sequence_parallel_size = self.config.get("ulysses_sequence_parallel_size", 1)
        dp = world_size // self.ulysses_sequence_parallel_size
        if self.ulysses_sequence_parallel_size > 1:
            self.ulysses_device_mesh = init_device_mesh(device_name, mesh_shape=(dp, self.ulysses_sequence_parallel_size), mesh_dim_names=["dp", "sp"])

        self.ulysses_sharding_manager = FSDPUlyssesShardingManager(self.ulysses_device_mesh)

        self.use_remove_padding = self.config.model.get("use_remove_padding", False)

        # normalize config
        if self.config.micro_batch_size is not None:
            self.config.micro_batch_size //= torch.distributed.get_world_size()
            self.config.micro_batch_size_per_gpu = self.config.micro_batch_size

    def _build_model(self, config):
        # the following line is necessary
        from torch.distributed.fsdp import CPUOffload
        from transformers import AutoConfig, AutoModelForTokenClassification

        use_shm = config.model.get("use_shm", False)
        # download the checkpoint from hdfs
        local_path = copy_to_local(config.model.path, use_shm=use_shm)

        if self.config.model.input_tokenizer is None:
            self._do_switch_chat_template = False
        else:
            self._do_switch_chat_template = True
            input_tokenizer_local_path = copy_to_local(config.model.input_tokenizer, use_shm=use_shm)
            self.input_tokenizer = hf_tokenizer(input_tokenizer_local_path, trust_remote_code=config.model.get("trust_remote_code", False))
            self.tokenizer = hf_tokenizer(local_path, trust_remote_code=config.model.get("trust_remote_code", False))

        trust_remote_code = config.model.get("trust_remote_code", False)
        model_config = AutoConfig.from_pretrained(local_path, trust_remote_code=trust_remote_code)
        model_config.num_labels = 1

        # note that we have to create model in fp32. Otherwise, the optimizer is in bf16, which is incorrect
        init_context = get_init_weight_context_manager(use_meta_tensor=not model_config.tie_word_embeddings, mesh=self.device_mesh)

        with init_context(), warnings.catch_warnings():
            warnings.simplefilter("ignore")
            model_config.classifier_dropout = 0.0
            reward_module = AutoModelForTokenClassification.from_pretrained(
                pretrained_model_name_or_path=local_path,
                config=model_config,
                torch_dtype=torch.bfloat16,
                attn_implementation="flash_attention_2",
                trust_remote_code=trust_remote_code,
            )

            apply_monkey_patch(
                model=reward_module,
                use_remove_padding=config.model.get("use_remove_padding", False),
                ulysses_sp_size=self.ulysses_sequence_parallel_size,
            )

            reward_module.to(torch.bfloat16)

        auto_wrap_policy = get_fsdp_wrap_policy(module=reward_module, config=self.config.model.fsdp_config)

        fsdp_mesh = self.device_mesh
        sharding_strategy = get_sharding_strategy(fsdp_mesh)

        if config.strategy == "fsdp":
            reward_module = FSDP(
                reward_module,
                param_init_fn=init_fn,
                use_orig_params=False,
                auto_wrap_policy=auto_wrap_policy,
                device_id=get_torch_device().current_device(),
                sharding_strategy=sharding_strategy,  # zero3
                sync_module_states=True,
                cpu_offload=CPUOffload(offload_params=True),
                forward_prefetch=False,
                device_mesh=self.device_mesh,
            )
        elif config.strategy == "fsdp2":
            assert CPUOffloadPolicy is not None, "PyTorch version >= 2.4 is required for using fully_shard API (FSDP2)"
            cpu_offload = CPUOffloadPolicy(pin_memory=True)
            fsdp_kwargs = {
                "mesh": fsdp_mesh,
                "offload_policy": cpu_offload,
                "reshard_after_forward": config.model.fsdp_config.reshard_after_forward,
            }
            full_state = reward_module.state_dict()
            apply_fsdp2(reward_module, fsdp_kwargs, config.model.fsdp_config)
            fsdp2_load_full_state_dict(reward_module, full_state, fsdp_mesh, cpu_offload)
        else:
            raise NotImplementedError(f"Unknown strategy: {config.strategy}")
        return reward_module

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        # This is used to import external_lib into the huggingface systems
        import_external_libs(self.config.model.get("external_lib", None))
        self.reward_module = self._build_model(config=self.config)

    def _forward_micro_batch(self, micro_batch):
        if is_cuda_available:
            from flash_attn.bert_padding import index_first_axis, pad_input, rearrange, unpad_input
        elif is_npu_available:
            from transformers.integrations.npu_flash_attention import index_first_axis, pad_input, rearrange, unpad_input

        from verl.utils.ulysses import gather_outpus_and_unpad, ulysses_pad_and_slice_inputs

        with torch.no_grad(), torch.autocast(device_type=device_name, dtype=torch.bfloat16):
            input_ids = micro_batch["input_ids"]
            batch_size, seqlen = input_ids.shape
            attention_mask = micro_batch["attention_mask"]
            position_ids = micro_batch["position_ids"]

            if self.use_remove_padding:
                input_ids_rmpad, indices, *_ = unpad_input(input_ids.unsqueeze(-1), attention_mask)  # input_ids_rmpad (total_nnz, ...)
                input_ids_rmpad = input_ids_rmpad.transpose(0, 1)  # (1, total_nnz)

                # unpad the position_ids to align the rotary
                position_ids_rmpad = index_first_axis(rearrange(position_ids.unsqueeze(-1), "b s ... -> (b s) ..."), indices).transpose(0, 1)

                # pad and slice the inputs if sp > 1
                if self.ulysses_sequence_parallel_size > 1:
                    input_ids_rmpad, position_ids_rmpad, pad_size = ulysses_pad_and_slice_inputs(input_ids_rmpad, position_ids_rmpad, sp_size=self.ulysses_sequence_parallel_size)

                # only pass input_ids and position_ids to enable flash_attn_varlen
                output = self.reward_module(input_ids=input_ids_rmpad, attention_mask=None, position_ids=position_ids_rmpad, use_cache=False)  # prevent model thinks we are generating
                reward_rmpad = output.logits
                reward_rmpad = reward_rmpad.squeeze(0)  # (total_nnz)

                # gather output if sp > 1
                if self.ulysses_sequence_parallel_size > 1:
                    reward_rmpad = gather_outpus_and_unpad(reward_rmpad, gather_dim=0, unpad_dim=0, padding_size=pad_size)

                # pad it back
                rm_score = pad_input(reward_rmpad, indices=indices, batch=batch_size, seqlen=seqlen).squeeze(-1)
            else:
                output = self.reward_module(input_ids=input_ids, attention_mask=attention_mask, position_ids=position_ids, use_cache=False)
                rm_score = output.logits  # (batch_size, seq_len, 1)
                rm_score = rm_score.squeeze(-1)

            # extract the result of the last valid token
            eos_mask_idx = torch.argmax(position_ids * attention_mask, dim=-1)  # (bsz,)
            rm_score = rm_score[torch.arange(batch_size), eos_mask_idx]
            return rm_score

    def _expand_to_token_level(self, data: DataProto, scores: torch.Tensor):
        batch_size = data.batch.batch_size[0]
        # expand as token_level_reward
        attention_mask = data.batch["attention_mask"]
        position_ids = data.batch["position_ids"]
        response_length = data.batch["responses"].shape[-1]
        eos_mask_idx = torch.argmax(position_ids * attention_mask, dim=-1)  # (bsz,)
        token_level_scores = torch.zeros_like(attention_mask, dtype=scores.dtype)  # (bsz, seqlen)
        token_level_scores[torch.arange(batch_size), eos_mask_idx] = scores

        # select the response part
        token_level_scores = token_level_scores[:, -response_length:]

        return token_level_scores

    def _switch_chat_template(self, data: DataProto):
        src_max_length = data.batch["attention_mask"].shape[-1]

        src_tokenizer = self.input_tokenizer
        target_tokenizer = self.tokenizer

        rm_input_ids = []
        rm_attention_mask = []

        for i in range(data.batch.batch_size[0]):
            # extract raw prompt
            if isinstance(data.non_tensor_batch["raw_prompt"][i], list):
                chat: list = data.non_tensor_batch["raw_prompt"][i]
            else:
                chat: list = data.non_tensor_batch["raw_prompt"][i].tolist()

            # extract response
            response_ids = data.batch["responses"][i]
            response_length = response_ids.shape[-1]
            valid_response_length = data.batch["attention_mask"][i][-response_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            response = src_tokenizer.decode(valid_response_ids)
            # remove bos and eos
            response = response.replace(src_tokenizer.eos_token, "")

            chat.append({"role": "assistant", "content": response})

            prompt_with_chat_template = target_tokenizer.apply_chat_template(chat, add_generation_prompt=False, tokenize=False)
            if self.rank == 0 and i == 0:
                # for debugging purpose
                print(f"Switch template. chat: {prompt_with_chat_template}")

            # the maximum length is actually determined by the reward model itself
            max_length = self.config.get("max_length", src_max_length)
            if max_length is None:
                max_length = src_max_length

            model_inputs = target_tokenizer(prompt_with_chat_template, return_tensors="pt", add_special_tokens=False)
            input_ids, attention_mask = verl_F.postprocess_data(
                input_ids=model_inputs["input_ids"],
                attention_mask=model_inputs["attention_mask"],
                max_length=max_length,
                pad_token_id=target_tokenizer.pad_token_id,
                left_pad=False,  # right padding
                truncation=self.config.get("truncation", "right"),
            )  # truncate from the right

            rm_input_ids.append(input_ids)
            rm_attention_mask.append(attention_mask)

        rm_input_ids = torch.cat(rm_input_ids, dim=0)
        rm_attention_mask = torch.cat(rm_attention_mask, dim=0)

        rm_position_ids = compute_position_id_with_mask(rm_attention_mask)

        rm_inputs = {"input_ids": rm_input_ids, "attention_mask": rm_attention_mask, "position_ids": rm_position_ids}

        return DataProto.from_dict(rm_inputs)

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def compute_rm_score(self, data: DataProto):
        import itertools

        from verl.utils.seqlen_balancing import get_reverse_idx, rearrange_micro_batches

        # Support all hardwares
        data = data.to(get_torch_device().current_device())
        if self._do_switch_chat_template:
            rm_data = self._switch_chat_template(data)
        else:
            rm_input_ids = data.batch["input_ids"]
            rm_attention_mask = data.batch["attention_mask"]
            rm_position_ids = data.batch["position_ids"]
            rm_inputs = {
                "input_ids": rm_input_ids,
                "attention_mask": rm_attention_mask,
                "position_ids": rm_position_ids,
            }
            rm_data = DataProto.from_dict(rm_inputs)

        # Support all hardwares
        rm_data.batch = rm_data.batch.to(get_torch_device().current_device())

        # perform forward computation
        with self.ulysses_sharding_manager:
            rm_data = self.ulysses_sharding_manager.preprocess_data(data=rm_data)
            data = self.ulysses_sharding_manager.preprocess_data(data=data)

            use_dynamic_bsz = self.config.use_dynamic_bsz
            if use_dynamic_bsz:
                max_token_len = self.config.forward_max_token_len_per_gpu * self.ulysses_sequence_parallel_size
                micro_batches, indices = rearrange_micro_batches(batch=rm_data.batch, max_token_len=max_token_len)
            else:
                micro_batches = rm_data.batch.split(self.config.micro_batch_size_per_gpu)
            output = []
            for micro_batch in micro_batches:
                rm_score = self._forward_micro_batch(micro_batch)
                output.append(rm_score)
            scores = torch.cat(output, dim=0)  # (batch_size)

            if use_dynamic_bsz:
                indices = list(itertools.chain.from_iterable(indices))
                assert len(indices) == scores.size(0), f"{len(indices)} vs. {scores.size()}"
                revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
                scores = scores[revert_indices]

            token_level_scores = self._expand_to_token_level(data, scores)
            # Note that this is only the scores, may not be the final rewards used to train RL
            output = DataProto.from_dict(tensors={"rm_scores": token_level_scores})
            output = self.ulysses_sharding_manager.postprocess_data(data=output)

        # https://pytorch.org/docs/stable/notes/fsdp.html#fsdp-notes
        # unshard the root FSDP module
        if self.world_size > 1 and fsdp_version(self.reward_module) == 1:
            self.reward_module._handle.reshard(True)

        output = output.to("cpu")
        return output


# ================================= Async related workers =================================
class AsyncActorRolloutRefWorker(ActorRolloutRefWorker):
    def _build_rollout(self, trust_remote_code=False):
        rollout, rollout_sharding_manager = super()._build_rollout(trust_remote_code)

        # NOTE: rollout is not actually initialized here, it's deferred
        # to be initialized by AsyncvLLMServer.

        self.vllm_tp_size = self.config.rollout.tensor_model_parallel_size
        self.vllm_dp_rank = int(os.environ["RANK"]) // self.vllm_tp_size
        self.vllm_tp_rank = int(os.environ["RANK"]) % self.vllm_tp_size

        # used for sleep/wake_up
        rollout.sharding_manager = rollout_sharding_manager

        return rollout, rollout_sharding_manager

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    def generate_sequences(self, prompts: DataProto):
        raise NotImplementedError("AsyncActorRolloutRefWorker does not support generate_sequences")

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    def execute_method(self, method: Union[str, bytes], *args, **kwargs):
        """Called by ExternalRayDistributedExecutor collective_rpc."""
        if self.vllm_tp_rank == 0 and method != "execute_model":
            print(f"[DP={self.vllm_dp_rank},TP={self.vllm_tp_rank}] execute_method: {method if isinstance(method, str) else 'Callable'}")
        return self.rollout.execute_method(method, *args, **kwargs)

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD, blocking=False)
    async def chat_completion(self, json_request):
        ret = await self.rollout.chat_completion(json_request)
        return ret

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    async def wake_up(self):
        await self.rollout.wake_up()
        # return something to block the caller
        return True

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    async def sleep(self):
        await self.rollout.sleep()
        # return something to block the caller
        return True


==> sharp/workers/megatron_workers.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The main entry point to run the PPO algorithm
"""

import logging
import os
import time
import warnings
from typing import Union

import torch
import torch.distributed
from codetiming import Timer
from megatron.core import parallel_state as mpu
from omegaconf import DictConfig

from verl import DataProto
from verl.single_controller.base.decorator import Dispatch, register
from verl.single_controller.base.megatron.worker import MegatronWorker
from verl.utils import hf_tokenizer
from verl.utils.checkpoint.megatron_checkpoint_manager import MegatronCheckpointManager
from verl.utils.debug import GPUMemoryLogger, log_gpu_memory_usage
from verl.utils.debug.performance import _timer, reduce_timing
from verl.utils.flops_counter import FlopsCounter
from verl.utils.fs import copy_to_local
from verl.utils.megatron_utils import (
    load_megatron_model_to_gpu,
    load_megatron_optimizer,
    offload_megatron_model_to_cpu,
    offload_megatron_optimizer,
)
from verl.utils.model import load_mcore_dist_weights, load_megatron_gptmodel_weights
from verl.workers.actor.megatron_actor import MegatronPPOActor
from verl.workers.critic.megatron_critic import MegatronPPOCritic
from verl.workers.reward_model.megatron.reward_model import MegatronRewardModel

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


def set_random_seed(seed):
    import random

    import numpy as np
    import torch

    torch.manual_seed(seed)
    np.random.seed(seed)
    random.seed(seed)
    if torch.cuda.device_count() > 0:
        from megatron.core import tensor_parallel

        tensor_parallel.model_parallel_cuda_manual_seed(seed)
    # FIXME: torch cumsum not support deterministic (used in vllm sampler),
    # https://github.com/pytorch/pytorch/issues/89492
    # torch.use_deterministic_algorithms(True, warn_only=True)
    # os.environ['CUBLAS_WORKSPACE_CONFIG'] = ':4096:8'


class ActorRolloutRefWorker(MegatronWorker):
    """
    This worker can be instantiated as a standalone actor or a standalone rollout or a standalone reference policy
    or a hybrid engine based on the config.rollout
    """

    def __init__(self, config: DictConfig, role: str):
        super().__init__()
        self.config = config

        # NOTE(sgm): We utilize colocate WorkerGroup by default.
        # As a result, Workers for different model share the same process.
        # Therefore, we only require one distribute initialization.
        # To utilize different parallel strategy in different models:
        # 1, users should disable WorkerDict; 2.assign different ResourcePool to different models,
        # 3. and apply the following patch in ray==2.10, https://github.com/ray-project/ray/pull/44385
        if not torch.distributed.is_initialized():
            rank = int(os.environ["LOCAL_RANK"])
            torch.distributed.init_process_group(backend="nccl")
            torch.cuda.set_device(rank)

            if self.config.actor.megatron.sequence_parallel:
                os.environ["CUDA_DEVICE_MAX_CONNECTIONS"] = "1"
            mpu.initialize_model_parallel(
                tensor_model_parallel_size=self.config.actor.megatron.tensor_model_parallel_size,
                pipeline_model_parallel_size=self.config.actor.megatron.pipeline_model_parallel_size,
                virtual_pipeline_model_parallel_size=self.config.actor.megatron.virtual_pipeline_model_parallel_size,
                pipeline_model_parallel_split_rank=None,
                use_sharp=False,
                context_parallel_size=self.config.actor.megatron.context_parallel_size,
                expert_model_parallel_size=self.config.actor.megatron.expert_model_parallel_size,
                expert_tensor_parallel_size=self.config.actor.megatron.expert_tensor_parallel_size,
                nccl_communicator_config_path=None,
            )

        set_random_seed(seed=self.config.actor.megatron.seed)

        self.role = role
        assert self.role in ["actor", "rollout", "ref", "actor_rollout", "actor_rollout_ref"]

        self._is_actor = self.role in ["actor", "actor_rollout", "actor_rollout_ref"]
        self._is_rollout = self.role in ["rollout", "actor_rollout", "actor_rollout_ref"]
        self._is_ref = self.role in ["ref", "actor_rollout_ref"]

        # TODO(sgm): Currently, we only support reference model param offload
        # will support other offload later
        self._is_offload_param = False
        self._is_offload_grad = False
        self._is_offload_optimizer = False

        # normalize config
        if self._is_actor and self._is_rollout:
            self.config.actor.ppo_mini_batch_size *= self.config.rollout.n
            self.config.actor.ppo_mini_batch_size //= mpu.get_data_parallel_world_size()
            if self.config.actor.get("ppo_micro_batch_size", None):
                self.config.actor.ppo_micro_batch_size //= mpu.get_data_parallel_world_size()
                self.config.rollout.log_prob_micro_batch_size //= mpu.get_data_parallel_world_size()
                self.config.actor.ppo_micro_batch_size_per_gpu = self.config.actor.ppo_micro_batch_size
                self.config.rollout.log_prob_micro_batch_size_per_gpu = self.config.rollout.log_prob_micro_batch_size

            self._is_offload_param = self.config.actor.megatron.get("param_offload", False)
            self._is_offload_grad = self.config.actor.megatron.get("grad_offload", False)
            self._is_offload_optimizer = self.config.actor.megatron.get("optimizer_offload", False)
        elif self._is_ref:
            if self.config.ref.get("log_prob_micro_batch_size", None):
                self.config.ref.log_prob_micro_batch_size //= mpu.get_data_parallel_world_size()
                self.config.ref.log_prob_micro_batch_size_per_gpu = self.config.ref.log_prob_micro_batch_size
            else:
                assert self.config.ref.get("log_prob_micro_batch_size_per_gpu", None) is not None, "Please note that in the ref policy configuration, `log_prob_micro_batch_size_per_gpu` and `log_prob_micro_batch_size` should not be None at the same time."
            self._ref_is_offload_param = self.config.ref.megatron.get("param_offload", False)

    def _build_model_optimizer(self, model_path, optim_config, override_model_config, override_transformer_config):
        from megatron.core.models.gpt.gpt_model import ModelType

        from verl.utils.megatron.optimizer import get_megatron_optimizer, get_megatron_optimizer_param_scheduler
        from verl.utils.megatron_utils import get_model, init_megatron_optim_config
        from verl.utils.model import get_generation_config, print_model_size

        self._init_hf_config_and_tf_config(model_path, model_path, self.dtype, override_model_config, override_transformer_config, self.config.model.get("trust_remote_code", False))
        self.generation_config = get_generation_config(self.local_path)

        def megatron_actor_model_provider(pre_process, post_process):
            from verl.models.mcore import init_mcore_model

            parallel_model = init_mcore_model(self.tf_config, self.hf_config, pre_process, post_process, share_embeddings_and_output_weights=self.share_embeddings_and_output_weights, value=False, freeze_moe_router=override_model_config.get("moe_config", {}).get("freeze_moe_router", False))
            parallel_model.cuda()
            return parallel_model

        # Step 3: initialize the megatron model
        if self._is_actor and self._is_rollout:
            actor_module = get_model(
                megatron_actor_model_provider,
                wrap_with_ddp=True,
                use_distributed_optimizer=self.config.actor.megatron.use_distributed_optimizer,
            )
            print(f"actor_module: {len(actor_module)}")
            if self.config.actor.load_weight:
                if self.config.actor.megatron.use_dist_checkpointing:
                    load_mcore_dist_weights(actor_module, self.config.actor.megatron.dist_checkpointing_path, is_value_model=False)
                else:
                    load_megatron_gptmodel_weights(self.config, self.hf_config, actor_module, params_dtype=self.dtype, is_value_model=False)

            if self.rank == 0:
                print_model_size(actor_module[0])
            log_gpu_memory_usage("After MegatronPPOActor init", logger=logger)
        elif self._is_ref:
            print(f"self.config.ref.load_weight: {self.config.ref.load_weight}")
            ref_module = get_model(
                model_provider_func=megatron_actor_model_provider,
                model_type=ModelType.encoder_or_decoder,
                wrap_with_ddp=False,
                use_distributed_optimizer=self.config.ref.megatron.use_distributed_optimizer,
            )
            # ref_module = nn.ModuleList(ref_module)

            if self.config.ref.load_weight:  # should align with the actor:
                assert self.config.actor.load_weight == self.config.ref.load_weight
                print("load ref weight start")
                if self.config.ref.megatron.use_dist_checkpointing:
                    load_mcore_dist_weights(ref_module, self.config.ref.megatron.dist_checkpointing_path, is_value_model=False)
                else:
                    load_megatron_gptmodel_weights(self.config, self.hf_config, ref_module, params_dtype=self.dtype, is_value_model=False)
            log_gpu_memory_usage("After ref module init", logger=logger)
            return ref_module, self.hf_config

        # TODO: add more optimizer args into config
        if self._is_actor:
            optim_config_megatron = init_megatron_optim_config(optim_config)
            actor_optimizer = get_megatron_optimizer(model=actor_module, config=optim_config_megatron)
            actor_optimizer_scheduler = get_megatron_optimizer_param_scheduler(optimizer=actor_optimizer, config=optim_config)
        else:
            optim_config = None
            actor_optimizer = None
            actor_optimizer_scheduler = None

        log_gpu_memory_usage("After actor optimizer init", logger=logger)

        return actor_module, actor_optimizer, actor_optimizer_scheduler, self.hf_config, optim_config

    def _build_rollout(self, trust_remote_code=False):
        from torch.distributed.device_mesh import init_device_mesh

        layer_name_mapping = {
            "qkv_layer_name": "self_attention.linear_qkv.",
            "gate_proj_layer_name": "linear_fc1.",
        }
        if self.config.rollout.name == "vllm":
            from torch.distributed.device_mesh import init_device_mesh

            from verl.workers.rollout.vllm_rollout import vllm_mode, vLLMRollout
            from verl.workers.sharding_manager.megatron_vllm import MegatronVLLMShardingManager

            # NOTE(sgm): If the QKV and gate_up projection layer are concate together in actor,
            # we will reorganize their weight format when resharding from actor to rollout.

            infer_tp = self.config.rollout.tensor_model_parallel_size
            dp = self.world_size // infer_tp
            assert self.world_size % infer_tp == 0, f"rollout world_size: {self.world_size} is not divisible by infer_tp: {infer_tp}"
            rollout_device_mesh = init_device_mesh("cuda", mesh_shape=(dp, infer_tp), mesh_dim_names=["dp", "infer_tp"])
            log_gpu_memory_usage("Before building vllm rollout", logger=None)

            local_path = copy_to_local(self.config.model.path, use_shm=self.config.model.get("use_shm", False))
            if vllm_mode == "customized":
                rollout = vLLMRollout(
                    actor_module=self.actor_module,
                    config=self.config.rollout,
                    tokenizer=self.tokenizer,
                    model_hf_config=self.actor_model_config,
                )
            elif vllm_mode == "spmd":
                rollout = vLLMRollout(
                    model_path=local_path,
                    config=self.config.rollout,
                    tokenizer=self.tokenizer,
                    model_hf_config=self.actor_model_config,
                    device_mesh=rollout_device_mesh,
                    trust_remote_code=trust_remote_code,
                )
            log_gpu_memory_usage("After building vllm rollout", logger=logger)

            # perform weight resharding between actor and rollout
            from verl.models.mcore import get_mcore_weight_converter

            weight_converter = get_mcore_weight_converter(self.actor_model_config, self.dtype)
            sharding_manager = MegatronVLLMShardingManager(
                inference_engine=rollout.inference_engine,
                model_config=self.actor_model_config,
                transformer_config=self.tf_config,
                layer_name_mapping=layer_name_mapping,
                actor_module=self.actor.actor_module,
                weight_converter=weight_converter,
            )
            log_gpu_memory_usage("After building sharding manager", logger=logger)

        elif self.config.rollout.name in ["sglang", "sglang_async"]:
            if self.config.rollout.name == "sglang_async":
                warnings.warn(
                    "'sglang_async' has been deprecated and merged into 'sglang'. Please use 'sglang' going forward.",
                    DeprecationWarning,
                    stacklevel=2,
                )
            from verl.workers.rollout.sglang_rollout import SGLangRollout

            # NOTE(linjunrong): Due to recent fp8 support in SGLang. Now importing any symbol relate to SGLang's model_runner would check CUDA device capability.
            # However, due to verl's setting, the main process of ray can not find any CUDA device, which would potentially lead to:
            # "RuntimeError: No CUDA GPUs are available".
            # For this reason, sharding_manager.__init__ should not import FSDPSGLangShardingManager and we import it here use the abs path.
            # check: https://github.com/sgl-project/sglang/blob/00f42707eaddfc2c0528e5b1e0094025c640b7a0/python/sglang/srt/layers/quantization/fp8_utils.py#L76
            from verl.workers.sharding_manager.megatron_sglang import MegatronSGLangShardingManager

            infer_tp = self.config.rollout.tensor_model_parallel_size
            dp = self.world_size // infer_tp
            assert self.world_size % infer_tp == 0, f"rollout world_size: {self.world_size} is not divisible by infer_tp: {infer_tp}"
            rollout_device_mesh = init_device_mesh("cpu", mesh_shape=(dp, infer_tp, 1), mesh_dim_names=("dp", "tp", "pp"))

            local_path = copy_to_local(self.config.model.path)
            log_gpu_memory_usage(f"Before building {self.config.rollout.name} rollout", logger=None)
            rollout = SGLangRollout(
                actor_module=local_path,
                config=self.config.rollout,
                tokenizer=self.tokenizer,
                model_hf_config=self.actor_model_config,
                trust_remote_code=trust_remote_code,
                device_mesh=rollout_device_mesh,
            )
            log_gpu_memory_usage(f"After building {self.config.rollout.name} rollout", logger=None)

            from verl.models.mcore import get_mcore_weight_converter

            weight_converter = get_mcore_weight_converter(self.actor_model_config, self.dtype)
            sharding_manager = MegatronSGLangShardingManager(
                actor_module=self.actor.actor_module,
                inference_engine=rollout._engine,
                model_config=self.actor_model_config,
                transformer_config=self.tf_config,
                layer_name_mapping=layer_name_mapping,
                weight_converter=weight_converter,
                device_mesh=rollout_device_mesh,
            )
            log_gpu_memory_usage("After building sharding manager", logger=logger)
        else:
            raise NotImplementedError("Only vllmRollout is supported with Megatron now")
        print(f"rollout and sharding manager init done sharding_manager: {sharding_manager}")
        return rollout, sharding_manager

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        if self.config.model.get("external_lib", None) is not None:
            # This is used to import external_lib into the huggingface systems
            import importlib

            importlib.import_module(self.config.model.external_lib)

        from omegaconf import OmegaConf

        from verl.utils.torch_dtypes import PrecisionType

        override_model_config = OmegaConf.to_container(self.config.model.get("override_config", OmegaConf.create()))
        if self._is_actor:
            override_transformer_config = OmegaConf.to_container(self.config.actor.megatron.get("override_transformer_config", OmegaConf.create()), resolve=True)
        elif self._is_ref:
            override_transformer_config = OmegaConf.to_container(self.config.ref.megatron.get("override_transformer_config", OmegaConf.create()), resolve=True)
        else:
            override_transformer_config = None
        self.param_dtype = torch.bfloat16
        log_gpu_memory_usage("Before init actor model and optimizer", logger=logger)
        self.dtype = PrecisionType.to_dtype(self.param_dtype)
        if self._is_actor or self._is_rollout:
            # we need the model for actor and rollout
            optim_config = self.config.actor.optim if self._is_actor else None
            self.actor_module, self.actor_optimizer, self.actor_optimizer_scheduler, self.actor_model_config, self.actor_optim_config = self._build_model_optimizer(
                model_path=self.config.model.path,
                optim_config=optim_config,
                override_model_config=override_model_config,
                override_transformer_config=override_transformer_config,
            )
            if self._is_offload_param:
                offload_megatron_model_to_cpu(self.actor_module)
                log_gpu_memory_usage("After offload actor params and grad during init", logger=logger)
            if self._is_offload_optimizer:
                offload_megatron_optimizer(self.actor_optimizer)
                log_gpu_memory_usage("After offload actor optimizer during init", logger=logger)

        if self._is_actor:
            self.actor = MegatronPPOActor(
                config=self.config.actor,
                model_config=self.actor_model_config,
                hf_config=self.hf_config,
                tf_config=self.tf_config,
                actor_module=self.actor_module,
                actor_optimizer=self.actor_optimizer,
            )
            log_gpu_memory_usage("After MegatronPPOActor init", logger=logger)

        if self._is_rollout:
            self.rollout, self.sharding_manager = self._build_rollout(trust_remote_code=self.config.model.get("trust_remote_code", False))
            # used for sleep/wake_up
            self.rollout.sharding_manager = self.sharding_manager
            log_gpu_memory_usage("After rollout init", logger=logger)

        if self._is_ref:
            self.ref_module, self.ref_model_config = self._build_model_optimizer(
                model_path=self.config.model.path,
                optim_config=None,
                override_model_config=override_model_config,
                override_transformer_config=override_transformer_config,
            )
            log_gpu_memory_usage("After ref model init", logger=logger)
            self.ref_policy = MegatronPPOActor(
                config=self.config.ref,
                model_config=self.ref_model_config,
                hf_config=self.hf_config,
                tf_config=self.tf_config,
                actor_module=self.ref_module,
                actor_optimizer=None,
            )
            if self._ref_is_offload_param:
                offload_megatron_model_to_cpu(self.ref_module)
                log_gpu_memory_usage("After offload ref params during init", logger=logger)

        if self._is_actor:
            self.flops_counter = FlopsCounter(self.actor_model_config)
            self.checkpoint_mananager = MegatronCheckpointManager(
                config=self.config,
                model_config=self.actor_model_config,
                role="actor",
                model=self.actor_module,
                arch=self.architectures[0],
                hf_config=self.hf_config,
                param_dtype=self.param_dtype,
                share_embeddings_and_output_weights=self.share_embeddings_and_output_weights,
                tokenizer=self.tokenizer,
                optimizer=self.actor_optimizer,
                optimizer_scheduler=self.actor_optimizer_scheduler,
                use_distributed_optimizer=self.config.actor.megatron.use_distributed_optimizer,
                use_checkpoint_opt_param_scheduler=self.config.actor.optim.use_checkpoint_opt_param_scheduler,
                checkpoint_contents=self.config.actor.checkpoint.contents,
            )
        torch.cuda.empty_cache()
        log_gpu_memory_usage("After init_model finish", logger=logger)

    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    @GPUMemoryLogger(role="update_actor", logger=logger)
    def update_actor(self, data: DataProto):
        assert self._is_actor
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.actor_module)
            log_gpu_memory_usage("After load actor params and grad during update_actor", logger=logger)
        if self._is_offload_optimizer:
            load_megatron_optimizer(self.actor_optimizer)
            log_gpu_memory_usage("After load actor optimizer during update_actor", logger=logger)
        data.batch = data.batch.cuda()

        micro_batch_size = self.config.actor.ppo_micro_batch_size_per_gpu
        data.meta_info["micro_batch_size"] = micro_batch_size
        dataloader = self.actor.make_minibatch_iterator(data=data)
        with Timer(name="update_policy", logger=None) as timer:
            metrics = self.actor.update_policy(dataloader=dataloader)
        delta_time = timer.last
        global_num_tokens = data.meta_info["global_token_num"]
        estimated_flops, promised_flops = self.flops_counter.estimate_flops(global_num_tokens, delta_time)
        metrics["perf/mfu/actor"] = estimated_flops * self.config.actor.ppo_epochs / promised_flops / self.world_size
        from verl.utils.megatron.optimizer import get_megatron_last_lr

        metrics["actor/lr"] = get_megatron_last_lr(self.actor_optimizer)
        self.actor_optimizer_scheduler.step(1)

        # TODO: here, we should return all metrics
        output = DataProto(meta_info={"metrics": metrics})
        output = output.to("cpu")

        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.actor_module)
            log_gpu_memory_usage("After offload actor params and grad during update_actor", logger=logger)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.actor_optimizer)
            log_gpu_memory_usage("After offload actor optimizer during update_actor", logger=logger)

        torch.cuda.empty_cache()
        return output

    @register(dispatch_mode=Dispatch.DP_COMPUTE_PROTO)
    @GPUMemoryLogger(role="generate_sequences", logger=logger)
    def generate_sequences(self, prompts: DataProto):
        assert self._is_rollout
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.actor_module)
            log_gpu_memory_usage("After load actor params during generate_sequences", logger=logger)
        prompts.batch = prompts.batch.cuda()
        meta_info = {
            "eos_token_id": self.generation_config.eos_token_id if self.generation_config is not None else self.tokenizer.eos_token_id,
            "pad_token_id": self.generation_config.pad_token_id if self.generation_config is not None else self.tokenizer.pad_token_id,
        }
        prompts.meta_info.update(meta_info)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.actor_optimizer)

        timing_generate = {}
        with self.sharding_manager:
            if self._is_offload_param:
                offload_megatron_model_to_cpu(self.actor_module)
            log_gpu_memory_usage("After entering sharding manager", logger=logger)

            # (zhangchi.usc1992) wake up kv cache here. Currently only support vllm.
            # Will support sglang once separate wakeup of model weights and kv cache is supported
            # This API should be exposed by the rollout. Will rewrite this part when we refactor after v0.4 release.
            # Currently, we hack here to support running large models (QWen3-236b and DeepSeek-671b)
            if self.config.rollout.name == "vllm":
                import inspect

                if "tags" in inspect.signature(self.rollout.inference_engine.wake_up).parameters:
                    self.rollout.inference_engine.wake_up(tags=["kv_cache"])

            prompts = self.sharding_manager.preprocess_data(prompts)
            with _timer("generate_sequences", timing_generate):
                output = self.rollout.generate_sequences(prompts=prompts)
            output = self.sharding_manager.postprocess_data(output)

        timing_generate.update(self.sharding_manager.timing)
        # We calculate the average timing across all ranks
        # to make sure meta_info["timing"] is the same
        timing_generate = reduce_timing(timing_generate)
        output.meta_info["timing"] = timing_generate
        output = output.to("cpu")
        # clear kv cache
        torch.cuda.empty_cache()
        return output

    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    @GPUMemoryLogger(role="compute_ref_log_prob", logger=logger)
    def compute_ref_log_prob(self, data: DataProto):
        assert self._is_ref
        if self._ref_is_offload_param:
            load_megatron_model_to_gpu(self.ref_module, load_grad=False)
            log_gpu_memory_usage("After load ref params and grad during compute_ref_log_prob", logger=logger)
        micro_batch_size = self.config.ref.log_prob_micro_batch_size_per_gpu
        data.meta_info["micro_batch_size"] = micro_batch_size
        data.meta_info["max_token_len"] = self.config.ref.log_prob_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.ref.log_prob_use_dynamic_bsz
        data.meta_info["temperature"] = self.config.rollout.temperature
        data = data.to(torch.cuda.current_device())
        output, _ = self.ref_policy.compute_log_prob(data=data, calculate_entropy=False)
        output = DataProto.from_dict(tensors={"ref_log_prob": output})
        output = output.to("cpu")
        if self._ref_is_offload_param:
            offload_megatron_model_to_cpu(self.ref_module)
            log_gpu_memory_usage("After offload ref params and grad during compute_ref_log_prob", logger=logger)
        torch.cuda.empty_cache()
        return output

    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    @GPUMemoryLogger(role="compute_log_prob", logger=logger)
    def compute_log_prob(self, data: DataProto):
        assert self._is_actor
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.actor_module, load_grad=False)
            log_gpu_memory_usage("After load actor params and grad during compute_log_prob", logger=logger)
        # we should always recompute old_log_probs when it is HybridEngine
        data.meta_info["micro_batch_size"] = self.config.rollout.log_prob_micro_batch_size_per_gpu
        data.meta_info["max_token_len"] = self.config.rollout.log_prob_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.rollout.log_prob_use_dynamic_bsz
        data.meta_info["temperature"] = self.config.rollout.temperature
        data = data.to(torch.cuda.current_device())
        output, entropys = self.actor.compute_log_prob(data=data, calculate_entropy=True)
        output = DataProto.from_dict(tensors={"old_log_probs": output, "entropys": entropys}, meta_info={"temperature": self.config.rollout.temperature})
        output = output.to("cpu")
        # clear kv cache
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.actor_module)
            log_gpu_memory_usage("After offload actor params and grad during compute_log_prob", logger=logger)
        torch.cuda.empty_cache()
        return output

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def load_checkpoint(self, checkpoint_path, hdfs_path=None, del_local_after_load=True):
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.actor_module)
        self.checkpoint_mananager.load_checkpoint(local_path=checkpoint_path, hdfs_path=hdfs_path, del_local_after_load=del_local_after_load)
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.actor_module)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.actor_optimizer)

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def load_pretrained_model(self, checkpoint_path, del_local_after_load=True):
        pass

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def save_checkpoint(self, checkpoint_path, hdfs_path=None, global_step=0, max_ckpt_to_keep=None):
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.actor_module)
        self.checkpoint_mananager.save_checkpoint(local_path=checkpoint_path, hdfs_path=hdfs_path, global_step=global_step, max_ckpt_to_keep=max_ckpt_to_keep)
        torch.distributed.barrier()
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.actor_module)


class AsyncActorRolloutRefWorker(ActorRolloutRefWorker):
    def _build_rollout(self, trust_remote_code=False):
        rollout, rollout_sharding_manager = super()._build_rollout(trust_remote_code)

        # NOTE: rollout is not actually initialized here, it's deferred
        # to be initialized by AsyncvLLMServer.

        self.vllm_tp_size = self.config.rollout.tensor_model_parallel_size
        self.vllm_dp_rank = int(os.environ["RANK"]) // self.vllm_tp_size
        self.vllm_tp_rank = int(os.environ["RANK"]) % self.vllm_tp_size

        # used for sleep/wake_up
        rollout.sharding_manager = rollout_sharding_manager

        return rollout, rollout_sharding_manager

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    def execute_method(self, method: Union[str, bytes], *args, **kwargs):
        """Called by ExternalRayDistributedExecutor collective_rpc."""
        if self.vllm_tp_rank == 0 and method != "execute_model":
            print(f"[DP={self.vllm_dp_rank},TP={self.vllm_tp_rank}] execute_method: {method if isinstance(method, str) else 'Callable'}")
        return self.rollout.execute_method(method, *args, **kwargs)

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD, blocking=False)
    async def chat_completion(self, json_request):
        ret = await self.rollout.chat_completion(json_request)
        return ret

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    async def wake_up(self):
        await self.rollout.wake_up()
        # return something to block the caller
        return True

    @register(dispatch_mode=Dispatch.DIRECT_ROLLOUT_METHOD)
    async def sleep(self):
        await self.rollout.sleep()
        # return something to block the caller
        return True


class CriticWorker(MegatronWorker):
    def __init__(self, config):
        super().__init__()
        self.config = config

        # NOTE(sgm): We utilize colocate WorkerGroup by default.
        # As a result, Workers for different model share the same process.
        # Therefore, we only require one distribute initialization.
        # To utilize different parallel strategy in different models:
        # 1, users should disable WorkerDict; 2.assign different ResourcePool to different models,
        # 3. and apply the following patch in ray==2.10, https://github.com/ray-project/ray/pull/44385
        if not torch.distributed.is_initialized():
            rank = int(os.environ["LOCAL_RANK"])
            torch.distributed.init_process_group(backend="nccl")
            torch.cuda.set_device(rank)

            if self.config.megatron.sequence_parallel:
                os.environ["CUDA_DEVICE_MAX_CONNECTIONS"] = "1"
            mpu.initialize_model_parallel(
                tensor_model_parallel_size=self.config.megatron.tensor_model_parallel_size,
                pipeline_model_parallel_size=self.config.megatron.pipeline_model_parallel_size,
                virtual_pipeline_model_parallel_size=self.config.megatron.virtual_pipeline_model_parallel_size,
                pipeline_model_parallel_split_rank=None,
                use_sharp=False,
                context_parallel_size=self.config.megatron.context_parallel_size,
                expert_model_parallel_size=self.config.megatron.expert_model_parallel_size,
                expert_tensor_parallel_size=self.config.megatron.expert_tensor_parallel_size,
                nccl_communicator_config_path=None,
            )

        set_random_seed(seed=self.config.megatron.seed)

        # set FSDP offload params
        self._is_offload_param = self.config.megatron.param_offload
        self._is_offload_optimizer = self.config.megatron.optimizer_offload

        # normalize config
        self.config.ppo_mini_batch_size *= self.config.rollout_n
        self.config.ppo_mini_batch_size //= mpu.get_data_parallel_world_size()
        if self.config.get("ppo_micro_batch_size", None):
            self.config.ppo_micro_batch_size //= mpu.get_data_parallel_world_size()
            self.config.ppo_micro_batch_size_per_gpu = self.config.ppo_micro_batch_size

        # TODO(sgm): support critic model offload

    def _build_critic_model_optimizer(self, model_path, optim_config, override_model_config, override_transformer_config):
        from megatron.core.models.gpt.gpt_model import ModelType

        from verl.utils.megatron.optimizer import get_megatron_optimizer, get_megatron_optimizer_param_scheduler
        from verl.utils.megatron_utils import get_model, init_megatron_optim_config
        from verl.utils.model import print_model_size

        self._init_hf_config_and_tf_config(model_path, self.config.model.tokenizer_path, self.dtype, override_model_config, override_transformer_config, self.config.model.get("trust_remote_code", False))

        def megatron_critic_model_provider(pre_process, post_process):
            from verl.models.mcore import init_mcore_model

            parallel_model = init_mcore_model(self.tf_config, self.hf_config, pre_process, post_process, share_embeddings_and_output_weights=False, value=True, freeze_moe_router=override_model_config.get("moe_config", {}).get("freeze_moe_router", False))
            parallel_model.cuda()
            return parallel_model

        # Step 3: initialize the megatron model
        critic_module = get_model(
            model_provider_func=megatron_critic_model_provider,
            model_type=ModelType.encoder_or_decoder,
            wrap_with_ddp=True,
            use_distributed_optimizer=self.config.megatron.use_distributed_optimizer,
        )
        # note that here critic_module will be a list to be compatible with the construction of interleaved pp (vpp).
        # but here, we do not use pp (vpp) yet. For simplicity, we remove the list
        # critic_module = nn.ModuleList(critic_module)

        if self.config.load_weight:
            t0 = time.time()
            if self.config.megatron.use_dist_checkpointing:
                load_mcore_dist_weights(critic_module, self.config.megatron.dist_checkpointing_path, is_value_model=True)
            else:
                load_megatron_gptmodel_weights(self.config, self.hf_config, critic_module, params_dtype=self.dtype, is_value_model=True)
            t1 = time.time()
            if torch.distributed.get_rank() == 0:
                print(f"critic load_weight time: {t1 - t0}")
        if self.rank == 0:
            print_model_size(critic_module[0])

        # TODO: add more optimizer args into config
        optim_config_megatron = init_megatron_optim_config(optim_config)
        critic_optimizer = get_megatron_optimizer(model=critic_module, config=optim_config_megatron)
        critic_optimizer_scheduler = get_megatron_optimizer_param_scheduler(optimizer=critic_optimizer, config=optim_config)
        torch.cuda.empty_cache()
        return critic_module, critic_optimizer, critic_optimizer_scheduler, self.hf_config, optim_config

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        # create critic
        from omegaconf import OmegaConf

        from verl.utils.torch_dtypes import PrecisionType

        if self.config.model.get("external_lib", None) is not None:
            # This is used to import external_lib into the huggingface systems
            import importlib

            importlib.import_module(self.config.model.external_lib)
        override_model_config = OmegaConf.to_container(self.config.model.get("override_config", OmegaConf.create()))
        override_transformer_config = OmegaConf.to_container(self.config.megatron.get("override_transformer_config", OmegaConf.create()), resolve=True)
        self.param_dtype = torch.bfloat16
        self.dtype = PrecisionType.to_dtype(self.param_dtype)
        self.critic_module, self.critic_optimizer, self.critic_optimizer_scheduler, self.critic_model_config, critic_optimizer_config = self._build_critic_model_optimizer(
            model_path=self.config.model.path,
            optim_config=self.config.optim,
            override_model_config=override_model_config,
            override_transformer_config=override_transformer_config,
        )
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.critic_module)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.critic_optimizer)

        self.critic = MegatronPPOCritic(
            config=self.config,
            model_config=self.critic_model_config,
            hf_config=self.hf_config,
            tf_config=self.tf_config,
            critic_module=self.critic_module,
            critic_optimizer=self.critic_optimizer,
            critic_optimizer_config=critic_optimizer_config,
        )
        self.flops_counter = FlopsCounter(self.critic_model_config)
        self.checkpoint_mananager = MegatronCheckpointManager(
            config=self.config,
            model_config=self.critic_model_config,
            role="critic",
            model=self.critic_module,
            arch=self.architectures[0],
            hf_config=self.hf_config,
            param_dtype=self.param_dtype,
            share_embeddings_and_output_weights=False,
            tokenizer=self.tokenizer,
            optimizer=self.critic_optimizer,
            optimizer_scheduler=self.critic_optimizer_scheduler,
            use_distributed_optimizer=self.config.megatron.use_distributed_optimizer,
            use_checkpoint_opt_param_scheduler=self.config.optim.use_checkpoint_opt_param_scheduler,
            checkpoint_contents=self.config.checkpoint.contents,
        )

    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    def compute_values(self, data: DataProto):
        micro_batch_size = self.config.ppo_micro_batch_size_per_gpu
        data.meta_info["micro_batch_size"] = micro_batch_size
        data.meta_info["max_token_len"] = self.config.forward_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.use_dynamic_bsz
        data = data.to(torch.cuda.current_device())
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.critic_module)
        values = self.critic.compute_values(data=data)
        output = DataProto.from_dict(tensors={"values": values})
        output = output.to("cpu")
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.critic_module)
        return output

    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    def update_critic(self, data: DataProto):
        data = data.to(torch.cuda.current_device())

        if self._is_offload_param:
            load_megatron_model_to_gpu(self.critic_module)
        if self._is_offload_optimizer:
            load_megatron_optimizer(self.critic_optimizer)

        dataloader = self.critic.make_minibatch_iterator(data)
        with Timer(name="update_critic", logger=None) as timer:
            metrics = self.critic.update_critic(dataloader=dataloader)
        delta_time = timer.last
        global_num_tokens = data.meta_info["global_token_num"]
        estimated_flops, promised_flops = self.flops_counter.estimate_flops(global_num_tokens, delta_time)
        metrics["perf/mfu/critic"] = estimated_flops * self.config.ppo_epochs / promised_flops / self.world_size
        from verl.utils.megatron.optimizer import get_megatron_last_lr

        metrics["critic/lr"] = get_megatron_last_lr(self.critic_optimizer)
        self.critic_optimizer_scheduler.step(1)

        output = DataProto(batch=None, meta_info={"metrics": metrics})

        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.critic_module)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.critic_optimizer)
        output = output.to("cpu")
        return output

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def load_checkpoint(self, checkpoint_path, hdfs_path=None, del_local_after_load=True):
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.critic_module)
        self.checkpoint_mananager.load_checkpoint(local_path=checkpoint_path, hdfs_path=hdfs_path, del_local_after_load=del_local_after_load)
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.critic_module)
        if self._is_offload_optimizer:
            offload_megatron_optimizer(self.critic_optimizer)

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def save_checkpoint(self, checkpoint_path, hdfs_path=None, global_steps=0, max_ckpt_to_keep=None):
        if self._is_offload_param:
            load_megatron_model_to_gpu(self.critic_module)
        self.checkpoint_mananager.save_checkpoint(local_path=checkpoint_path, hdfs_path=hdfs_path, global_step=global_steps, max_ckpt_to_keep=max_ckpt_to_keep)
        if self._is_offload_param:
            offload_megatron_model_to_cpu(self.critic_module)


class RewardModelWorker(MegatronWorker):
    """
    Note that we only implement the reward model that is subclass of AutoModelForSequenceClassification.
    """

    def __init__(self, config):
        super().__init__()
        self.config = config

        # NOTE(sgm): We utilize colocate WorkerGroup by default.
        # As a result, Workers for different model share the same process.
        # Therefore, we only require one distribute initialization.
        # To utilize different parallel strategy in different models:
        # 1, users should disable WorkerDict; 2.assign different ResourcePool to different models,
        # 3. and apply the following patch in ray==2.10, https://github.com/ray-project/ray/pull/44385
        if not torch.distributed.is_initialized():
            rank = int(os.environ["LOCAL_RANK"])
            torch.distributed.init_process_group(backend="nccl")
            torch.cuda.set_device(rank)

            if self.config.megatron.sequence_parallel:
                os.environ["CUDA_DEVICE_MAX_CONNECTIONS"] = "1"
            mpu.initialize_model_parallel(
                tensor_model_parallel_size=self.config.megatron.tensor_model_parallel_size,
                pipeline_model_parallel_size=self.config.megatron.pipeline_model_parallel_size,
                virtual_pipeline_model_parallel_size=self.config.megatron.virtual_pipeline_model_parallel_size,
                pipeline_model_parallel_split_rank=None,
                use_sharp=False,
                context_parallel_size=self.config.megatron.context_parallel_size,
                expert_model_parallel_size=self.config.megatron.expert_model_parallel_size,
                expert_tensor_parallel_size=self.config.megatron.expert_tensor_parallel_size,
                nccl_communicator_config_path=None,
            )

        set_random_seed(seed=self.config.megatron.seed)

        # normalize config
        if self.config.micro_batch_size is not None:
            self.config.micro_batch_size //= mpu.get_data_parallel_world_size()
            self.config.micro_batch_size_per_gpu = self.config.micro_batch_size

    def _build_rm_model(self, model_path, tokenizer, override_model_config, override_transformer_config):
        from megatron.core.models.gpt.gpt_model import ModelType

        from verl.utils.megatron_utils import get_model

        self._init_hf_config_and_tf_config(model_path, tokenizer, self.dtype, override_model_config, override_transformer_config, self.config.model.get("trust_remote_code", False))

        def megatron_rm_model_provider(pre_process, post_process):
            from verl.models.mcore import init_mcore_model

            parallel_model = init_mcore_model(
                self.tf_config,
                self.hf_config,
                pre_process,
                post_process,
                share_embeddings_and_output_weights=False,
                value=True,
            )
            parallel_model.cuda()
            return parallel_model

        # Step 3: initialize the megatron model
        reward_model = get_model(
            model_provider_func=megatron_rm_model_provider,
            model_type=ModelType.encoder_or_decoder,
            wrap_with_ddp=False,
            use_distributed_optimizer=self.config.megatron.use_distributed_optimizer,
        )
        # note that here critic_module will be a list to be compatible with the construction of interleaved pp (vpp).
        # but here, we do not use pp (vpp) yet. For simplicity, we remove the list
        # reward_model = nn.ModuleList(reward_model)

        if self.config.load_weight:
            if self.config.megatron.use_dist_checkpointing:
                load_mcore_dist_weights(reward_model, self.config.megatron.dist_checkpointing_path, is_value_model=True)
            else:
                load_megatron_gptmodel_weights(self.config, self.hf_config, reward_model, params_dtype=self.dtype, is_value_model=True)

        # TODO: add more optimizer args into config
        torch.cuda.empty_cache()
        return reward_model, self.hf_config

    @register(dispatch_mode=Dispatch.ONE_TO_ALL)
    def init_model(self):
        # create critic
        from omegaconf import OmegaConf

        from verl.utils.torch_dtypes import PrecisionType

        if self.config.model.get("external_lib", None) is not None:
            # This is used to import external_lib into the huggingface systems
            import importlib

            importlib.import_module(self.config.model.external_lib)
        override_model_config = OmegaConf.to_container(self.config.model.get("override_config", OmegaConf.create()))
        override_transformer_config = OmegaConf.to_container(self.config.megatron.get("override_transformer_config", OmegaConf.create()), resolve=True)

        use_shm = self.config.model.get("use_shm", False)
        sft_tokenizer_local_path = copy_to_local(self.config.model.input_tokenizer, use_shm=use_shm)
        sft_tokenizer = hf_tokenizer(sft_tokenizer_local_path)
        rm_tokenizer_path = self.config.model.get("rm_tokenizer", None)
        rm_tokenizer = None
        if rm_tokenizer_path is not None:
            rm_tokenizer_local_path = copy_to_local(rm_tokenizer_path, use_shm=use_shm)
            rm_tokenizer = hf_tokenizer(rm_tokenizer_local_path, trust_remote_code=self.config.model.get("trust_remote_code", False))

        self.param_dtype = torch.bfloat16
        self.dtype = PrecisionType.to_dtype(self.param_dtype)

        reward_model_module, reward_model_config = self._build_rm_model(
            model_path=self.config.model.path,
            tokenizer=rm_tokenizer,
            override_model_config=override_model_config,
            override_transformer_config=override_transformer_config,
        )
        # FIXME(sgm): reward model param offload is implemented in MegatronRewardModel
        # should be implemented in workers
        self.rm = MegatronRewardModel(
            config=self.config,
            reward_model_module=reward_model_module,
            model_config=reward_model_config,
            hf_config=self.hf_config,
            tf_config=self.tf_config,
            sft_tokenizer=sft_tokenizer,
            rm_tokenizer=rm_tokenizer,
        )

    # TODO: reward model use itself tokenizer instead of sft tokenizer
    # the input_ids, responses, attention_mask and position_ids may be different!
    @register(dispatch_mode=Dispatch.MEGATRON_COMPUTE_PROTO)
    def compute_rm_score(self, data: DataProto):
        data.meta_info["micro_batch_size"] = self.config.micro_batch_size_per_gpu
        data.meta_info["max_token_len"] = self.config.forward_max_token_len_per_gpu
        data.meta_info["use_dynamic_bsz"] = self.config.use_dynamic_bsz
        data = data.to(torch.cuda.current_device())
        output = self.rm.compute_reward(data)
        output = output.to("cpu")
        return output


==> sharp/workers/reward_manager/__init__.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .registry import get_reward_manager_cls, register  # noqa: I001
from .batch import BatchRewardManager
from .dapo import DAPORewardManager
from .naive import NaiveRewardManager
from .prime import PrimeRewardManager
from .tool import ToolRewardManager
from .subagent_tool import SubagentToolRewardManager

# Note(haibin.lin): no need to include all reward managers here in case of complicated dependencies
__all__ = ["BatchRewardManager", "DAPORewardManager", "NaiveRewardManager", "PrimeRewardManager", "ToolRewardManager", "SubagentToolRewardManager", "register", "get_reward_manager_cls"]


==> sharp/workers/reward_manager/batch.py <==
# Copyright 2025 Individual Contributor: Mert Unsal
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections import defaultdict

import torch

from verl import DataProto
from verl.workers.reward_manager import register


@register("batch")
class BatchRewardManager:
    def __init__(self, tokenizer, num_examine, compute_score, reward_fn_key="data_source", **reward_kwargs):
        self.tokenizer = tokenizer
        self.num_examine = num_examine
        self.compute_score = compute_score
        self.reward_fn_key = reward_fn_key
        self.reward_kwargs = reward_kwargs

    def verify(self, data):
        prompt_ids = data.batch["prompts"]
        response_ids = data.batch["responses"]
        attention_mask = data.batch["attention_mask"]

        prompt_len = prompt_ids.shape[-1]
        valid_response_lengths = attention_mask[:, prompt_len:].sum(dim=-1)

        responses_str = []
        for i in range(len(data)):
            valid_len = valid_response_lengths[i]
            valid_response_ids = response_ids[i][:valid_len]
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)
            responses_str.append(response_str)

        ground_truths = [item.non_tensor_batch["reward_model"].get("ground_truth", None) for item in data]
        data_sources = data.non_tensor_batch[self.reward_fn_key]
        extras = data.non_tensor_batch.get("extra_info", [None] * len(data))

        scores = self.compute_score(
            data_sources=data_sources,
            solution_strs=responses_str,
            ground_truths=ground_truths,
            extra_infos=extras,
            **self.reward_kwargs,
        )

        return scores

    def __call__(self, data: DataProto, return_dict=False):
        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)
        prompt_ids = data.batch["prompts"]
        prompt_len = prompt_ids.shape[-1]
        attention_mask = data.batch["attention_mask"]
        valid_response_lengths = attention_mask[:, prompt_len:].sum(dim=-1)
        data_sources = data.non_tensor_batch[self.reward_fn_key]

        scores = self.verify(data)
        rewards = []
        already_printed = {}

        for i in range(len(data)):
            length = valid_response_lengths[i].item()
            score = scores[i]

            if isinstance(score, dict):
                reward = score["score"]
                for key, value in score.items():
                    reward_extra_info[key].append(value)
            else:
                reward = score

            rewards.append(reward)
            reward_tensor[i, length - 1] = reward

            data_source = data_sources[i]
            if already_printed.get(data_source, 0) < self.num_examine:
                response_str = self.tokenizer.decode(data.batch["responses"][i][:length], skip_special_tokens=True)
                prompt_str = self.tokenizer.decode(data.batch["prompts"][i], skip_special_tokens=True)
                ground_truth = data[i].non_tensor_batch["reward_model"].get("ground_truth", None)
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                print("[score]", scores[i])
                already_printed[data_source] = already_printed.get(data_source, 0) + 1

        data.batch["acc"] = torch.tensor(rewards, dtype=torch.float32, device=prompt_ids.device)

        if return_dict:
            return {"reward_tensor": reward_tensor, "reward_extra_info": reward_extra_info}
        else:
            return reward_tensor


==> sharp/workers/reward_manager/dapo.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections import defaultdict

import torch

from verl import DataProto
from verl.utils.reward_score import default_compute_score
from verl.workers.reward_manager import register


@register("dapo")
class DAPORewardManager:
    """The reward manager."""

    def __init__(
        self,
        tokenizer,
        num_examine,
        compute_score=None,
        reward_fn_key="data_source",
        max_resp_len=None,
        overlong_buffer_cfg=None,
    ) -> None:
        self.tokenizer = tokenizer
        self.num_examine = num_examine  # the number of batches of decoded responses to print to the console
        self.compute_score = compute_score or default_compute_score
        self.reward_fn_key = reward_fn_key
        self.overlong_buffer_cfg = overlong_buffer_cfg
        self.max_resp_len = max_resp_len

        if self.overlong_buffer_cfg is not None:
            assert self.max_resp_len is not None, f"max_resp_len must be provided if {overlong_buffer_cfg=}, but got None"

    def __call__(self, data: DataProto, return_dict: bool = False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)

        already_print_data_sources = {}

        for i in range(len(data)):
            data_item = data[i]  # DataProtoItem

            prompt_ids = data_item.batch["prompts"]

            prompt_length = prompt_ids.shape[-1]

            valid_prompt_length = data_item.batch["attention_mask"][:prompt_length].sum()
            valid_prompt_ids = prompt_ids[-valid_prompt_length:]

            response_ids = data_item.batch["responses"]
            valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            prompt_str = self.tokenizer.decode(valid_prompt_ids, skip_special_tokens=True)
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)
            eos_token = self.tokenizer.eos_token
            if response_str.endswith(eos_token):
                response_str = response_str[: -len(eos_token)]

            ground_truth = data_item.non_tensor_batch["reward_model"]["ground_truth"]

            data_source = data_item.non_tensor_batch[self.reward_fn_key]

            extra_info = data_item.non_tensor_batch.get("extra_info", None)

            result = self.compute_score(
                data_source=data_source,
                solution_str=response_str,
                ground_truth=ground_truth,
                extra_info=extra_info,
            )

            score: float
            if isinstance(result, dict):
                score = result["score"]
                # Store the information including original reward
                for key, value in result.items():
                    reward_extra_info[key].append(value)
            else:
                score = result

            reward = score

            if self.overlong_buffer_cfg.enable:
                overlong_buffer_len = self.overlong_buffer_cfg.len
                expected_len = self.max_resp_len - overlong_buffer_len
                exceed_len = valid_response_length - expected_len
                overlong_penalty_factor = self.overlong_buffer_cfg.penalty_factor
                overlong_reward = min(-exceed_len / overlong_buffer_len * overlong_penalty_factor, 0)
                reward += overlong_reward
                if self.overlong_buffer_cfg.log:
                    reward_extra_info["overlong_reward"].append(overlong_reward)
                    reward_extra_info["overlong"].append(overlong_reward < 0)

            reward_tensor[i, valid_response_length - 1] = reward

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                if isinstance(result, dict):
                    for key, value in result.items():
                        print(f"[{key}]", value)
                else:
                    print("[score]", score)

        if return_dict:
            return {
                "reward_tensor": reward_tensor,
                "reward_extra_info": reward_extra_info,
            }
        else:
            return reward_tensor


==> sharp/workers/reward_manager/naive.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections import defaultdict

import torch

from verl import DataProto
from verl.utils.reward_score import default_compute_score
from verl.workers.reward_manager import register


@register("naive")
class NaiveRewardManager:
    """The reward manager."""

    def __init__(self, tokenizer, num_examine, compute_score=None, reward_fn_key="data_source") -> None:
        """
        Initialize the NaiveRewardManager instance.

        Args:
            tokenizer: The tokenizer used to decode token IDs into text.
            num_examine: The number of batches of decoded responses to print to the console for debugging purpose.
            compute_score: A function to compute the reward score. If None, `default_compute_score` will be used.
            reward_fn_key: The key used to access the data source in the non-tensor batch data. Defaults to "data_source".
        """
        self.tokenizer = tokenizer  # Store the tokenizer for decoding token IDs
        self.num_examine = num_examine  # the number of batches of decoded responses to print to the console
        self.compute_score = compute_score or default_compute_score
        self.reward_fn_key = reward_fn_key  # Store the key for accessing the data source

    def __call__(self, data: DataProto, return_dict=False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)

        already_print_data_sources = {}

        for i in range(len(data)):
            data_item = data[i]  # DataProtoItem

            prompt_ids = data_item.batch["prompts"]

            prompt_length = prompt_ids.shape[-1]

            valid_prompt_length = data_item.batch["attention_mask"][:prompt_length].sum()
            valid_prompt_ids = prompt_ids[-valid_prompt_length:]

            response_ids = data_item.batch["responses"]
            valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            prompt_str = self.tokenizer.decode(valid_prompt_ids, skip_special_tokens=True)
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)

            ground_truth = data_item.non_tensor_batch["reward_model"]["ground_truth"]
            data_source = data_item.non_tensor_batch[self.reward_fn_key]
            extra_info = data_item.non_tensor_batch.get("extra_info", None)

            score = self.compute_score(
                data_source=data_source,
                solution_str=response_str,
                ground_truth=ground_truth,
                extra_info=extra_info,
            )

            if isinstance(score, dict):
                reward = score["score"]
                # Store the information including original reward
                for key, value in score.items():
                    reward_extra_info[key].append(value)
            else:
                reward = score

            reward_tensor[i, valid_response_length - 1] = reward

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                if isinstance(score, dict):
                    for key, value in score.items():
                        print(f"[{key}]", value)
                else:
                    print("[score]", score)

        if return_dict:
            return {
                "reward_tensor": reward_tensor,
                "reward_extra_info": reward_extra_info,
            }
        else:
            return reward_tensor


==> sharp/workers/reward_manager/prime.py <==
# Copyright 2024 PRIME team and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import asyncio
from concurrent.futures import ProcessPoolExecutor
from functools import partial
from typing import Callable, Optional

import psutil
import torch
from transformers import PreTrainedTokenizer

from verl import DataProto
from verl.utils.reward_score import default_compute_score
from verl.workers.reward_manager import register


async def single_compute_score(evaluation_func, completion, reference, task, task_extra_info, executor, timeout=300.0):
    loop = asyncio.get_running_loop()
    try:
        # Ensure process_completion is called properly
        future = loop.run_in_executor(
            executor,
            partial(evaluation_func, task, completion, reference, task_extra_info)
        )
        return await asyncio.wait_for(future, timeout=timeout)
    except asyncio.TimeoutError:
        print(f"[Timeout] Task timeout: {completion}")
        return None  # Default value for timed-out rows
    except Exception as e:
        print(f"[Error] Task failed: {e}, completion: {completion[:80]}")
        return None  # Default value for failed rows


async def parallel_compute_score_async(evaluation_func, completions, references, tasks, extra_info=None, num_processes=64):
    if extra_info is None:
        extra_info = [None] * len(tasks)
    scores = []
    with ProcessPoolExecutor(max_workers=num_processes) as executor:
        # to prevent very occasional starvation caused by some anomalous programs ( like infinite loop ), the exceptions in async programs will instantly halt the evaluation, and all summoned processes will be killed.
        try:
            # Create tasks for all rows
            tasks_async = [
                single_compute_score(evaluation_func, c, r, t, ei, executor, timeout=300.0)
                for c, r, t, ei in zip(completions, references, tasks, extra_info)
            ]
            results = await asyncio.gather(*tasks_async, return_exceptions=False)
        except Exception as e:
            print(f"[Exception] async gather failed: {e}")
            raise
        finally:
            terminated_count = 0
            for pid, proc in executor._processes.items():
                try:
                    p = psutil.Process(pid)
                    p.terminate()
                    try:
                        p.wait(timeout=5)
                    except psutil.TimeoutExpired:
                        p.kill()
                    terminated_count += 1
                except Exception:
                    pass
            print(f"[Shutdown] {terminated_count} subprocess(es) terminated.")

    # Process results
    for result, completion, reference, task in zip(results, completions, references, tasks):
        if isinstance(result, Exception) or result is None:
            # Handle failed or timed-out tasks
            scores.append(0.0)
        elif isinstance(result, (int, float, bool)):
            scores.append(float(result))
        else:
            scores.append(float(result[0]))
    return scores

def run_reward_scoring(evaluation_func, completions, references, tasks, extra_info=None, num_processes=64):
    loop = asyncio.new_event_loop()
    asyncio.set_event_loop(loop)
    try:
        return loop.run_until_complete(parallel_compute_score_async(
            evaluation_func, completions, references, tasks, extra_info, num_processes
        ))
    finally:
        loop.close()

@register("prime")
class PrimeRewardManager:
    """
    The Reward Manager used in https://github.com/PRIME-RL/PRIME
    """

    def __init__(
        self,
        tokenizer: PreTrainedTokenizer,
        num_examine: int,
        compute_score: Optional[Callable] = None,
        reward_fn_key: str = "data_source",
    ) -> None:
        self.tokenizer = tokenizer
        self.num_examine = num_examine  # the number of batches of decoded responses to print to the console
        self.compute_score = compute_score or default_compute_score
        self.reward_fn_key = reward_fn_key

    def verify(self, data):
        """
        verify the batch and save as ``acc`` tensor
        """
        # batched scoring
        prompt_ids = data.batch["prompts"]

        response_ids = data.batch["responses"]
        sequences_str = self.tokenizer.batch_decode(response_ids, skip_special_tokens=True)
        ground_truth = [data_item.non_tensor_batch["reward_model"]["ground_truth"] for data_item in data]
        data_sources = data.non_tensor_batch[self.reward_fn_key]
        extra_info = data.non_tensor_batch.get("extra_info", None)

        assert len(sequences_str) == len(ground_truth) == len(data_sources)
        try:
            scores = run_reward_scoring(
                self.compute_score,
                completions=sequences_str,
                references=ground_truth,
                tasks=data_sources,
                extra_info=extra_info,
                num_processes=64,
            )
        except asyncio.TimeoutError:
            print("[Timeout] Global reward scoring timed out. Setting all as 0.")
            scores = [0.0 for _ in range(len(sequences_str))]
        except Exception as e:
            print(f"[Error] Unexpected error during scoring. Setting all as 0. {e}")
            scores = [0.0 for _ in range(len(sequences_str))]
        data.batch["acc"] = torch.tensor(scores, dtype=torch.float32, device=prompt_ids.device)
        return scores

    def __call__(self, data: DataProto, return_dict: bool = False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)

        already_print_data_sources = {}

        # batched scoring
        prompt_ids = data.batch["prompts"]
        prompt_length = prompt_ids.shape[-1]

        response_ids = data.batch["responses"]
        valid_response_length = data.batch["attention_mask"][:, prompt_length:].sum(dim=-1)
        sequences_str = self.tokenizer.batch_decode(response_ids, skip_special_tokens=True)
        data_sources = data.non_tensor_batch["data_source"]

        scores = self.verify(data)

        for i in range(len(data)):
            data_source = data_sources[i]
            reward_tensor[i, valid_response_length[i].item() - 1] = scores[i]

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print(sequences_str)

        if return_dict:
            return {"reward_tensor": reward_tensor}
        else:
            return reward_tensor


==> sharp/workers/reward_manager/registry.py <==
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

__all__ = ['register', "get_reward_manager_cls"]

REWARD_MANAGER_REGISTRY = {}

def register(name):
    """Decorator to register a reward manager class with a given name.

    Args:
        name: `(str)`
            The name of the reward manager.
    """
    def decorator(cls):
        if name in REWARD_MANAGER_REGISTRY and REWARD_MANAGER_REGISTRY[name] != cls:
            raise ValueError(f"Reward manager {name} has already been registered: {REWARD_MANAGER_REGISTRY[name]} vs {cls}")
        REWARD_MANAGER_REGISTRY[name] = cls
        return cls
    return decorator

def get_reward_manager_cls(name):
    """Get the reward manager class with a given name.
    
    Args:
        name: `(str)`
            The name of the reward manager.

    Returns:
        `(type)`: The reward manager class.
    """
    if name not in REWARD_MANAGER_REGISTRY:
        raise ValueError(f"Unknown reward manager: {name}")
    return REWARD_MANAGER_REGISTRY[name]

==> sharp/workers/reward_manager/subagent_tool.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# NOTE: This file is modified based on tool.py, which is used for the main agent to compute the reward for the tool-rollouts.
# The main difference is that we integrate the tool_format_reward of subagent-tool-rollouts into the accuracy_reward and tool_format_reward of main-agent-rollouts.
# Therefore, in ray_trainer.py, we do NOT need to handle the subagent-tool-rollouts separately when computing the rewards.


import ast
import asyncio
import io
import json
import os
import re
import time
from collections import defaultdict
from typing import Dict, List

import numpy as np
import regex
import torch
from openai import AsyncOpenAI
from tqdm import tqdm

from verl import DataProto
from verl.utils.reward_score import default_compute_score
from verl.utils.reward_score.llm_judge import SIMPLEQA_EVALUATION_PROMPT, extract_boxed_answer
from verl.workers.reward_manager import register
from verl.workers.reward_manager.tool import (
    ToolRewardManager,
    batch_compute_scores_async,
    close_openai_client,
    create_async_openai_client,
    run_async_computation,
)

import pickle
from typing import Dict, List



@register("subagent_tool")
class SubagentToolRewardManager(ToolRewardManager):
    """The reward manager for subagent-tool data."""

    def __init__(self, tokenizer, num_examine, compute_score=None, reward_fn_key="data_source", accuracy_reward_weight=1.0, tool_format_reward_weight=0.1, gate_tool_format_reward=False, async_process=False, batch_size=10, max_retry=3) -> None:
        """
        Initialize the ToolRewardManager instance.

        Args:
            tokenizer: The tokenizer used to decode token IDs into text.
            num_examine: The number of batches of decoded responses to print to the console for debugging purpose.
            compute_score: A function to compute the reward score. If None, `default_compute_score` will be used.
            reward_fn_key: The key used to access the data source in the non-tensor data. Defaults to "data_source".
            accuracy_reward_weight: Weight for the accuracy reward component. Defaults to 1.0.
            tool_format_reward_weight: Weight for the tool format reward component. Defaults to 0.1.
            gate_tool_format_reward: Whether to gate tool format reward based on accuracy. Defaults to False.
            async_process: Whether to use async processing for reward computation. Defaults to False.
            batch_size: Number of concurrent requests for async processing. Defaults to 10.
            max_retry: Maximum number of retries for failed async requests. Defaults to 3.
        """
        super().__init__(
            tokenizer=tokenizer,
            num_examine=num_examine,
            compute_score=compute_score,
            reward_fn_key=reward_fn_key,
            accuracy_reward_weight=accuracy_reward_weight,
            tool_format_reward_weight=tool_format_reward_weight,
            gate_tool_format_reward=gate_tool_format_reward,
            async_process=async_process, 
            batch_size=batch_size, 
            max_retry=max_retry,
        )

    def __call__(self, data: DataProto, return_dict=False):
        is_from_subagent_tool_list = data.batch["is_from_subagent_tool"].cpu().numpy()
        if any(is_from_subagent_tool_list):
            return self._call_include_subagent_tool(data, return_dict)
        else:
            return self._call_only_main_agent(data, return_dict)

    # NOTE: this function is the same as the original ToolRewardManager.__call__()
    def _call_only_main_agent(self, data: DataProto, return_dict=False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)

        already_print_data_sources = {}

        prompt_str_list = []
        response_str_list = []
        ground_truth_list = []
        data_source_list = []
        extra_info_list = []
        valid_response_length_list = []

        accuracy_reward_list = []
        tool_format_reward_list = []
        combined_reward_list = []


        ### Get information ready for evaluation
        for i in range(len(data)):
            
            data_item = data[i]  # DataProtoItem

            prompt_ids = data_item.batch["prompts"]

            prompt_length = prompt_ids.shape[-1]

            valid_prompt_length = data_item.batch["attention_mask"][:prompt_length].sum()
            valid_prompt_ids = prompt_ids[-valid_prompt_length:]

            response_ids = data_item.batch["responses"]
            valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            prompt_str = self.tokenizer.decode(valid_prompt_ids, skip_special_tokens=True)
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)

            ground_truth = data_item.non_tensor_batch["reward_model"]["ground_truth"]
            data_source = data_item.non_tensor_batch[self.reward_fn_key]
            extra_info = data_item.non_tensor_batch.get("extra_info", None)

            prompt_str_list.append(prompt_str)
            response_str_list.append(response_str)
            ground_truth_list.append(ground_truth)
            data_source_list.append(data_source)
            extra_info_list.append(extra_info)
            valid_response_length_list.append(valid_response_length)

        ### Compute accuracy reward
        if self.async_process:
            # openai batch api
            start_time = time.time()
            print("Start computing accuracy reward with async api, this may take a while...")
            print(f"Async configuration: batch_size={self.batch_size}, max_retry={self.max_retry}")
            try:
                # Create a fresh client for each batch to avoid connection pool issues
                fresh_client = create_async_openai_client(self.openai_api_key)
                
                # Run async computation using the new async functions
                accuracy_reward_list = run_async_computation(
                    fresh_client,
                    data_source_list,
                    response_str_list,
                    ground_truth_list,
                    extra_info_list,
                    self.batch_size,
                    self.max_retry
                )
                
                end_time = time.time()
                print(f"Async batch processing completed in {end_time - start_time:.2f} seconds")

            except Exception as e:
                # Re-raise the exception instead of using fallback
                print(f"Error in batch api: {e}")
                raise e

        else:
            # if not batch process, we compute reward for each sample separately
            for i in range(len(data)):
                data_source = data_source_list[i]
                response_str = response_str_list[i]
                ground_truth = ground_truth_list[i]
                extra_info = extra_info_list[i]

                score = self.compute_score(
                    data_source=data_source,
                    solution_str=response_str,
                    ground_truth=ground_truth,
                    extra_info=extra_info,
                )

                if isinstance(score, dict):
                    accuracy_reward = score["score"]
                    # Store the information including original reward
                    for key, value in score.items():
                        reward_extra_info[key].append(value)
                else:
                    accuracy_reward = score

                accuracy_reward_list.append(accuracy_reward)

        ### compute tool reward for each sample
        for i in range(len(data)):
            prompt_str = prompt_str_list[i]
            response_str = response_str_list[i]
            ground_truth = ground_truth_list[i]
            extra_info = extra_info_list[i]

            accuracy_reward = accuracy_reward_list[i]

            # tool reward
            mcp_format_reward = self.check_mcp_format(prompt_str, response_str)

            if self.gate_tool_format_reward:
                # if gate_tool_format_reward is True, the tool format reward will not be given if the final answer is not correct, even the tool format is correct.
                if accuracy_reward != 1.0:
                    mcp_format_reward = 0.0
        
            tool_format_reward_list.append(mcp_format_reward)

            # combine accuracy reward and tool reward
            accuracy_reward = accuracy_reward * self.accuracy_reward_weight
            mcp_format_reward = mcp_format_reward * self.tool_format_reward_weight
            reward = accuracy_reward + mcp_format_reward

            # Store separate rewards for logging
            reward_extra_info["accuracy_reward"].append(accuracy_reward)
            reward_extra_info["tool_format_reward"].append(mcp_format_reward)
            reward_extra_info["combined_reward"].append(reward)

            reward_tensor[i, valid_response_length_list[i] - 1] = reward

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                print("[accuracy_reward]", accuracy_reward)
                print("[tool_format_reward]", mcp_format_reward)
                print("[combined_reward]", reward)
                if isinstance(reward, dict):
                    for key, value in reward.items():
                        print(f"[{key}]", value)
                else:
                    print("[score]", reward)

        if return_dict:
            return {
                "reward_tensor": reward_tensor,
                "reward_extra_info": reward_extra_info,
            }
        else:
            return reward_tensor

    # NOTE: this function calculate combined_reward for both main-agent-rollouts and subagent-tool-rollouts.
    # combined_reward = accuracy_reward (main-agent-rollouts) + tool_format_reward (main-agent-rollouts) + tool_format_reward (subagent-tool-rollouts)
    def _call_include_subagent_tool(self, data: DataProto, return_dict=False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]
        
        # ========================
        # 0. build the main-agent <--> subagent-tool relationship
        # ========================
        is_from_subagent_tool_list = data.batch["is_from_subagent_tool"].cpu().numpy()
        reqs_ids_list = data.non_tensor_batch["reqs_ids"]
        parent_reqs_ids_list = data.non_tensor_batch["parent_reqs_ids"]

        parent_idx_list = np.array([None] * len(data))
        for i in range(len(data)):
            if is_from_subagent_tool_list[i]:
                parent_idx_list[i] = np.where(reqs_ids_list == parent_reqs_ids_list[i])[0][0]
            
        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)

        prompt_str_list = []
        response_str_list = []
        ground_truth_list = []
        data_source_list = []
        extra_info_list = []
        valid_response_length_list = []
        tool_format_reward_list = []

        cf_responses_serialized = data.non_tensor_batch.get("cf_responses", None)
        if cf_responses_serialized is None:
            cf_responses_all = [None for _ in range(len(data))]
        else:
            cf_responses_all = []
            for i in range(len(data)):
                blob = cf_responses_serialized[i]
                cf_map = pickle.loads(blob)  # None  dict[int -> List[int]]
                cf_responses_all.append(cf_map)

        # ========================
        # 2. decode prompts / responses
        # ========================
        for i in range(len(data)):
            try:
                data_item = data[i]
            except IndexError:
                print(f"[WARN] Skipping invalid index {i} (len={len(data)}) in reward manager")
                continue

            prompt_ids = data_item.batch["prompts"]
            prompt_length = prompt_ids.shape[-1]
            valid_prompt_length = data_item.batch["attention_mask"][:prompt_length].sum()
            valid_prompt_ids = prompt_ids[-valid_prompt_length:]

            response_ids = data_item.batch["responses"]
            valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            prompt_str = self.tokenizer.decode(valid_prompt_ids, skip_special_tokens=True)
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)

            ground_truth = data_item.non_tensor_batch["reward_model"]["ground_truth"]
            data_source = data_item.non_tensor_batch[self.reward_fn_key]
            extra_info = data_item.non_tensor_batch.get("extra_info", None)

            prompt_str_list.append(prompt_str)
            response_str_list.append(response_str)
            ground_truth_list.append(ground_truth)
            data_source_list.append(data_source)
            extra_info_list.append(extra_info)
            valid_response_length_list.append(valid_response_length)

        prompt_str_list = np.array(prompt_str_list)
        data_source_list = np.array(data_source_list)
        response_str_list = np.array(response_str_list)
        ground_truth_list = np.array(ground_truth_list)
        extra_info_list = np.array(extra_info_list)

        # ========================

        # ========================
        accuracy_reward_list = np.zeros(len(data), dtype=float)
        shapley_delta_list = np.zeros(len(data))

        case_study_records = []
        if self.async_process:
            from collections import defaultdict as _dd

            eval_solution_list = []
            eval_data_source_list = []
            eval_ground_truth_list = []
            eval_extra_info_list = []
            eval_meta = []  

            for i in range(len(data)):
                if is_from_subagent_tool_list[i]:
                    continue

                ds = data_source_list[i]
                resp_full = response_str_list[i]
                gt = ground_truth_list[i]
                ei = extra_info_list[i]

                # 先 push full answer
                eval_solution_list.append(resp_full)
                eval_data_source_list.append(ds)
                eval_ground_truth_list.append(gt)
                eval_extra_info_list.append(ei)
                eval_meta.append({"row": i, "type": "full"})

                cf_map = cf_responses_all[i]
                if cf_map is None or len(cf_map) == 0:
                    continue

                # print("\n====== DEBUG CF RESPONSES ======")
                # print(f"[MAIN ROW {i}] full_response = {resp_full!r}")
                # print(f"cf_map keys = {list(cf_map.keys())}")


                for sub_idx, cf_ids in cf_map.items():
                    cf_resp_str = self.tokenizer.decode(cf_ids, skip_special_tokens=True)

                    # print(f"  - sub_idx={sub_idx}, cf_response={cf_resp_str!r}")
                    # print(f"    raw_token_ids={cf_ids}")

                    eval_solution_list.append(cf_resp_str)
                    eval_data_source_list.append(ds)
                    eval_ground_truth_list.append(gt)
                    eval_extra_info_list.append(ei)
                    eval_meta.append({"row": i, "type": "cf", "sub_idx": sub_idx})

            if len(eval_solution_list) == 0:
                print("[WARN] No main-agent samples for async CF evaluation, all accuracy_reward = 0.")
            else:
                start_time = time.time()
                print("Start computing accuracy reward with async api (CF + full), this may take a while...")
                print(f"Async configuration: batch_size={self.batch_size}, max_retry={self.max_retry}")

                fresh_client = create_async_openai_client(self.openai_api_key)
                scores = run_async_computation(
                    fresh_client,
                    eval_data_source_list,
                    eval_solution_list,
                    eval_ground_truth_list,
                    eval_extra_info_list,
                    self.batch_size,
                    self.max_retry,
                )
                end_time = time.time()
                print(f"Async batch processing completed in {end_time - start_time:.2f} seconds")

                full_score_map = {}           # row -> full_score_scalar
                cf_score_map = _dd(dict)      # row -> {sub_idx -> cf_score_scalar}

                for meta, sc in zip(eval_meta, scores):
                    row = meta["row"]
                    if isinstance(sc, dict):
                        scalar = sc["score"]
                        if meta["type"] == "full":
                            for k, v in sc.items():
                                reward_extra_info[k].append(v)
                    else:
                        scalar = sc

                    if meta["type"] == "full":
                        full_score_map[row] = scalar
                    else:
                        sub_idx = meta["sub_idx"]
                        cf_score_map[row][sub_idx] = scalar

                for i in range(len(data)):
                    if is_from_subagent_tool_list[i]:
                        continue

                    full_score_scalar = full_score_map.get(i, 0.0)
                    cf_scores_for_i = cf_score_map.get(i, {})

                    if not cf_scores_for_i:
                        accuracy_reward_list[i] = full_score_scalar
                        print("")
                        cf_responses_all[i] = {}
                        continue

                    deltas = {}
                    for sub_idx, cf_sc in cf_scores_for_i.items():
                        deltas[sub_idx] = full_score_scalar - cf_sc
                        delta_j = full_score_scalar - cf_sc

                        if delta_j in {1.0, -1.0}:
                            cf_map_tokenids = cf_responses_all[i]  # dict[sub_idx -> token_ids]
                            cf_ids = None if (cf_map_tokenids is None) else cf_map_tokenids.get(sub_idx, None)
                            if cf_ids is not None:
                                cf_resp_str = self.tokenizer.decode(cf_ids, skip_special_tokens=True)
                            else:
                                cf_resp_str = None

                            child_indices = np.where(parent_idx_list == i)[0]   
                            sub_keys = sorted(cf_scores_for_i.keys())           
                            rank = sub_keys.index(sub_idx)                      
                            subagent_row = int(child_indices[rank])             

                            sub_prompt = str(prompt_str_list[subagent_row])
                            sub_response = str(response_str_list[subagent_row])
                            sub_output_tokens = int(valid_response_length_list[subagent_row])



                            case_study_records.append({
                                "main_row": int(i),
                                "sub_idx": int(sub_idx),
                                "delta": float(delta_j),
                                "full_score": float(full_score_scalar),
                                "cf_score": float(cf_sc),
                                "data_source": str(data_source_list[i]),
                                "prompt": str(prompt_str_list[i]),
                                "full_response": str(response_str_list[i]),  
                                "cf_response": cf_resp_str,                 
                                "ground_truth": str(ground_truth_list[i]),
                                "subagent_row": subagent_row,
                                "subagent_prompt": sub_prompt,
                                "subagent_response": sub_response,
                                "subagent_output_tokens": sub_output_tokens,
                                "is_tool_subagent": True, 
                                "extra_info": None if extra_info_list[i] is None else extra_info_list[i],
                            })


                    # main agent accuracy reward = full_score + mean(max(delta_j, 0))
                    pos_deltas = [max(d, 0) for d in deltas.values()]

                    # if len(pos_deltas) > 0:
                    #     accuracy_reward_list[i] = full_score_scalar + float(np.mean(pos_deltas))
                    # else:
                    #     accuracy_reward_list[i] = full_score_scalar

                    accuracy_reward_list[i] = full_score_scalar

                    shapley_delta_list[i] = float(np.mean(pos_deltas)) if pos_deltas else 0.0

                    # subagent accuracy reward = full_score + delta_j
                    # cf_map_subreward = {}
                    # for sub_idx, delta_j in deltas.items():
                    #     cf_map_subreward[sub_idx] = full_score_scalar + delta_j
                    # cf_responses_all[i] = cf_map_subreward

                    cf_map_subreward = {}
                    for sub_idx, delta_j in deltas.items():
                        cf_map_subreward[sub_idx] = delta_j
                    cf_responses_all[i] = cf_map_subreward

                    # print("\n====== DEBUG: Accuracy Reward (Main Agent) ======")
                    # print(f"Row = {i}")
                    # print(f"Full score = {full_score_scalar}")
                    # print("Counterfactual scores:", cf_scores_for_i)

                    # print("Deltas (full - cf):")
                    # for sub_idx, delta_j in deltas.items():
                    #     print(f"  subagent {sub_idx}: delta = {delta_j}")

                    # print("Positive deltas:", pos_deltas)
                    # print(f"Main-agent shaply reward = {shapley_delta_list[i]}")
                    # print("===============================================\n")


        else:
            accuracy_reward_list = np.zeros(len(data), dtype=float)
            print("")
            print("len(data) =", len(data))

            for i in range(len(data)):

                if is_from_subagent_tool_list[i]:
                    continue

                data_source = data_source_list[i]
                response_str = response_str_list[i]
                ground_truth = ground_truth_list[i]
                extra_info = extra_info_list[i]

                full_score = self.compute_score(
                    data_source=data_source,
                    solution_str=response_str,
                    ground_truth=ground_truth,
                    extra_info=extra_info,
                )

                if isinstance(full_score, dict):
                    full_score_scalar = full_score["score"]
                    for key, value in full_score.items():
                        reward_extra_info[key].append(value)
                else:
                    full_score_scalar = full_score

                cf_map = cf_responses_all[i]

                if cf_map is None or len(cf_map) == 0:
                    accuracy_reward_list[i] = full_score_scalar
                    cf_responses_all[i] = {}
                    continue

                deltas = {}
                for sub_idx, cf_ids in cf_map.items():

                    cf_resp_str = self.tokenizer.decode(cf_ids, skip_special_tokens=True)

                    cf_score = self.compute_score(
                        data_source=data_source,
                        solution_str=cf_resp_str,
                        ground_truth=ground_truth,
                        extra_info=extra_info,
                    )
                    cf_score_scalar = cf_score["score"] if isinstance(cf_score, dict) else cf_score

                    deltas[sub_idx] = full_score_scalar - cf_score_scalar

                
                # main agent accuracy reward = full_score + mean(max(delta_j, 0))
                pos_deltas = [max(d, 0) for d in deltas.values()]
                if len(pos_deltas) > 0:
                    accuracy_reward_list[i] = full_score_scalar + float(np.mean(pos_deltas))
                else:
                    accuracy_reward_list[i] = full_score_scalar
                
                # === subagent accuracy reward = Acc + delta_j ===
                cf_map_subreward = {}
                for sub_idx, delta_j in deltas.items():
                    cf_map_subreward[sub_idx] = full_score_scalar + delta_j
                cf_responses_all[i] = cf_map_subreward   
                

        # ========================
        # ========================
        for i in range(len(data)):
            if is_from_subagent_tool_list[i]:
                parent = parent_idx_list[i]
                parent_cf_map = cf_responses_all[parent]

                if not parent_cf_map:
                    accuracy_reward_list[i] = accuracy_reward_list[parent]
                else:
                    sub_keys = sorted(parent_cf_map.keys())
                    child_indices = np.where(parent_idx_list == parent)[0]
                    rank = list(child_indices).index(i)
                    sub_idx = sub_keys[rank]
                    # accuracy_reward_list[i] = parent_cf_map[sub_idx] 
                    shapley_delta_list[i] = parent_cf_map[sub_idx]
                    accuracy_reward_list[i] = accuracy_reward_list[parent] 
                
                # print("\n====== DEBUG: Subagent Accuracy Reward ======")
                # print(f"Row = {i} (subagent), parent = {parent}")
                # print("Parent accuracy reward =", accuracy_reward_list[parent])

                # if parent_cf_map:
                #     print("Parent CF reward map:", parent_cf_map)
                #     print(f"Assigned sub_idx = {sub_idx}")
                #     print(f"Subagent shaply reward = {shapley_delta_list[i]}")
                # else:
                #     print("No CF map, fallback to parent reward")
                # print("=================================================\n")


        # ========================
        # 5. compute tool_format_reward for each sample (main + subagent)
        # ========================
        for i in range(len(data)):
            prompt_str = prompt_str_list[i]
            response_str = response_str_list[i]
            ground_truth = ground_truth_list[i]
            extra_info = extra_info_list[i]
            accuracy_reward = accuracy_reward_list[i]
            assert accuracy_reward is not None, (
                f"accuracy_reward_list[{i}] == None, which means the accuracy_reward for main-agent-rollout "
                f"is wrongly or not broadcasted yet. is_from_subagent_tool_list[{i}] = {is_from_subagent_tool_list[i]}"
            )

            # tool reward
            mcp_format_reward = self.check_mcp_format(prompt_str, response_str)

            if self.gate_tool_format_reward:
                # if gate_tool_format_reward is True, the tool format reward will not be given if the final answer is not correct, even the tool format is correct.
                if accuracy_reward != 1.0:
                    mcp_format_reward = 0.0

            mcp_format_reward = mcp_format_reward * self.tool_format_reward_weight

            tool_format_reward_list.append(mcp_format_reward)
            reward_extra_info["tool_format_reward"].append(mcp_format_reward)

        tool_format_reward_list = np.array(tool_format_reward_list)

        # ========================
        # 6. combined reward
        #   - main: accuracy + 0.5*(tool_main + mean(tool_sub))
        #   - sub:  accuracy + tool_sub
        # ========================
        combined_reward_list = np.zeros(len(data), dtype=float)

        for i in range(len(data)):
            
            acc = (accuracy_reward_list[i]+shapley_delta_list[i]) * self.accuracy_reward_weight 

            # if is_from_subagent_tool_list[i]:
            #     acc = (accuracy_reward_list[i]) * self.accuracy_reward_weight 
            # else:
            #     acc = (accuracy_reward_list[i]+shapley_delta_list[i]) * self.accuracy_reward_weight 

            reward_extra_info["accuracy_reward"].append(acc)
            reward_extra_info["acc"].append(accuracy_reward_list[i])
            reward_extra_info["shaply_reward"].append(shapley_delta_list[i])

            if is_from_subagent_tool_list[i]:
                # SUBAGENT:
                # Reward_sub_j = (Acc_sub_j) + ToolFormat_sub_j
                tool_reward_sub = tool_format_reward_list[i]
                combined_reward_list[i] = acc + tool_reward_sub
                reward_extra_info["combined_reward"].append(combined_reward_list[i])
            else:
                # MAIN AGENT:
                # Reward_main = Acc_main + 0.5*(ToolFormat_main + Avg(ToolFormat_subagents))
                mcp_main = tool_format_reward_list[i]
                mcp_sub_list = tool_format_reward_list[parent_idx_list == i]
                mcp_sub = np.mean(mcp_sub_list) if len(mcp_sub_list) > 0 else 0.0

                tool_reward_main = 0.5 * (mcp_main + mcp_sub)
                combined_reward_list[i] = acc + tool_reward_main
                reward_extra_info["combined_reward"].append(combined_reward_list[i])

        # ========================
        # ========================
        for i in range(len(data)):
            reward_tensor[i, valid_response_length_list[i] - 1] = combined_reward_list[i]


        # ========================
        # 6.5 dump reward records to file (buffered version)
        # ========================

        # reward_log_dir = "./reward_logs"
        # os.makedirs(reward_log_dir, exist_ok=True)
        # reward_log_path = os.path.join(reward_log_dir, "reward_log_0.5.jsonl")

        already_print_data_sources = {}
        for i in range(len(data)):
            prompt_str = prompt_str_list[i]
            response_str = response_str_list[i]
            ground_truth = ground_truth_list[i]
            extra_info = extra_info_list[i]
            data_source = data_source_list[i]
            mcp_format_reward = tool_format_reward_list[i]
            accuracy_reward = reward_extra_info["accuracy_reward"][i]
            combined_reward = reward_extra_info["combined_reward"][i]

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                print("[accuracy_reward]", accuracy_reward)
                print("[tool_format_reward]", mcp_format_reward)
                print("[combined_reward]", combined_reward)
                print("[score]", combined_reward)

        if return_dict:
            return {"reward_tensor": reward_tensor, "reward_extra_info": reward_extra_info}
        else:
            return reward_tensor


==> sharp/workers/reward_manager/tests/test_mcp_format.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import unittest
from transformers import AutoTokenizer
from verl.workers.reward_manager.tool import ToolRewardManager

'''
Usage for running test case

    export OPENAI_API_KEY=xxx
    python test_mcp_format.py

'''

#########################################################
#####   Examples of response string (with bad cases) 
#########################################################

## gold class response string
RESPONSE_STR_GOLD_CLASS = '''
<think>

</think>

<use_mcp_tool>
<server_name>tool-google-search</server_name>
<tool_name>google_search</tool_name>
<arguments>
{
  "q": "IEEE Frank Rosenblatt Award 2010 recipient",
  "gl": "us",
  "hl": "en"
}
</arguments>
</use_mcp_tool>
user
(user content masked to simplify example of MCP tool calling response string)
'''

## BAD CASE 1: tool name is not given in system instruction -> ERROR: tool_`chrome`_search instead of `google`
RESPONSE_STR_WITH_UNKNOWN_TOOL_AND_SERVER_NAME = '''
<think>

</think>

<use_mcp_tool>
<server_name>tool-chrome-search</server_name>
<tool_name>chrome_search</tool_name>
<arguments>
{
  "q": "IEEE Frank Rosenblatt Award 2010 recipient",
  "gl": "us",
  "hl": "en"
}
</arguments>
</use_mcp_tool>
user
(user content masked to simplify example of MCP tool calling response string)
'''

## BAD CASE 2: missing or extra/typo argument given -> ERROR: missing `hl` and typo for location (without s)
RESPONSE_STR_WITH_MISSING_OR_EXTRA_ARGUMENT = '''
<think>

</think>

<use_mcp_tool>
<server_name>tool-google-search</server_name>
<tool_name>google_search</tool_name>
<arguments>
{
  "q": "IEEE Frank Rosenblatt Award 2010 recipient",
  "gl": "us",
  "locations": "New York and Chesapeake Bay, United States"
}
</arguments>
</use_mcp_tool>
user
(user content masked to simplify example of MCP tool calling response string)
'''

## BAD CASE 3: mismatch type from instruction arguments -> ERROR: args "num" should be `number` not `string`
RESPONSE_STR_WITH_MISMATCH_ARG_TYPE = '''
<think>

</think>

<use_mcp_tool>
<server_name>tool-google-search</server_name>
<tool_name>google_search</tool_name>
<arguments>
{
  "q": "IEEE Frank Rosenblatt Award 2010 recipient",
  "gl": "us",
  "hl": "en",
  "num": "10"
}
</arguments>
</use_mcp_tool>
user
(user content masked to simplify example of MCP tool calling response string)
'''

## BAD CASE 4: XML error format -> ERROR: not using closing tokens </arguments>, </use_mcp_tool>
RESPONSE_STR_WITH_XML_MISFORMAT = '''
<think>

</think>

<use_mcp_tool>
<server_name>tool-google-search</server_name>
<tool_name>google_search</tool_name>
<arguments>
{
  "q": "IEEE Frank Rosenblatt Award 2010 recipient",
  "gl": "us",
  "hl": "en"
}
<arguments>
<use_mcp_tool>
user
(user content masked to simplify example of MCP tool calling response string)
'''


#########################################################
## Examples of system prompt string for MCP instructions
#########################################################

PROMPT_STR = '''
system

In this environment you have access to a set of tools you can use to answer the user's question.

You only have access to the tools provided below. You can only use one tool per message, and will receive the result of that tool in the user's next response. You use tools step-by-step to accomplish a given task, with each tool-use informed by the result of the previous tool-use. Today is: 2025-06-16

# Tool-Use Formatting Instructions

Tool-use is formatted using XML-style tags. The tool-use is enclosed in <use_mcp_tool></use_mcp_tool> and each parameter is similarly enclosed within its own set of tags.

The Model Context Protocol (MCP) connects to servers that provide additional tools and resources to extend your capabilities. You can use the server's tools via the `use_mcp_tool`.

Description:
Request to use a tool provided by a MCP server. Each MCP server can provide multiple tools with different capabilities. Tools have defined input schemas that specify required and optional parameters.

Parameters:
- server_name: (required) The name of the MCP server providing the tool
- tool_name: (required) The name of the tool to execute
- arguments: (required) A JSON object containing the tool's input parameters, following the tool's input schema, quotes within string must be properly escaped, ensure it's valid JSON

Usage:
<use_mcp_tool>
<server_name>server name here</server_name>
<tool_name>tool name here</tool_name>
<arguments>
{
 "param1": "value1",
 "param2": "value2 "escaped string""
}
</arguments>
</use_mcp_tool>

Important Notes:
- Tool-use must be placed **at the end** of your response, **top-level**, and not nested within other tags.
- Always adhere to this format for the tool use to ensure proper parsing and execution.

String and scalar parameters should be specified as is, while lists and objects should use JSON format. Note that spaces for string values are not stripped. The output is not expected to be valid XML and is parsed with regular expressions.

Here are the functions available in JSONSchema format:

## Server name: tool-google-search
### Tool name: google_search
Description: Tool to perform web searches via Serper API and retrieve rich results. It is able to retrieve organic search results, people also ask, related searches, and knowledge graph.
Input JSON schema: {
  'type': 'object',
  'properties': {
    'q': {'type': 'string', 'description': 'Search query string'},
    'gl': {'type': 'string', 'description': "Optional region code for search results in ISO 3166-1 alpha-2 format (e.g., 'us')"},
    'hl': {'type': 'string', 'description': "Optional language code for search results in ISO 639-1 format (e.g., 'en')"},
    'location': {'type': 'string', 'description': "Optional location for search results (e.g., 'SoHo, New York, United States', 'California, United States')"},
    'num': {'type': 'number', 'description': 'Number of results to return (default: 10)'},
    'tbs': {'type': 'string', 'description': "Time-based search filter ('qdr:h' for past hour, 'qdr:d' for past day, 'qdr:w' for past week, 'qdr:m' for past month, 'qdr:y' for past year)"},
    'page': {'type': 'number', 'description': 'Page number of results to return (default: 1)'},
    'autocorrect': {'type': 'boolean', 'description': 'Whether to autocorrect spelling in query'}
  },
  'required': ['q', 'gl', 'hl']
}

### Tool name: scrape
Description: Tool to scrape a webpage and retrieve the text and, optionally, the markdown content. It will retrieve also the JSON-LD metadata and the head metadata.
Input JSON schema: {
  'type': 'object',
  'properties': {
    'url': {'type': 'string', 'description': 'The URL of the webpage to scrape.'},
    'includeMarkdown': {'type': 'boolean', 'description': 'Whether to include markdown content.', 'default': False}
  },
  'required': ['url']
}

# General Objective

You accomplish a given task iteratively, breaking it down into clear steps and working through them methodically.

## Task Strategy

1. Analyze the user's request and set clear, achievable sub-goals. Prioritize these sub-goals in a logical order.
2. Start with a concise, numbered, step-by-step plan outlining how you will solve the task before taking any action.
3. Work through these sub-goals sequentially. After each step, adjust your plan as needed.
4. Use tools strategically to accomplish each sub-goal.
5. Revise earlier steps if new information emerges.

## Tool-Use Guidelines

1. Each step must involve a single tool call, unless the task is already solved.
2. Before each tool call:
   - Summarize what is known.
   - Identify what is missing.
   - Choose the most relevant tool.
   - Verify all required parameters.
3. All tool queries must include full context.
4. Avoid vague queries. Each call should retrieve actionable information.
5. Extract and summarize partial information if a tool result is incomplete.

## Tool-Use Communication Rules

1. Do not include tool results in your response.
2. Do not present the final answer until the entire task is complete.
3. Do not mention tool names.
4. Do not engage in unnecessary back-and-forth.
5. Do not use non-existent tools.
6. Respond in the same language as the user's message.
7. If the task does not require tool use, answer directly.

# Agent Specific Objective

You are a task-solving agent that uses tools step-by-step to answer the user's question. Your goal is to provide complete, accurate and well-reasoned answers using additional tools.

user
Who received the IEEE Frank Rosenblatt Award in 2010? You should follow the format instruction in the requestion strictly and wrap the final answer in \boxed{}.
assistant

'''

# --- Dummy initialize of tokenizer ---
class DummyTokenizer:
    eos_token_id = 0
    pad_token_id = 1


# --- Test Case ---
class TestToolRewardManager(unittest.TestCase):

    def setUp(self):
        self.tokenizer = DummyTokenizer()
        self.reward_manager = ToolRewardManager(
            tokenizer=self.tokenizer,
            num_examine=0,)

    # Verify with above 5 cases (Gold class, BAD CASE 1, BAD CASE 2, BAD CASE 3, BAD CASE 4)
    ## NOTE: using verbose = True to print the error in format
    def test_tool_format_gold_class(self):
        ## expected 1.0
        score = self.reward_manager.check_mcp_format(PROMPT_STR, RESPONSE_STR_GOLD_CLASS, verbose=True)
        self.assertEqual(score, 1.0)
        print("Case pass: Gold standard MCP format in response\n")

    def test_tool_format_bad_case1(self):
        ## expected 0.0
        score = self.reward_manager.check_mcp_format(PROMPT_STR, RESPONSE_STR_WITH_UNKNOWN_TOOL_AND_SERVER_NAME, verbose=True)
        self.assertEqual(score, 0.0)
        print("Case pass: Response string with unknown tool and server name\n")

    def test_tool_format_bad_case2(self):
        ## expected 0.0
        score = self.reward_manager.check_mcp_format(PROMPT_STR, RESPONSE_STR_WITH_MISSING_OR_EXTRA_ARGUMENT, verbose=True)
        self.assertEqual(score, 0.0)
        print("Case pass: Response string with missing or extra argument(s)\n")

    def test_tool_format_bad_case3(self):
        ## expected 0.0
        score = self.reward_manager.check_mcp_format(PROMPT_STR, RESPONSE_STR_WITH_MISMATCH_ARG_TYPE, verbose=True)
        self.assertEqual(score, 0.0)
        print("Case pass: Response string with mismatch argument types\n")

    def test_tool_format_bad_case4(self):
        ## expected 0.0 
        score = self.reward_manager.check_mcp_format(PROMPT_STR, RESPONSE_STR_WITH_XML_MISFORMAT, verbose=True)
        self.assertEqual(score, 0.0)
        print("Case pass: Response string with bad xml format\n")

# --- Entry point to run the tests ---

if __name__ == "__main__":
    unittest.main()

==> sharp/workers/reward_manager/tests/test_others.py <==
# Copyright 2025 MiroMind Team
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import json
import time
from verl.workers.reward_manager.tool import run_async_computation, gaia_naive_compute_score
from verl.utils.reward_score.llm_judge import extract_boxed_answer
from openai import AsyncOpenAI
import os
from unittest.mock import Mock, patch

def build_data(num_test_samples):
    # read file from testData.jsonl
    data = []
    with open("/pfs/training-data/xingxuanli/GitHub/verl-tool/verl/workers/reward_manager/tests/testData.jsonl", "r") as f:
        for line in f:
            data.append(json.loads(line))

    prompt_str_list = [item["prompt_str"] for item in data[:num_test_samples]]
    response_str_list = [item["response_str"] for item in data[:num_test_samples]]
    ground_truth_list = [item["ground_truth"] for item in data[:num_test_samples]]
    data_source_list = [item["data_source"] for item in data[:num_test_samples]]
    extra_info_list = [item["extra_info"] for item in data[:num_test_samples]]
    valid_response_length_list = [item["valid_response_length"] for item in data[:num_test_samples]]

    return prompt_str_list, response_str_list, ground_truth_list, data_source_list, extra_info_list, valid_response_length_list
    

# test the async process function
def async_process_function(prompt_str_list, response_str_list, ground_truth_list, data_source_list, extra_info_list, valid_response_length_list, openai_client, batch_size=100, max_retry=3):
    start_time = time.time()
    print("Start computing accuracy reward with async api, this may take a while...")
    print(f"Async configuration: batch_size={batch_size}, max_retry={max_retry}")
    try:
        # Run async computation using the new async functions
        accuracy_reward_list = run_async_computation(
            openai_client,
            data_source_list,
            response_str_list,
            ground_truth_list,
            extra_info_list,
            batch_size,
            max_retry
        )
        
        end_time = time.time()
        print(f"Async batch processing completed in {end_time - start_time:.2f} seconds")

    except Exception as e:
        # if error, we use gaia_naive_compute_score to compute accuracy reward
        print(f"Error in batch api: {e}")
        print("Falling back to gaia_naive_compute_score...")
        accuracy_reward_list = []
        for i in range(len(response_str_list)):
            accuracy_reward = gaia_naive_compute_score(
                data_source=data_source_list[i],
                solution_str=response_str_list[i],
                ground_truth=ground_truth_list[i],
                extra_info=extra_info_list[i],
            )
            accuracy_reward_list.append(accuracy_reward)

    for i in range(len(accuracy_reward_list)):
        extracted = extract_boxed_answer(response_str_list[i])
        ground_truth = ground_truth_list[i]
        reward = accuracy_reward_list[i]
        print(f"{extracted:<40} | {ground_truth:<40} | {reward}")


def test_exception_handling(num_test_samples):
    """Test the exception handling and fallback mechanism"""
    print("=== Testing Exception Handling ===")
    
    # Load test data
    prompt_str_list, response_str_list, ground_truth_list, data_source_list, extra_info_list, valid_response_length_list = build_data(num_test_samples)
    
    # Create a mock OpenAI client that always raises an exception
    mock_client = Mock()
    mock_client.chat.completions.create.side_effect = Exception("API Error: Rate limit exceeded")
    
    # Call the function with the mock client that will fail
    async_process_function(
        prompt_str_list, 
        response_str_list, 
        ground_truth_list, 
        data_source_list, 
        extra_info_list, 
        valid_response_length_list, 
        mock_client, 
        batch_size=100, 
        max_retry=1
    )

    print("=== Exception handling test completed ===")




if __name__ == "__main__":
    num_test_samples = 128 # max is 128
    test_mode = "exception" # "normal" or "exception"

    if test_mode == "normal":
        print("=== Normal Operation Test ===")
        prompt_str_list, response_str_list, ground_truth_list, data_source_list, extra_info_list, valid_response_length_list = build_data(num_test_samples)

        openai_client = AsyncOpenAI(api_key=os.getenv("OPENAI_API_KEY"))
        async_process_function(prompt_str_list, response_str_list, ground_truth_list, data_source_list, extra_info_list, valid_response_length_list, openai_client, batch_size=100, max_retry=3)
        print("=== Normal Operation Test Completed ===")
    
    elif test_mode == "exception":
        test_exception_handling(num_test_samples)

    else:
        raise ValueError(f"Invalid test mode: {test_mode}")

==> sharp/workers/reward_manager/tool.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import ast
import asyncio
import io
import json
import os
import re
import time
from collections import defaultdict
from typing import Dict, List

import regex
import torch
from openai import AsyncOpenAI
from openai import OpenAI
import asyncio, random, re, os
import aiohttp


from tqdm import tqdm

from verl import DataProto
from verl.utils.reward_score import default_compute_score
from verl.utils.reward_score.llm_judge import SIMPLEQA_EVALUATION_PROMPT, extract_boxed_answer
from verl.workers.reward_manager import register

import asyncio
asyncio.set_event_loop_policy(asyncio.DefaultEventLoopPolicy())



from difflib import SequenceMatcher
import math, re

def normalize_text(s: str):
    s = s.lower().strip()
    s = re.sub(r"[^a-z0-9\s\.\-]", "", s)
    s = re.sub(r"\s+", " ", s)
    return s

def similar(a: str, b: str) -> float:
    return SequenceMatcher(None, a, b).ratio()

def is_number(s: str):
    try:
        float(s)
        return True
    except:
        return False

def grade_answer(question: str, gold: str, pred: str) -> str:
    q, g, p = map(normalize_text, [question, gold, pred])
    if not p or any(x in p for x in ["i dont know", "not sure", "no idea"]):
        return "C"
    if is_number(g.replace("k", "")) and is_number(p.replace("k", "")):
        def parse(x): return float(x.replace("k", "")) * 1000 if "k" in x else float(x)
        if abs(parse(g) - parse(p)) <= max(0.05 * parse(g), 5000):
            return "A"
        else:
            return "B"
    if similar(g, p) > 0.85 or g in p:
        return "A"
    if len(set(g.split()) & set(p.split())) / (len(g.split()) + 1e-5) > 0.7:
        return "A"
    if any(w in p for w in ["maybe", "around", "possibly", "could be"]):
        return "C"
    if similar(g, p) < 0.4:
        return "B"
    return "C"


async def batch_compute_scores_async( client, data_source_list, response_str_list, ground_truth_list, extra_info_list, batch_size=10, max_retry=3):
    """
    Compute scores asynchronously using OpenAI API in batches.
    
    Args:
        client: AsyncOpenAI client instance
        data_source_list: List of data sources
        response_str_list: List of response strings
        ground_truth_list: List of ground truth values
        extra_info_list: List of extra info
        batch_size: Number of concurrent requests
        max_retry: Maximum number of retries for failed requests
    
    Returns:
        List of accuracy rewards
    """
    MAX_CONCURRENT = 16
    sema = asyncio.Semaphore(MAX_CONCURRENT) 
    
    concurrent_count = 0
    max_concurrent_reached = 0
    total_requests = 0
    lock = asyncio.Lock()  
    
    print(f"[Concurrency] Initialized with max_concurrent={MAX_CONCURRENT}, total_samples={len(data_source_list)}")

    async def compute_single_score(i, retry_count=0):
        """Compute score for a single sample with retry logic"""
        nonlocal concurrent_count, max_concurrent_reached, total_requests
        
        await asyncio.sleep(random.uniform(0.1, 0.3))
        
        waiting_start = time.time()
        print(f"[Concurrency] Sample {i} waiting for semaphore (current concurrent: {concurrent_count}/{MAX_CONCURRENT})")
        
        async with sema:  
            async with lock:
                concurrent_count += 1
                total_requests += 1
                if concurrent_count > max_concurrent_reached:
                    max_concurrent_reached = concurrent_count
            
            wait_time = time.time() - waiting_start
            print(f"[Concurrency] Sample {i} acquired semaphore after {wait_time:.2f}s (active: {concurrent_count}/{MAX_CONCURRENT}, peak: {max_concurrent_reached})")
            
            request_start = time.time()
            try:
                data_source = data_source_list[i]
                response_str = response_str_list[i]
                ground_truth = ground_truth_list[i]
                extra_info = extra_info_list[i]
                
                prompt = SIMPLEQA_EVALUATION_PROMPT.format(extra_info.get("question", ""), ground_truth, extract_boxed_answer(response_str))


                request_url = ""
                authorization_key = ""

                # model = "DeepSeek-V3.1"
                # model = "deepseek-chat"
                model = "DeepSeek-3.1"

                msg = [{"role": "user", "content": prompt}]

                headers = {
                    'Content-Type': 'application/json',
                    'authorization': f'Bearer {authorization_key}' 
                }

                data = {
                    "model": model,  
                    "messages": msg,  
                    "stream": False
                }

                async with aiohttp.ClientSession() as session:
                    async with session.post(request_url, headers=headers ,json=data) as response:
                        
                        response_data = await response.json()
                        choices = response_data.get('choices', [])
                        if choices:
                            reply = choices[0].get('message', {}).get('content', '')  
                            print(f"reply : {reply}")
                        else:
                            reply = f" {data}"
                            print(f"{data}")

                        prompt = "".join([item['content'] for item in msg])
                        match = re.search(r"(A|B|C)", reply)

                        if match:
                            grade_map = {"A": 1.0, "B": 0.0, "C": 0.0}
                            result = (i, grade_map[match.group(0)])
                        else:
                            result = (i, 0.0)
                        
                        request_time = time.time() - request_start
                        async with lock:
                            concurrent_count -= 1
                        print(f"[Concurrency] Sample {i} completed in {request_time:.2f}s (remaining active: {concurrent_count}/{MAX_CONCURRENT})")
                        return result
            except Exception as e:
                request_time = time.time() - request_start
                async with lock:
                    concurrent_count -= 1
                print(f"[Concurrency] Sample {i} failed after {request_time:.2f}s (remaining active: {concurrent_count}/{MAX_CONCURRENT})")
                print(f"[Fallback] Using local grade_answer for sample {i}, error: {str(e)[:100]}")
                
                question = extra_info_list[i].get("question", "")
                gold = ground_truth_list[i]
                pred = extract_boxed_answer(response_str_list[i])
                grade = grade_answer(question, gold, pred)
                grade_map = {"A": 1.0, "B": 0.0, "C": 0.0}
                print(f"[Debug] sample {i} | grade: {grade} | question: {question} | pred: {pred} | gold: {gold}")
                return (i, grade_map[grade])
        
    # Process in batches to avoid overwhelming the API
    results_dict = {}
    total_batches = (len(data_source_list) + batch_size - 1) // batch_size
    
    for i in range(0, len(data_source_list), batch_size):
        batch_num = i // batch_size + 1
        batch_indices = list(range(i, min(i + batch_size, len(data_source_list))))
        
        print(f"\n[Batch {batch_num}/{total_batches}] Processing samples {batch_indices[0]}-{batch_indices[-1]} ({len(batch_indices)} tasks)")
        batch_start_time = time.time()
        
        # Create tasks for the current batch
        tasks = [compute_single_score(idx) for idx in batch_indices]
        # tasks = [compute_single_score(batch_indices[0])]
        
        # Execute batch concurrently
        batch_results = await asyncio.gather(*tasks, return_exceptions=True)
        
        batch_duration = time.time() - batch_start_time
        print(f"[Batch {batch_num}/{total_batches}] Completed in {batch_duration:.2f}s (avg {batch_duration/len(batch_indices):.2f}s per sample)")
        
        # Add small delay between batches to prevent rate limiting
        if i + batch_size < len(data_source_list):
            await asyncio.sleep(3)  # Increased from 1s to 3s
        
        # Handle any exceptions in the batch and store results by index
        for j, result in enumerate(batch_results):
            if isinstance(result, Exception):
                print(f"Exception in batch {i//batch_size}, sample {batch_indices[j]}: {result}")
                # Re-raise the exception instead of using fallback
                raise result
            else:
                idx, score = result
                results_dict[idx] = score
    
    # Reconstruct results list in the correct order
    results = [results_dict[i] for i in range(len(data_source_list))]
    
    # Validate that results match the input data length
    if len(results) != len(response_str_list):
        raise ValueError(f"Results length mismatch: got {len(results)}, expected {len(response_str_list)}")
    
    print(f"\n[Concurrency Summary]")
    print(f"  Total samples processed: {total_requests}")
    print(f"  Max concurrent reached: {max_concurrent_reached}/{MAX_CONCURRENT}")
    print(f"  Concurrency utilization: {max_concurrent_reached/MAX_CONCURRENT*100:.1f}%")
    
    return results



def create_async_openai_client(api_key=None):
    print(">>> creating async client ...", flush=True)
    try:
        from openai import AsyncOpenAI
        client = AsyncOpenAI(
            api_key="",
            base_url=""
        )
        print("✅ async client created OK!", flush=True)
        return client
    except Exception as e:
        import traceback, sys
        print(f"❌ Failed to create client: {e}", file=sys.__stdout__, flush=True)
        traceback.print_exc(file=sys.__stdout__)
        raise


async def close_openai_client(client):
    """
    Properly close OpenAI client connections.
    """
    try:
        if hasattr(client, '_client') and hasattr(client._client, 'close'):
            await client._client.close()
        elif hasattr(client, 'close'):
            await client.close()
    except Exception as e:
        print(f"Warning: Error closing OpenAI client: {e}")


def run_async_computation(client, data_source_list, response_str_list, ground_truth_list, extra_info_list, batch_size=10, max_retry=3):
    """Simpler, Ray-safe async runner."""
    return asyncio.run(
        batch_compute_scores_async(
            client,
            data_source_list,
            response_str_list,
            ground_truth_list,
            extra_info_list,
            batch_size,
            max_retry
        )
    )


@register("tool")
class ToolRewardManager:
    """The reward manager for tool data."""

    def __init__(self, tokenizer, num_examine, compute_score=None, reward_fn_key="data_source", accuracy_reward_weight=1.0, tool_format_reward_weight=0.1, gate_tool_format_reward=False, async_process=False, batch_size=10, max_retry=3) -> None:
        """
        Initialize the ToolRewardManager instance.

        Args:
            tokenizer: The tokenizer used to decode token IDs into text.
            num_examine: The number of batches of decoded responses to print to the console for debugging purpose.
            compute_score: A function to compute the reward score. If None, `default_compute_score` will be used.
            reward_fn_key: The key used to access the data source in the non-tensor data. Defaults to "data_source".
            accuracy_reward_weight: Weight for the accuracy reward component. Defaults to 1.0.
            tool_format_reward_weight: Weight for the tool format reward component. Defaults to 0.1.
            gate_tool_format_reward: Whether to gate tool format reward based on accuracy. Defaults to False.
            async_process: Whether to use async processing for reward computation. Defaults to False.
            batch_size: Number of concurrent requests for async processing. Defaults to 10.
            max_retry: Maximum number of retries for failed async requests. Defaults to 3.
        """
        self.tokenizer = tokenizer  # Store the tokenizer for decoding token IDs
        self.num_examine = num_examine  # the number of batches of decoded responses to print to the console
        self.compute_score = compute_score or default_compute_score
        self.reward_fn_key = reward_fn_key  # Store the key for accessing the data source
        self.accuracy_reward_weight = accuracy_reward_weight  # Store the weight for the accuracy reward
        self.tool_format_reward_weight = tool_format_reward_weight  # Store the weight for the tool reward
        self.gate_tool_format_reward = gate_tool_format_reward  # Store the gating flag
        self.async_process = async_process  # whether use async process to compute reward
        self.batch_size = batch_size  # batch size for async processing
        self.max_retry = max_retry  # max retry for async processing
        
        # Store API key for creating fresh clients
        if self.async_process:
            self.openai_api_key = os.getenv("OPENAI_API_KEY")

    def __call__(self, data: DataProto, return_dict=False):
        """We will expand this function gradually based on the available datasets"""

        # If there is rm score, we directly return rm score. Otherwise, we compute via rm_score_fn
        if "rm_scores" in data.batch.keys():
            if return_dict:
                return {"reward_tensor": data.batch["rm_scores"]}
            else:
                return data.batch["rm_scores"]

        reward_tensor = torch.zeros_like(data.batch["responses"], dtype=torch.float32)
        reward_extra_info = defaultdict(list)

        already_print_data_sources = {}

        prompt_str_list = []
        response_str_list = []
        ground_truth_list = []
        data_source_list = []
        extra_info_list = []
        valid_response_length_list = []

        accuracy_reward_list = []
        tool_format_reward_list = []
        combined_reward_list = []


        ### Get information ready for evaluation
        for i in range(len(data)):
            
            data_item = data[i]  # DataProtoItem

            prompt_ids = data_item.batch["prompts"]

            prompt_length = prompt_ids.shape[-1]

            valid_prompt_length = data_item.batch["attention_mask"][:prompt_length].sum()
            valid_prompt_ids = prompt_ids[-valid_prompt_length:]

            response_ids = data_item.batch["responses"]
            valid_response_length = data_item.batch["attention_mask"][prompt_length:].sum()
            valid_response_ids = response_ids[:valid_response_length]

            # decode
            prompt_str = self.tokenizer.decode(valid_prompt_ids, skip_special_tokens=True)
            response_str = self.tokenizer.decode(valid_response_ids, skip_special_tokens=True)

            ground_truth = data_item.non_tensor_batch["reward_model"]["ground_truth"]
            data_source = data_item.non_tensor_batch[self.reward_fn_key]
            extra_info = data_item.non_tensor_batch.get("extra_info", None)

            prompt_str_list.append(prompt_str)
            response_str_list.append(response_str)
            ground_truth_list.append(ground_truth)
            data_source_list.append(data_source)
            extra_info_list.append(extra_info)
            valid_response_length_list.append(valid_response_length)

        ### Compute accuracy reward
        if self.async_process:
            # openai batch api
            start_time = time.time()
            print("Start computing accuracy reward with async api, this may take a while...")
            print(f"Async configuration: batch_size={self.batch_size}, max_retry={self.max_retry}")
            try:
                # Create a fresh client for each batch to avoid connection pool issues
                fresh_client = create_async_openai_client(self.openai_api_key)
                print(fresh_client)
 
                import sys
                print(f"✅ Created AsyncOpenAI client: {fresh_client!r}", flush=True, file=sys.__stdout__)
                print(f"   Type: {type(fresh_client)}", flush=True, file=sys.__stdout__)
                print(f"   API base: {getattr(fresh_client._client, 'base_url', 'Unknown')}", flush=True, file=sys.__stdout__)

                # Run async computation using the new async functions
                accuracy_reward_list = run_async_computation(
                    fresh_client,
                    data_source_list,
                    response_str_list,
                    ground_truth_list,
                    extra_info_list,
                    self.batch_size,
                    self.max_retry
                )
                
                end_time = time.time()
                print(f"Async batch processing completed in {end_time - start_time:.2f} seconds")

            except Exception as e:
                # Re-raise the exception instead of using fallback
                print(f"Error in batch api: {e}")
                raise e

        else:
            # if not batch process, we compute reward for each sample separately
            for i in range(len(data)):
                data_source = data_source_list[i]
                response_str = response_str_list[i]
                ground_truth = ground_truth_list[i]
                extra_info = extra_info_list[i]

                score = self.compute_score(
                    data_source=data_source,
                    solution_str=response_str,
                    ground_truth=ground_truth,
                    extra_info=extra_info,
                )

                if isinstance(score, dict):
                    accuracy_reward = score["score"]
                    # Store the information including original reward
                    for key, value in score.items():
                        reward_extra_info[key].append(value)
                else:
                    accuracy_reward = score

                accuracy_reward_list.append(accuracy_reward)

        ### compute tool reward for each sample
        for i in range(len(data)):
            prompt_str = prompt_str_list[i]
            response_str = response_str_list[i]
            ground_truth = ground_truth_list[i]
            extra_info = extra_info_list[i]

            accuracy_reward = accuracy_reward_list[i]

            ## TODO: check if the tool-format is correctly implemented for browsing-agent
            # tool reward
            mcp_format_reward = self.check_mcp_format(prompt_str, response_str)

            if self.gate_tool_format_reward:
                # if gate_tool_format_reward is True, the tool format reward will not be given if the final answer is not correct, even the tool format is correct.
                if accuracy_reward != 1.0:
                    mcp_format_reward = 0.0
        
            tool_format_reward_list.append(mcp_format_reward)

            # combine accuracy reward and tool reward
            accuracy_reward = accuracy_reward * self.accuracy_reward_weight
            mcp_format_reward = mcp_format_reward * self.tool_format_reward_weight
            reward = accuracy_reward + mcp_format_reward

            # Store separate rewards for logging
            reward_extra_info["accuracy_reward"].append(accuracy_reward)
            reward_extra_info["tool_format_reward"].append(mcp_format_reward)
            reward_extra_info["combined_reward"].append(reward)

            reward_tensor[i, valid_response_length_list[i] - 1] = reward

            if data_source not in already_print_data_sources:
                already_print_data_sources[data_source] = 0

            if already_print_data_sources[data_source] < self.num_examine:
                already_print_data_sources[data_source] += 1
                print("[prompt]", prompt_str)
                print("[response]", response_str)
                print("[ground_truth]", ground_truth)
                print("[accuracy_reward]", accuracy_reward)
                print("[tool_format_reward]", mcp_format_reward)
                print("[combined_reward]", reward)
                if isinstance(reward, dict):
                    for key, value in reward.items():
                        print(f"[{key}]", value)
                else:
                    print("[score]", reward)

        if return_dict:
            return {
                "reward_tensor": reward_tensor,
                "reward_extra_info": reward_extra_info,
            }
        else:
            return reward_tensor

    
    def check_mcp_format(self, prompt_str, response_str, verbose=False):

        """
        Returns a binary: 
            1.0: conversation follows mcp format 
            0.0: conversation does not follow mcp format
        """ 

        def parse_tool_schemas_with_types(system_content: str) -> Dict[str, dict]:
            tool_specs = {}

            server_tool_blocks = re.findall(
                r"## Server name: (.+?)\n((?:.|\n)*?)(?=## Server name:|\Z)",
                system_content
            )

            for server_name, tool_section in server_tool_blocks:
                tool_defs = re.findall(
                    r"### Tool name: (.*?)\n.*?Input JSON schema: (.*?)(?=\n### Tool name:|\n## Server name:|\Z)",
                    tool_section,
                    re.DOTALL
                )

                for tool_name, raw_schema in tool_defs:
                    tool_name = tool_name.strip()
                    server_name = server_name.strip()
                    raw_schema = raw_schema.strip()

                    try:
                        schema_dict = ast.literal_eval(raw_schema)
                        required_fields = schema_dict.get("required", [])
                        properties = schema_dict.get("properties", {})

                        prop_types = {
                            k: v.get("type", "unknown")
                            for k, v in properties.items()
                            if isinstance(v, dict)
                        }

                    except Exception:
                        # Fallback: extract 'required'
                        match = re.search(r"'required'\s*:\s*\[(.*?)\]", raw_schema)
                        if match:
                            items = match.group(1)
                            required_fields = [x.strip().strip("'\"") for x in items.split(',') if x.strip()]
                        else:
                            required_fields = f"FAILED TO PARSE: fallback failed"

                        # Fallback: extract property types manually
                        prop_types = {}
                        prop_block = re.search(r"'properties'\s*:\s*{(.*?)}\s*,?\s*'required'", raw_schema, re.DOTALL)
                        if prop_block:
                            props_text = prop_block.group(1)
                            prop_defs = re.findall(
                                r"'(\w+)'\s*:\s*{[^}]*?'type'\s*:\s*'(\w+)'", props_text
                            )
                            prop_types = {k: v for k, v in prop_defs}
                        else:
                            prop_types = "FAILED TO PARSE properties"

                    tool_specs[tool_name] = {
                        "server_name": server_name,
                        "required": required_fields,
                        "properties": prop_types
                    }

            return tool_specs

        def extract_assistant_msg(msg: str) -> List[str]:
            msg = msg.strip()

            if not msg.startswith("\nassistant\n"):
                msg = "\nassistant\n" + msg

            pattern = r'\nassistant\n.*?(?=\nuser\n|$)'
            assistant_blocks = re.findall(pattern, msg, re.DOTALL)

            return "\n".join(assistant_blocks)

        def extract_tool_blocks(msg: str) -> List[str]:
            return re.findall(r"<use_mcp_tool>.*?</use_mcp_tool>", msg.strip(), re.DOTALL)


        def validate_mcp_tool_use(xml_str: str, tool_schemas: dict) -> dict:
            """
            Validates a <use_mcp_tool>...</use_mcp_tool> string against the given tool_schemas.
            Checks:
            - tool and server match
            - required fields exist
            - argument types match
            Returns dict with `valid: bool` and `errors: List[str]`
            """
            errors = []

            # Extract server_name, tool_name, and arguments block
            try:
                server_name = re.search(r"<server_name>(.*?)</server_name>", xml_str).group(1).strip()
                tool_name = re.search(r"<tool_name>(.*?)</tool_name>", xml_str).group(1).strip()
                arguments_raw = re.search(r"<arguments>\s*(\{.*\})\s*</arguments>", xml_str, re.DOTALL).group(1)
                arguments = json.loads(arguments_raw)
            except Exception as e:
                return {"valid": False, "errors": [f"Failed to parse XML or JSON: {e}"]}
            
            errors.append(f'{tool_name}')

            # Validate tool existence
            if tool_name not in tool_schemas:
                return {"valid": False, "errors": [f"Tool '{tool_name}' not found in schema."]}

            schema = tool_schemas[tool_name]

            # Validate server
            if schema["server_name"] != server_name:
                errors.append(f"Server name mismatch: expected '{schema['server_name']}', got '{server_name}'")

            # Validate required fields
            required = schema.get("required", [])
            for field in required:
                if field not in arguments:
                    errors.append(f"Missing required field: '{field}'")

            # Validate argument types
            type_mapping = {
                "string": str,
                "number": (int, float),
                "integer": int,
                "boolean": bool,
                "object": dict,
                "array": list,
                "null": type(None),
            }

            properties = schema.get("properties", {})
            if isinstance(properties, dict):
                for k, v in arguments.items():
                    expected_type = properties.get(k)
                    if expected_type:
                        if not isinstance(v, type_mapping.get(expected_type, object)):
                            errors.append(f"Field '{k}' should be of type '{expected_type}', got '{type(v).__name__}'")
                    else:
                        errors.append(f"Unexpected argument: '{k}'")

            return {"valid": len(errors) == 1, "errors": errors}

        # Extract tools given to the agent, keeping the required mcp format details
        tool_specs = parse_tool_schemas_with_types(prompt_str) 
        if not tool_specs:
            raise ValueError("No tool schemas found. This may not be a valid system prompt.")

        # Extract assistant message
        assistant_str = extract_assistant_msg(response_str)

        # Check validity of mcp format
        blocks = extract_tool_blocks(assistant_str)
        if len(blocks) == 0:
            format_score = 1.0
            return format_score

        format_score = 0.0
        for block in blocks:
            # Validate right format
            check = validate_mcp_tool_use(block, tool_specs)
            if not check['valid']:
                if verbose:
                    print(f"{check['errors'][0]}: {check['errors'][1:]}")
                format_score += 0.0
            else:
                format_score += 1.0

        format_score /= len(blocks)
                
        return format_score

==> sharp/workers/reward_model/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .base import BasePPORewardModel

__all__ = ["BasePPORewardModel"]


==> sharp/workers/reward_model/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The base class for reward model
"""

from abc import ABC, abstractmethod

from verl import DataProto


class BasePPORewardModel(ABC):
    def __init__(self, config):
        self.config = config

    @abstractmethod
    def compute_reward(self, data: DataProto) -> DataProto:
        """Computing reward given input_ids. The transformers should output a tensor with shape
           [batch_size, sequence_length], and the value at [EOS] mask should be gathered.

        Args:
            data: must contain keys "input_ids", "attention_mask" and "position_ids".
                - input_ids: [batch_size, sequence_length]
                - attention_mask: [batch_size, sequence_length]
                - position_ids: [batch_size, sequence_length]

        Returns: a data pass protocol containing "reward". Only the [EOS] position contains the reward.
            Other position should have zero reward. Note that this may change in the future if we use
            dense reward. So, we leave the interface for general case.
            - reward: [batch_size, sequence_length].

        """
        pass


==> sharp/workers/reward_model/megatron/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .reward_model import MegatronRewardModel

__all__ = ["MegatronRewardModel"]


==> sharp/workers/reward_model/megatron/reward_model.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Megatron Reward Model.
"""

import itertools

import torch
import torch.distributed
from megatron.core import parallel_state as mpu
from megatron.core.pipeline_parallel import get_forward_backward_func
from tensordict import TensorDict

from verl import DataProto
from verl.utils.megatron.pipeline_parallel import make_batch_generator
from verl.utils.seqlen_balancing import get_reverse_idx, rearrange_micro_batches
from verl.utils.torch_functional import broadcast_dict_tensor, pad_sequence_to_length
from verl.workers.reward_model.base import BasePPORewardModel


class MegatronRewardModel(BasePPORewardModel):
    def __init__(
        self,
        config,
        model_config,
        reward_model_module: torch.nn.ModuleList,
        hf_config,
        tf_config,
        sft_tokenizer=None,
        rm_tokenizer=None,
    ):
        self.config = config
        self.reward_model_module = reward_model_module
        self.hf_config = hf_config
        self.tf_config = tf_config
        self.model_config = model_config
        self.device = "cuda"
        self.sft_tokenizer = sft_tokenizer
        self.rm_tokenizer = rm_tokenizer
        self.use_different_tokenizer = rm_tokenizer is not None

        print(f"MegatronRewardModel.config: {self.config}")

        if self.config.megatron.param_offload:
            self.offload_params_to_cpu()

    def re_encode_by_rm_tokenizer(self, data: DataProto) -> DataProto:
        assert self.use_different_tokenizer, "re-encode need rm tokenizer not be None!"
        # need to use rm tokenizer to re-generate input_ids, attention_mask and position_ids
        # 1. remove pad for each sequence
        # 2. decode by sft_tokenizer, remove sft system prompts
        # 3. encode by rm_tokenizer with rm system prompts, get rm_input_ids
        # 4. generate attention_mask and position_ids
        input_ids = data.batch["input_ids"]  # (bs, seq_len)
        attention_mask = data.batch["attention_mask"]
        position_ids = data.batch["position_ids"]
        ori_values = {"input_ids": input_ids, "attention_mask": attention_mask, "position_ids": position_ids}
        _, ori_seqlen = input_ids.size(0), input_ids.size(1)
        input_ids_for_rm = []
        attention_mask_for_rm = []
        position_ids_for_rm = []
        print_decode = True
        ori_seqlen = ori_seqlen + 128
        for id, mask in zip(input_ids, attention_mask):
            # 1. remove pad for each sequence
            non_zero_indices = torch.nonzero(mask).view(-1)
            begin_pos, end_pos = non_zero_indices[0].item(), non_zero_indices[-1].item()
            valid_id = id[begin_pos : end_pos + 1]
            # 2. decode by sft_tokenizer, remove sft system prompts
            decode_result = self.sft_tokenizer.decode(valid_id)
            # workaround
            decode_with_rm_chat = decode_result.replace("<|user|>\n", "[INST] ").replace("</s>\n<|assistant|>\n", " [/INST]").replace("</s> \n<|assistant|>\n", " [/INST]") + "</s>"
            if print_decode and torch.distributed.get_rank() == 0:
                # only print first decode result
                print(
                    f"device {torch.cuda.current_device()}: sft decode result:\n{decode_result}\n \
                        \ndevice {torch.cuda.current_device()}: sft decode result with \
                        rm chat template:\n{decode_with_rm_chat}\n\n"
                )
                print_decode = False
            # 3. encode by rm_tokenizer
            rm_input_ids = self.rm_tokenizer(decode_with_rm_chat, return_tensors="pt")["input_ids"][0].to(input_ids.device)
            # 4. generate attention_mask and position_ids
            rm_attention_mask = torch.ones_like(rm_input_ids, device=input_ids.device)
            cur_seqlen = rm_input_ids.shape[-1]
            # NOTE(gh): the later reward compute will process the shape (bs, seqlen_pad_128)
            if cur_seqlen > ori_seqlen:
                print(f"warninig: rm encode seqlen {cur_seqlen} > sft encode seqlen {ori_seqlen}")
                rm_input_ids = rm_input_ids[:ori_seqlen]
                rm_attention_mask = rm_attention_mask[:ori_seqlen]
            else:
                # right padding
                rm_input_ids = pad_sequence_to_length(rm_input_ids, ori_seqlen, self.rm_tokenizer.pad_token_id)
                rm_attention_mask = pad_sequence_to_length(rm_attention_mask, ori_seqlen, 0)
            rm_position_ids = torch.arange(0, ori_seqlen, device=input_ids.device)
            input_ids_for_rm.append(torch.unsqueeze(rm_input_ids, dim=0))
            attention_mask_for_rm.append(torch.unsqueeze(rm_attention_mask, dim=0))
            position_ids_for_rm.append(torch.unsqueeze(rm_position_ids, dim=0))
        input_ids_for_rm = torch.cat(input_ids_for_rm, dim=0)
        attention_mask_for_rm = torch.cat(attention_mask_for_rm, dim=0)
        position_ids_for_rm = torch.cat(position_ids_for_rm, dim=0)

        # (bs, seqlen) will not change, but input_ids, attention_mask and position_ids will change
        # NOTE(gh): need to replace into origin values after compute reward!
        data.batch["input_ids"] = input_ids_for_rm
        data.batch["attention_mask"] = attention_mask_for_rm
        data.batch["position_ids"] = position_ids_for_rm

        return data, ori_values

    @torch.no_grad()
    def compute_reward(self, data: DataProto) -> DataProto:
        if self.config.megatron.param_offload:
            self.load_params_to_cuda()

        if self.use_different_tokenizer:
            data, ori_values = self.re_encode_by_rm_tokenizer(data)

        input_ids = data.batch["input_ids"]  # (bs, seq_len')
        attention_mask = data.batch["attention_mask"]
        position_ids = data.batch["position_ids"]
        use_dynamic_bsz = data.meta_info.get("use_dynamic_bsz", False)
        micro_batch_size = data.meta_info.get("micro_batch_size", None)
        max_token_len = data.meta_info.get("max_token_len", None)
        assert micro_batch_size is not None, "micro batch size is needed for forward compute"
        if use_dynamic_bsz:
            assert max_token_len is not None, "use_dynamic_bsz is True, but max_token_len is None!"
            max_token_len = max_token_len * self.config.megatron.context_parallel_size

        responses = data.batch["responses"]
        batch_size = responses.size(0)
        response_length = responses.size(1)

        with torch.no_grad():
            output = self.forward_batch(data, use_dynamic_bsz=use_dynamic_bsz, micro_batch_size=micro_batch_size, max_token_len=max_token_len)
            if mpu.is_pipeline_last_stage(ignore_virtual=True):
                logits = torch.cat(output["output"], dim=0)
                if use_dynamic_bsz:
                    indices = output["indices"]
                    indices = list(itertools.chain.from_iterable(indices))
                    assert len(indices) == logits.size(0), f"{len(indices)} vs. {logits.size()}"
                    revert_indices = torch.tensor(get_reverse_idx(indices), dtype=torch.long)
                    logits = logits[revert_indices]
            else:
                logits = torch.empty(
                    (input_ids.shape[0], input_ids.shape[1]),
                    device=input_ids.device,
                )
            logits = logits.to(torch.float32)

            # broadcast across pp ranks
            torch.distributed.broadcast(
                tensor=logits,
                src=mpu.get_pipeline_model_parallel_last_rank(),
                group=mpu.get_pipeline_model_parallel_group(),
                async_op=False,
            )

        # (bs, seqlen', hidden_size) -> (bs, seqlen', 1) -> (bs, seqlen')
        token_level_rewards = logits
        # find the last token reward
        ends = attention_mask.cumsum(dim=-1).argmax(dim=-1).view(-1, 1)  # (bs, 1)
        rewards = torch.gather(token_level_rewards, dim=1, index=ends)  # (bs, 1)

        if self.use_different_tokenizer:
            data.batch.update(ori_values)
            input_ids = ori_values["input_ids"]
            attention_mask = ori_values["attention_mask"]
            position_ids = ori_values["position_ids"]

        token_level_rewards = rewards.expand(attention_mask.shape[0], attention_mask.shape[1])  # (bs, ori_seqlen)

        # assign last valid token reward to ori position
        eos_mask_idx = torch.argmax(position_ids * attention_mask, dim=-1)  # (bs,)
        eos_mask = torch.zeros_like(attention_mask)
        eos_mask[torch.arange(batch_size), eos_mask_idx] = 1.0

        token_level_rewards = token_level_rewards * eos_mask
        token_level_rewards = token_level_rewards[:, -response_length:]

        if self.config.megatron.param_offload:
            self.offload_params_to_cpu()
        else:
            # add empty cache after each compute
            torch.cuda.empty_cache()

        batch = TensorDict({"rm_scores": token_level_rewards}, batch_size=input_ids.shape[0])

        return DataProto(batch=batch)

    def forward_batch(self, data: DataProto, use_dynamic_bsz=False, micro_batch_size=None, max_token_len=None):
        """
        We assume:
        - The model takes input: (input_ids, attention_mask, position_ids). No rmpad for the input
        - The communication shape is (total_nnz_pad_to_sp // tp_size, 1, hidden_size) if sequence parallel is enabled
        """
        # broadcast from last pp rank to all other pp ranks
        # TODO: actually, we just need to control the sampling order.
        mini_batch = data
        mini_batch.batch = mini_batch.batch.contiguous()
        broadcast_dict_tensor(mini_batch.batch, src=mpu.get_pipeline_model_parallel_last_rank(), group=mpu.get_pipeline_model_parallel_group())

        mini_batch.batch["attention_mask"] = mini_batch.batch["attention_mask"].to(bool)

        self.has_multi_modal_inputs = "multi_modal_inputs" in mini_batch.non_tensor_batch.keys()
        if self.has_multi_modal_inputs:
            mini_batch.batch["multi_modal_inputs"] = mini_batch.non_tensor_batch["multi_modal_inputs"]
            mini_batch.batch["multi_modal_inputs_idx"] = torch.Tensor(list(range(len(mini_batch.non_tensor_batch["multi_modal_inputs"])))).to(torch.int64)

        indices = None
        if use_dynamic_bsz:
            assert max_token_len is not None, "max_token_len must be set when use_dynamic_bsz is True"
            vpp_size = mpu.get_virtual_pipeline_model_parallel_world_size()
            if vpp_size is not None and vpp_size > 1:
                microbatch_group_size_per_vp_stage = self.tf_config.microbatch_group_size_per_vp_stage
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, num_batches_divided_by=microbatch_group_size_per_vp_stage, max_token_len=max_token_len)
                assert len(micro_batches) % self.tf_config.microbatch_group_size_per_vp_stage == 0, f"micro_batches {micro_batches} must be divisible by microbatch_group_size_per_vp_stage {microbatch_group_size_per_vp_stage} for megatron backend"
            else:
                micro_batches, indices = rearrange_micro_batches(batch=mini_batch.batch, max_token_len=max_token_len)
            total_seqlen = max_token_len
        else:
            assert micro_batch_size is not None, "micro_batch_size is needed to be passed in when not using dynamic batch size"
            micro_batches = mini_batch.batch.split(micro_batch_size)
            seq_len = micro_batches[0]["input_ids"].shape[1]
            total_seqlen = micro_batch_size * seq_len
        n_micro_batch = len(micro_batches)

        # compute input shapes for pp stages
        forward_backward_func = get_forward_backward_func()

        def loss_func(output):
            return torch.tensor(1.0, device=output.device), output

        def forward_step(batch_iter, model):
            batch = next(batch_iter)
            input_ids = batch["input_ids"]
            attention_mask = batch["attention_mask"]
            position_ids = batch["position_ids"]
            from verl.models.mcore import get_mcore_forward_fn

            forward_fn = get_mcore_forward_fn(self.hf_config)

            multi_modal_inputs = {}
            if "multi_modal_inputs" in batch:
                for key in batch["multi_modal_inputs"][0].keys():
                    multi_modal_inputs[key] = torch.cat([batch["multi_modal_inputs"][i][key] for i in batch["multi_modal_inputs_idx"]], dim=0)

            output = forward_fn(
                model,
                input_ids,
                attention_mask,
                position_ids,
                sequence_parallel=self.tf_config.sequence_parallel,
                value_model=True,
                multi_modal_inputs=multi_modal_inputs,
            )

            return output, loss_func

        # batch should be a list of batches inside micro-batches
        batch_generator = make_batch_generator(micro_batches, vpp_size=len(self.reward_model_module))

        # TODO: we may use the new schedule instead
        # for flash-attn: (seq_len, batch_size, hidden_size) = (mbs*seq_len, 1, hidden_size)
        if mpu.get_pipeline_model_parallel_world_size() > 1:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.reward_model_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # no use when input_shapes was set
                micro_batch_size=1,  # no use when input_shapes was set
                forward_only=True,
            )
        else:
            losses_reduced = forward_backward_func(
                forward_step_func=forward_step,
                data_iterator=batch_generator,
                model=self.reward_model_module,
                num_microbatches=n_micro_batch,
                seq_length=total_seqlen,  # in use for pp = 1
                micro_batch_size=1,  # in use for pp = 1
                forward_only=True,
            )

        if self.has_multi_modal_inputs:
            data.batch.pop("multi_modal_inputs")
            data.batch.pop("multi_modal_inputs_idx")
            data.non_tensor_batch.pop("multi_modal_inputs")
        # loss_reduces contains the stats returned from loss_func
        losses_reduced = {"output": losses_reduced}
        if use_dynamic_bsz:
            losses_reduced["indices"] = indices
        return losses_reduced

    def offload_params_to_cpu(self):
        if self.device == "cuda":
            for reward_model_module in self.reward_model_module:
                for name, param in reward_model_module.named_parameters():
                    param.data = param.data.to("cpu", non_blocking=True)
            self.device = "cpu"
            torch.cuda.empty_cache()

    def load_params_to_cuda(self):
        if self.device == "cpu":
            for reward_model_module in self.reward_model_module:
                for name, param in reward_model_module.named_parameters():
                    param.data = param.data.to(torch.cuda.current_device(), non_blocking=True)
            self.device = "cuda"


==> sharp/workers/rollout/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .base import BaseRollout
from .hf_rollout import HFRollout
from .naive import NaiveRollout

__all__ = ["BaseRollout", "NaiveRollout", "HFRollout"]


==> sharp/workers/rollout/async_server.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import asyncio
import logging
import os
import socket
import threading
from abc import ABC, abstractmethod
from contextlib import asynccontextmanager
from typing import Any, Dict, List, Tuple, Type

import fastapi
import ray
import uvicorn
from omegaconf import DictConfig
from starlette.requests import Request

from verl.protocol import DataProto
from verl.single_controller.ray.base import RayWorkerGroup
from verl.workers.rollout.chat_scheduler import ChatCompletionScheduler

logger = logging.getLogger(__file__)


def _get_free_port():
    with socket.socket() as sock:
        sock.bind(("", 0))
        return sock.getsockname()[1]


class AsyncServerBase(ABC):
    """Base class for AsyncServer."""

    def __init__(self):
        self.address = ray._private.services.get_node_ip_address()
        self.port = None
        self.server_ready = asyncio.Event()
        asyncio.create_task(self._start_fastapi_server())

    async def _start_fastapi_server(self):
        @asynccontextmanager
        async def lifespan(app: fastapi.FastAPI):
            print(f"FastAPI listen on {self.address}:{self.port}")
            self.server_ready.set()
            yield

            # There's no way to gracefully restart uvicorn server if port is already in use,
            # so we exit the process directly and let AsyncLLMServerManager restart it.
            print("FastAPI shutdown, maybe address already in use, exit process immediately.")
            os._exit(-1)

        app = fastapi.FastAPI(lifespan=lifespan)
        app.router.add_api_route("/v1/chat/completions", self.chat_completion, methods=["POST"])

        self.port = _get_free_port()
        config = uvicorn.Config(app, host=["::", "0.0.0.0"], port=self.port, log_level="warning")
        server = uvicorn.Server(config)
        await server.serve()

    async def get_server_address(self) -> Tuple[str, int]:
        """Get FastAPI server address."""
        await self.server_ready.wait()
        return f"{self.address}:{self.port}"

    @abstractmethod
    async def chat_completion(self, raw_request: Request):
        """OpenAI chat completion API.

        API reference: https://platform.openai.com/docs/api-reference/chat/create
        """
        raise NotImplementedError

    @abstractmethod
    async def init_engine(self):
        """Init async LLM engine."""
        raise NotImplementedError

    @abstractmethod
    async def wake_up(self):
        """Wake up engine to load model weights and build kv cache."""
        raise NotImplementedError

    @abstractmethod
    async def sleep(self):
        """Sleep engine to offload model weights and discard kv cache."""
        raise NotImplementedError


class AsyncLLMServerManager:
    """AsyncLLMServerManager manage a group of vllm instances, i.e AsyncvLLMServer."""

    def __init__(self, config: DictConfig, worker_group: RayWorkerGroup):
        """Initialize AsyncLLMServerManager.

        Args:
            config: DictConfig, actor_rollout_ref config.
            worker_group: RayWorkerGroup, worker group of AsyncActorRolloutRefWorker.
        """
        self.full_config = config
        self.config = config.actor_rollout_ref
        self.worker_group = worker_group

        self.rollout_tp_size = self.config.rollout.tensor_model_parallel_size
        self.rollout_dp_size = self.worker_group.world_size // self.rollout_tp_size

        register_center = ray.get_actor(f"{self.worker_group.name_prefix}_register_center")
        workers_info = ray.get(register_center.get_worker_info.remote())
        assert len(workers_info) == self.worker_group.world_size

        self.async_llm_servers = [None] * self.rollout_dp_size
        self.server_addresses = [None] * self.rollout_dp_size

        server_class = async_server_class(
            rollout_backend=self.config.rollout.name,
        )

        # Start all server instances, restart if address already in use.
        unready_dp_ranks = set(range(self.rollout_dp_size))
        while len(unready_dp_ranks) > 0:
            servers = {
                rollout_dp_rank: server_class.options(
                    # make sure AsyncvLLMServer colocates with its corresponding workers
                    scheduling_strategy=ray.util.scheduling_strategies.NodeAffinitySchedulingStrategy(
                        node_id=workers_info[rollout_dp_rank * self.rollout_tp_size],
                        soft=False,
                    ),
                    name=f"async_llm_server_{rollout_dp_rank}",
                ).remote(config, self.rollout_dp_size, rollout_dp_rank, self.worker_group.name_prefix)
                for rollout_dp_rank in unready_dp_ranks
            }

            for rollout_dp_rank, server in servers.items():
                try:
                    address = ray.get(server.get_server_address.remote())
                    self.server_addresses[rollout_dp_rank] = address
                    self.async_llm_servers[rollout_dp_rank] = server
                    unready_dp_ranks.remove(rollout_dp_rank)
                except Exception:
                    ray.kill(server)
                    print(f"rollout server {rollout_dp_rank} failed, maybe address already in use, restarting...")

        # All server instances are ready, init AsyncLLM engine.
        ray.get([server.init_engine.remote() for server in self.async_llm_servers])

        # Init user provided chat scheduler in sperate thread.
        self.chat_scheduler: ChatCompletionScheduler = None
        self.chat_scheduler_loop = None
        self.chat_scheduler_ready = threading.Event()
        self.chat_scheduler_thread = threading.Thread(target=self._init_chat_scheduler, daemon=True)
        self.chat_scheduler_thread.start()
        self.chat_scheduler_ready.wait()

    def _init_chat_scheduler(self):
        self.chat_scheduler_loop = asyncio.new_event_loop()
        asyncio.set_event_loop(self.chat_scheduler_loop)

        self.chat_scheduler = ChatCompletionScheduler(
            config=self.full_config,
            server_addresses=self.server_addresses,
        )

        self.chat_scheduler_ready.set()
        self.chat_scheduler_loop.run_forever()

    def wake_up(self):
        """Wake up all vllm instances."""
        ray.get([server.wake_up.remote() for server in self.async_llm_servers])

    def sleep(self):
        """Sleep all vllm instances."""
        ray.get([server.sleep.remote() for server in self.async_llm_servers])

    def submit_chat_completions(
        self,
        messages: List[Dict[str, str]],
        sampling_params: Dict[str, Any],
    ):
        """Submit a chat completion request to chat scheduler and wait until it is done.
        To submit multiple requests in parallel, please use `generate_sequences` instead.

        Args: same as ChatCompletionScheduler.submit_chat_completions.
        """
        assert self.chat_scheduler is not None, "chat scheduler is not initialized."
        future = asyncio.run_coroutine_threadsafe(
            self.chat_scheduler._submit_chat_completions_semaphore(
                messages=messages,
                request_id=None,
                sampling_params=sampling_params,
            ),
            self.chat_scheduler_loop,
        )
        future.result()

    def generate_sequences(self, prompts: DataProto, **sampling_params) -> DataProto:
        """Generate multiple sequences in parallel via chat scheduler."""
        assert self.chat_scheduler is not None, "chat scheduler is not initialized."

        future = asyncio.run_coroutine_threadsafe(self.chat_scheduler.generate_sequences(prompts, **sampling_params), self.chat_scheduler_loop)
        return future.result()


def async_server_class(rollout_backend: str) -> Type[AsyncServerBase]:
    """Get async server class.

    Args:
        rollout_backend: str, rollout backend, should be "vllm" or "sglang".

    Returns:
        Type[AsyncServerBase]: async server class.
    """
    if rollout_backend == "vllm":
        from verl.workers.rollout.vllm_rollout.vllm_async_server import AsyncvLLMServer

        return AsyncvLLMServer
    elif rollout_backend == "sglang":
        from verl.workers.rollout.sglang_rollout.async_sglang_server import AsyncSglangServer

        return AsyncSglangServer
    else:
        raise NotImplementedError


==> sharp/workers/rollout/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from abc import ABC, abstractmethod

from verl import DataProto

__all__ = ["BaseRollout"]


class BaseRollout(ABC):
    """Base class for rollout."""

    @abstractmethod
    def generate_sequences(self, prompts: DataProto) -> DataProto:
        """Generate sequences"""
        pass


==> sharp/workers/rollout/chat_scheduler.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import asyncio
import heapq
import importlib
import itertools
import json
import logging
from abc import ABC, abstractmethod
from typing import Any, Dict, List
from uuid import uuid4

import aiohttp
import numpy as np
import torch
from cachetools import LRUCache
from omegaconf import DictConfig
from openai import AsyncOpenAI
from openai.types.chat.chat_completion import ChatCompletion
from tensordict import TensorDict

from verl.protocol import DataProto
from verl.tools.base_tool import initialize_tools_from_config
from verl.utils import hf_tokenizer
from verl.utils.fs import copy_to_local

logger = logging.getLogger(__file__)


class CompletionCallback(ABC):
    def __init__(self, config: DictConfig, scheduler: "ChatCompletionScheduler"):
        self.config = config
        self.scheduler = scheduler

        # Initialize tools from config file
        self.max_turns = config.actor_rollout_ref.rollout.multi_turn.max_turns
        tool_config_path = config.actor_rollout_ref.rollout.multi_turn.tool_config_path
        tool_list = initialize_tools_from_config(tool_config_path) if tool_config_path else []
        self.tools = {tool.name: tool for tool in tool_list}
        self._tool_schemas = [tool.tool_schema.model_dump(exclude_unset=True, exclude_none=True) for tool in tool_list]
        print(f"Initialized tools: {self.tools}", flush=True)

        local_path = copy_to_local(config.actor_rollout_ref.model.path)
        self.tokenizer = hf_tokenizer(local_path, trust_remote_code=True)

    @property
    def tool_schemas(self):
        """OpenAI JSON tool schemas."""
        return self._tool_schemas

    @property
    def extra_body(self) -> Dict[str, Any]:
        """Extra body pass to OpenAI API."""
        return None

    @abstractmethod
    async def __call__(self, messages: List[Dict[str, str]], completions: ChatCompletion, info: Dict[str, Any]):
        """Call back function to process completions.

        Args:
            messages: List of messages including raw prompt and assistant, tool response generated so far.
            completions: Chat completions from OpenAI compatible server.
            info: Any other auxiliary information pass across multi-turn.
        """
        raise NotImplementedError

    @abstractmethod
    def postprocess(self, batch: DataProto, batch_conversations: List[List[Dict[str, str]]], n: int) -> DataProto:
        """Post process batch data.

        Args:
            batch: Batch input messages from RLHFDataset.
            batch_conversations: List of messages including raw prompt, assistant response, tool response.
                Note that `len(batch_conversations) == len(batch) * n`, e.g n=2,
                batch_conversations=[messages_0_0, messages_0_1, messages_1_0, messages_1_1, ...]
            n: How many chat completion choices to generate for each input message.

        Returns:
            Batch data, should include ["prompts", "responses", "response_mask", "input_ids", "attention_mask", "position_ids"].
        """
        raise NotImplementedError


class ToolCompletionCallback(CompletionCallback):
    def __init__(self, config: DictConfig, scheduler: "ChatCompletionScheduler"):
        super().__init__(config, scheduler)

        # TODO: add reward manager to calculate reward score once a sample finish

    async def __call__(self, messages: List[Dict[str, str]], completions: ChatCompletion, info: Dict[str, Any]):
        message = completions.choices[0].message.model_dump(exclude_unset=True, exclude_none=True)
        if "content" not in message:
            message["content"] = ""
        messages.append(message)
        finish_reason = completions.choices[0].finish_reason

        # STEP 0: check if we reach max turns
        if self.max_turns and len(messages) >= self.max_turns:
            print(f"[id={completions.id},turn={len(messages)},finish_reason={finish_reason}] Reach max turns, done!")
            return

        # STEP 1: check if the model called tools
        if finish_reason != "tool_calls":
            print(f"[id={completions.id},turn={len(messages)},finish_reason={finish_reason}] No tool called, done!")
            return

        # STEP 2: call tools
        tool_calls = completions.choices[0].message.tool_calls
        print(f"[id={completions.id},turn={len(messages)},finish_reason={finish_reason}] Call {len(tool_calls)} tools")
        tasks = []
        for tool_call in tool_calls:
            tasks.append(self._call_tool(tool_call))
        tool_responses = await asyncio.gather(*tasks)
        if any(isinstance(item, Exception) for item in tool_responses):
            print(f"[id={completions.id},turn={len(messages)},finish_reason={finish_reason}] Error when calling tools, done!")
            return
        messages.extend(tool_responses)

        # STEP 3: resubmit completion request with tool responses
        self.scheduler.submit_chat_completions(messages=messages, request_id=completions.id, info=info)

    async def _call_tool(self, tool_call) -> Dict[str, str]:
        """Call tool and return tool response."""
        tool_name = tool_call.function.name
        tool_args = json.loads(tool_call.function.arguments)
        tool = self.tools[tool_name]

        instance_id = await tool.create()
        try:
            tool_response, tool_reward_score, tool_metrics = await tool.execute(instance_id, tool_args)
        except Exception as e:
            logger.exception(f"Error when executing tool: {e}")
            return e
        finally:
            await tool.release(instance_id)

        return {
            "role": "tool",
            "content": tool_response,
            "tool_call_id": tool_call.id,
        }

    def postprocess(self, batch: DataProto, batch_conversations: List[List[Dict[str, str]]], n: int) -> DataProto:
        # NOTE: consistent with batch version of generate_sequences in vllm_rollout_spmd.py
        # prompts: left pad
        # responses: right pad
        # input_ids: prompt + response
        # attention_mask: [0,0,0,0,1,1,1,1, | 1,1,1,0,0,0,0,0]
        # position_ids:   [0,0,0,0,0,1,2,3, | 4,5,6,7,8,9,10,11]

        # prompts: [prompt] from input dataset
        prompts = [self.tokenizer.apply_chat_template(prompt, tools=self.tool_schemas, add_generation_prompt=True, tokenize=False) for prompt in batch.non_tensor_batch["raw_prompt"]]
        assert len(batch_conversations) == len(prompts) * n

        # sequences: [prompt + response]
        sequences = [self.tokenizer.apply_chat_template(conversation, tools=self.tool_schemas, add_generation_prompt=False, tokenize=False) for conversation in batch_conversations]

        # responses: [response]
        responses = [sequence[len(prompts[i // n]) :] for i, sequence in enumerate(sequences)]

        prompts = self.tokenizer(prompts, return_tensors="pt", padding="longest", padding_side="left")
        responses = self.tokenizer(responses, return_tensors="pt", padding="longest", padding_side="right")
        if n > 1:
            prompts["input_ids"] = prompts["input_ids"].repeat_interleave(n, dim=0)
            prompts["attention_mask"] = prompts["attention_mask"].repeat_interleave(n, dim=0)

        # response_mask: response mask with tools calling masked out
        response_mask = self._mask_out_tools_calling_tokens(batch.non_tensor_batch["raw_prompt"].repeat(n, axis=0), batch_conversations, responses["input_ids"], responses["attention_mask"])

        input_ids = torch.cat([prompts["input_ids"], responses["input_ids"]], dim=1)
        attention_mask = torch.cat([prompts["attention_mask"], responses["attention_mask"]], dim=1)
        position_ids = (attention_mask.cumsum(dim=1) - 1) * attention_mask

        batch = TensorDict(
            {
                "prompts": prompts["input_ids"],  # [bsz, prompt_length]
                "responses": responses["input_ids"],  # [bsz, response_length]
                "response_mask": response_mask,  # [bsz, response_length]
                "input_ids": input_ids,  # [bsz, prompt_length + response_length]
                "attention_mask": attention_mask,  # [bsz, prompt_length + response_length]
                "position_ids": position_ids,  # [bsz, prompt_length + response_length]
            },
            batch_size=len(input_ids),
        )

        num_turns = np.array([len(conversation) for conversation in batch_conversations], dtype=np.int32)
        return DataProto(batch=batch, non_tensor_batch={"__num_turns__": num_turns})

    def _mask_out_tools_calling_tokens(
        self,
        raw_prompts: List[List[Dict[str, str]]],
        batch_conversations: List[List[Dict[str, str]]],
        input_ids: torch.Tensor,
        attention_mask: torch.Tensor,
    ) -> torch.Tensor:
        """Mask out tools calling tokens in the responses.

        Args:
            raw_prompts: [prompt] from input dataset
            batch_conversations: [prompt + response]
            input_ids: responses tokens
            attention_mask: responses attention mask

        Returns:
            mask: (batch_size, response_length)
        """
        batch_size = input_ids.size(0)
        assert len(raw_prompts) == batch_size, f"{len(raw_prompts)} != {batch_size}"
        assert len(batch_conversations) == batch_size, f"{len(batch_conversations)} != {batch_size}"

        # Deduplicate adjacent tool calls, since they're merged into one turn.
        # [user, assistant, tool, tool, assistant] -> [user, assistant, tool, assistant]
        # TODO: it's chat_template specific, find a more generic way to do this.
        def deduplicate_adjacent_tool_calls(roles):
            result = []
            for role, group in itertools.groupby(roles):
                if role == "tool":
                    result.append(role)
                else:
                    result.extend(group)
            return result

        loss_mask = attention_mask.clone()
        for i in range(batch_size):
            responses = batch_conversations[i][len(raw_prompts[i]) :]
            assert len(responses) > 0, f"responses is empty: {responses}"

            roles = deduplicate_adjacent_tool_calls([response["role"] for response in responses])
            # Each turn should be: [BOS]...[EOS]
            eos_indices = input_ids[i].eq(self.tokenizer.eos_token_id).nonzero().squeeze(1)[: len(roles)]
            for j in range(len(roles)):
                if roles[j] == "tool":
                    bos = eos_indices[j - 1] + 1 if j > 0 else 0
                    eos = eos_indices[j]
                    loss_mask[i, bos : eos + 1] = 0

        return loss_mask


class ChatCompletionScheduler:
    def __init__(
        self,
        config: DictConfig,
        server_addresses: List[str],
        max_cache_size: int = 10000,
    ):
        """
        Args:
            config: DictConfig.
            server_addresses: List[str], OpenAI compatible server addresses.
            max_cache_size: int, max cache size of request_id to address mapping.
        """
        self.config = config.actor_rollout_ref.rollout
        model_path = config.actor_rollout_ref.model.path
        self.model_name = "/".join(model_path.split("/")[-2:])

        # Least requests load balancing
        self.weighted_addresses = [[0, address] for address in server_addresses]
        heapq.heapify(self.weighted_addresses)

        # LRU cache to map request_id to address
        self.request_id_to_address = LRUCache(maxsize=max_cache_size)

        self.background_tasks = set()
        if self.config.multi_turn.completion_callback is None:
            self.completion_callback = ToolCompletionCallback(config, self)
            logger.warning("completion_callback is None, use ToolCompletionCallback")
        else:
            module_path, class_name = self.config.multi_turn.completion_callback.rsplit(".", 1)
            module = importlib.import_module(module_path)
            self.completion_callback = getattr(module, class_name)(config, self)

    def submit_chat_completions(self, *, messages: List[Dict[str, str]], request_id: str, info: Dict[str, Any]):
        """Submit chat completion request without wait, completion_callback will be called when the request is done.

        Args:
            messages: List of messages.
            request_id: Request id.
            info: Any other auxiliary information pass across multi-turn.
        """
        info["__depth__"] += 1
        task = asyncio.create_task(self._submit_chat_completions_and_callback(messages, request_id, info))

        # “fire-and-forget” background tasks
        self.background_tasks.add(task)
        task.add_done_callback(self.background_tasks.discard)

    async def _submit_chat_completions_and_callback(
        self,
        messages: List[Dict[str, str]],
        request_id: str,
        info: Dict[str, Any],
    ):
        """Submit chat completion request, wait request finish and do callback."""
        if request_id:
            request_id = request_id.removeprefix("chatcmpl-")
            assert request_id in self.request_id_to_address
            address = self.request_id_to_address.pop(request_id)
        else:
            address = self.weighted_addresses[0][1]
            self.weighted_addresses[0][0] += 1
            heapq.heapreplace(self.weighted_addresses, self.weighted_addresses[0])

        # use new request_id to avoid duplicate request_id problem
        request_id = uuid4().hex
        self.request_id_to_address[request_id] = address

        completions, exception = None, None
        try:
            # NOTE: OpenAI client uses httpx, seems to have performance issue in high concurrency requests.
            completions = await self._chat_completions_aiohttp(
                address,
                messages=messages,
                tools=self.completion_callback.tool_schemas,
                extra_body=self.completion_callback.extra_body,
                extra_headers={"x-request-id": request_id},
                **info["__sampling_params__"],
            )
        except Exception as e:
            # Let user handle the exception
            exception = e

        info["__depth__"] -= 1

        if exception is not None:
            logger.exception(f"chat completion failed with exception: {exception}")
        else:
            try:
                await self.completion_callback(messages, completions, info)
            except Exception as e:
                logger.exception(f"completion callback failed with exception: {e}")

        # No more ongoing completion requests
        if info["__depth__"] == 0:
            info["__done__"].set()

    async def _chat_completions_openai(self, address: str, **chat_complete_request) -> ChatCompletion:
        client = AsyncOpenAI(base_url=f"http://{address}/v1", api_key="token-abc123", timeout=None, max_retries=0)
        return await client.chat.completions.create(**chat_complete_request)

    async def _chat_completions_aiohttp(self, address: str, **chat_complete_request) -> ChatCompletion:
        try:
            extra_body = chat_complete_request.pop("extra_body", {})
            chat_complete_request.update(extra_body or {})
            extra_headers = chat_complete_request.pop("extra_headers")
            timeout = aiohttp.ClientTimeout(total=None)
            session = aiohttp.ClientSession(timeout=timeout)
            async with session.post(
                url=f"http://{address}/v1/chat/completions",
                headers={"Authorization": "Bearer token-abc123", **extra_headers},
                json=chat_complete_request,
            ) as resp:
                data = await resp.json()
                return ChatCompletion(**data)
        finally:
            await session.close()

    async def generate_sequences(self, batch: DataProto) -> DataProto:
        kwargs = dict(
            model=self.model_name,
            temperature=self.config.temperature,
            top_p=self.config.top_p,
        )

        # override sampling params for validation
        if batch.meta_info.get("validate", False):
            kwargs["top_p"] = self.config.val_kwargs.top_p
            kwargs["temperature"] = self.config.val_kwargs.temperature

        print(f"[ChatCompletionScheduler] generate_sequences sampling params: {kwargs}")

        # NOTE: For multi-turn rollout, repeat raw_prompt n times and process each prompt independently,
        # validation dataset has already been repeated in `PPOTrainer._validate`.
        n = 1 if batch.meta_info.get("validate", False) else self.config.n
        tasks, batch_conversations = [], [None] * len(batch) * n
        for batch_index, conversation in enumerate(batch.non_tensor_batch["raw_prompt"].repeat(n, axis=0)):
            # raw_prompt: [{"role": "user", "content": ""}, ["role": "assistant", "content"], ...]
            batch_conversations[batch_index] = conversation.tolist()

            tasks.append(
                asyncio.create_task(
                    self._submit_chat_completions_semaphore(
                        messages=batch_conversations[batch_index],
                        request_id=None,
                        sampling_params=kwargs,
                    )
                )
            )

        await asyncio.gather(*tasks)
        print("[ChatCompletionScheduler] generate_sequences done")

        return self.completion_callback.postprocess(batch, batch_conversations, n=n)

    async def _submit_chat_completions_semaphore(self, messages: List[Dict[str, str]], request_id: str, sampling_params: Dict[str, Any]):
        done = asyncio.Event()

        info = {
            "__done__": done,
            "__depth__": 0,  # indicate how many ongoing completion requests
            "__sampling_params__": sampling_params,
        }

        self.submit_chat_completions(messages=messages, request_id=request_id, info=info)

        # Wait until all completion requests are done
        await done.wait()


==> sharp/workers/rollout/hf_rollout.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Rollout with huggingface models.
TODO: refactor this class. Currently, it will hang when using FSDP HybridShard. We should actually create a single
GPU model. Then, get full state_dict and bind the state_dict to the single GPU model. Then, use the single GPU model
to perform generation.
"""

import contextlib

import torch
import torch.distributed
from tensordict import TensorDict
from torch import nn
from torch.distributed.fsdp import FullyShardedDataParallel as FSDP
from transformers import GenerationConfig

from verl import DataProto
from verl.utils.device import get_torch_device
from verl.utils.torch_functional import get_response_mask

from .base import BaseRollout

__all__ = ["HFRollout"]


class HFRollout(BaseRollout):
    def __init__(self, module: nn.Module, config):
        super().__init__()
        self.config = config
        self.module = module

    def generate_sequences(self, prompts: DataProto) -> DataProto:
        batch_size = prompts.batch.batch_size[0]
        num_chunks = max(batch_size // self.config.get("micro_batch_size", batch_size), 1)
        batch_prompts = prompts.chunk(chunks=num_chunks)
        output = [self._generate_minibatch(p) for p in batch_prompts]
        output = DataProto.concat(output)
        return output

    @torch.no_grad()
    def _generate_minibatch(self, prompts: DataProto) -> DataProto:
        # make sampling args can be overridden by inputs
        do_sample = prompts.meta_info.get("do_sample", self.config.do_sample)
        is_validate = prompts.meta_info.get("validate", False)

        temperature = prompts.meta_info.get("temperature", self.config.temperature)
        response_length = prompts.meta_info.get("response_length", self.config.response_length)
        top_p = prompts.meta_info.get("top_p", self.config.get("top_p", 1.0))
        top_k = max(0, prompts.meta_info.get("top_k", self.config.get("top_k", 0)))  # to be compatible with vllm

        if not do_sample:
            # do_sample==False -> greedy decoding
            kwargs = {
                "do_sample": False,
                "num_beams": 1,
            }
        elif is_validate:
            # do validate and do sample -> use val_kwargs
            kwargs = {
                "do_sample": True,
                "num_beams": 1,
                "top_k": max(0, self.config.val_kwargs.top_k),  # to be compatible with vllm
                "top_p": self.config.val_kwargs.top_p,
                "temperature": self.config.val_kwargs.temperature,
                "num_return_sequences": 1,  # if validate, already repeat in ray_trainer
            }
        else:
            # do_sample -> use rollout config
            kwargs = {
                "do_sample": True,
                "num_beams": 1,
                "top_p": top_p,
                "top_k": top_k,
                "temperature": temperature,
                "num_return_sequences": self.config.n,
            }

        # make config according to generate mode
        generation_config = GenerationConfig(**kwargs)

        idx = prompts.batch["input_ids"]  # (bs, prompt_length)
        prompt_length = idx.size(1)
        attention_mask = prompts.batch["attention_mask"]  # left-padded attention_mask
        position_ids = prompts.batch["position_ids"]

        # used to construct attention_mask
        eos_token_id = prompts.meta_info["eos_token_id"]
        pad_token_id = prompts.meta_info["pad_token_id"]

        self.module.eval()
        param_ctx = contextlib.nullcontext()

        if isinstance(self.module, FSDP):
            # recurse need to set to False according to https://github.com/pytorch/pytorch/issues/100069
            param_ctx = FSDP.summon_full_params(self.module, writeback=False, recurse=False)
        with param_ctx, torch.autocast(device_type="cuda", dtype=torch.bfloat16):
            output = self.module.generate(
                input_ids=idx,
                attention_mask=attention_mask,
                position_ids=position_ids,
                do_sample=do_sample,
                max_new_tokens=response_length,
                eos_token_id=eos_token_id,
                pad_token_id=pad_token_id,
                generation_config=generation_config,
                output_scores=False,  # this is potentially very large
                return_dict_in_generate=True,
                use_cache=True,
            )

        # TODO: filter out the seq with no answers like ds-chat
        seq = output.sequences
        generated_batch_size = seq.size(0)  # bs * num_return_sequences

        # huggingface generate will stop generating when all the batch reaches [EOS].
        # We have to pad to response_length
        sequence_length = prompt_length + self.config.response_length
        delta_length = sequence_length - seq.shape[1]

        if delta_length > 0:
            delta_tokens = torch.ones(size=(generated_batch_size, delta_length), device=seq.device, dtype=seq.dtype)
            delta_tokens = pad_token_id * delta_tokens
            seq = torch.cat((seq, delta_tokens), dim=1)
        assert seq.shape[1] == sequence_length

        # make necessary reputations if num_return_sequences > 1
        num_return_sequences = kwargs.get("num_return_sequences", 1)
        if num_return_sequences > 1:
            position_ids = position_ids.repeat_interleave(num_return_sequences, dim=0)
            attention_mask = attention_mask.repeat_interleave(num_return_sequences, dim=0)

        prompt = seq[:, :prompt_length]  # (generated_batch_size, prompt_length)
        response = seq[:, prompt_length:]  # (generated_batch_size, response_length)

        response_length = response.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=position_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).repeat(generated_batch_size, 1)

        response_position_ids = position_ids[:, -1:] + delta_position_id
        position_ids = torch.cat([position_ids, response_position_ids], dim=-1)

        response_attention_mask = get_response_mask(response_id=response, eos_token=eos_token_id, dtype=attention_mask.dtype)
        attention_mask = torch.cat((attention_mask, response_attention_mask), dim=-1)

        batch = TensorDict(
            {
                "prompts": prompt,
                "responses": response,
                "input_ids": seq,
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=generated_batch_size,
        )

        # empty cache before compute old_log_prob
        get_torch_device().empty_cache()

        self.module.train()
        return DataProto(batch=batch)


==> sharp/workers/rollout/naive/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from .naive_rollout import NaiveRollout

__all__ = ["NaiveRollout"]


==> sharp/workers/rollout/naive/naive_rollout.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
In single GPU rollout, the sequences are generated directly by sampling from the model.
The output will contain
1. output_ids
2. attention_masks (left padding)
3. eos_masks
4. log_probs
"""

import torch
import torch.nn.functional as F
from tensordict import TensorDict
from torch import nn

from verl import DataProto
from verl.utils.torch_functional import logprobs_from_logits

from ..base import BaseRollout

__all__ = ["NaiveRollout"]


class NaiveRollout(BaseRollout):
    def __init__(self, module: nn.Module, config):
        """A naive rollout. It requires the module to be compatible with huggingface APIs. That is:
        The module should define __call__ to receive input_ids, attention_mask and position_ids.
        It outputs a structure that contains logits field.

        Args:
            module: module here follows huggingface APIs
            config: DictConfig
        """
        super().__init__()
        self.config = config
        self.module = module

    @torch.no_grad()
    def generate_sequences(self, prompts: DataProto) -> DataProto:
        """Generate sequences"""
        idx = prompts.batch["input_ids"]  # (bs, prompt_length)
        attention_mask = prompts.batch["attention_mask"]  # left-padded attention_mask
        position_ids = prompts.batch["position_ids"]

        # used to construct attention_mask
        eos_token_id = prompts.meta_info["eos_token_id"]

        batch_size = idx.size(0)
        prompt_length = idx.size(1)

        self.module.eval()

        prev_attention_mask = torch.ones(size=(batch_size, 1), dtype=attention_mask.dtype, device=attention_mask.device)

        logits_lst = []
        for _ in range(self.config.response_length):
            # if the sequence context is growing too long we must crop it at block_size
            # idx_cond = idx if idx.size(1) <= self.config.block_size else idx[:, -self.config.block_size:]
            idx_cond = idx
            # forward the model to get the logits for the index in the sequence
            # we use huggingface APIs here
            output = self.module(input_ids=idx_cond, attention_mask=attention_mask, position_ids=position_ids)
            logits = output.logits
            # pluck the logits at the final step and scale by desired temperature
            logits = logits[:, -1, :] / self.config.temperature  # (bs, vocab_size)
            # optionally crop the logits to only the top k options
            if self.config.top_k is not None:
                v, _ = torch.topk(logits, min(self.config.top_k, logits.size(-1)))
                logits[logits < v[:, [-1]]] = -float("Inf")
            # apply softmax to convert logits to (normalized) probabilities
            probs = F.softmax(logits, dim=-1)
            # sample from the distribution
            if self.config.do_sample:
                idx_next = torch.multinomial(probs, num_samples=1)
            else:
                idx_next = torch.argmax(probs, dim=-1, keepdim=True)

            attention_mask = torch.cat((attention_mask, prev_attention_mask), dim=-1)

            for token_id in eos_token_id:
                prev_attention_mask = torch.logical_and(idx_next != token_id, prev_attention_mask.bool())
            prev_attention_mask.to(attention_mask.dtype)

            position_ids = torch.cat((position_ids, position_ids[:, -1:] + 1), dim=-1)

            # append sampled index to the running sequence and continue
            idx = torch.cat((idx, idx_next), dim=1)
            logits_lst.append(logits)

        logits = torch.stack(logits_lst, dim=1)  # (bs, response_length, vocab_size)
        prompts = idx[:, :prompt_length]  # (bs, prompt_length)
        response = idx[:, prompt_length:]  # (bs, response_length)
        log_probs = logprobs_from_logits(logits=logits, labels=response)
        batch = TensorDict(
            {
                "input_ids": prompts,
                "responses": response,
                "sequences": idx,
                "old_log_probs": log_probs,
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=batch_size,
        )

        self.module.train()

        return DataProto(batch=batch)


==> sharp/workers/rollout/schemas.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import difflib
import logging
import os
import re
from enum import Enum
from typing import Any, Dict, List, Optional

import torch
from pydantic import BaseModel, model_validator
from transformers import PreTrainedTokenizer

from verl.tools.schemas import OpenAIFunctionToolCall, OpenAIFunctionToolSchema
from verl.utils.model import compute_position_id_with_mask

from pydantic import Field


logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))

BASE_CHAT_HISTORY = [{"role": "system", "content": "You are a helpful assistant."}, {"role": "user", "content": "I am a user."}]


class FinishReasonTypeEnum(str, Enum):
    """The enum for finish reason type."""

    LENGTH = "length"
    STOP = "stop"
    TOOL_CALL = "tool_calls"

    @classmethod
    def from_str(cls, value: str) -> "FinishReasonTypeEnum":
        if value == "stop":
            return cls.STOP
        elif value == "length":
            return cls.LENGTH
        elif value == "tool_calls":
            return cls.TOOL_CALL
        else:
            raise ValueError(f"Unsupported finish reason type: {value}")


class Message(BaseModel):
    role: str
    content: str
    tool_calls: Optional[List[OpenAIFunctionToolCall]] = None


class AsyncRolloutRequestStateEnum(str, Enum):
    """The enum for async rollout request state."""

    PENDING = "pending"
    RUNNING = "running"
    COMPLETED = "completed"
    FAILED = "failed"
    TOOL_CALLING = "tool_calling"


class AsyncRolloutRequest(BaseModel):
    """The data model for async rollout."""

    batch_data_id: int = 0
    batch_data_uid: str = None # for identifying the rollout <--> reqs_from_subagents relationship
    rollout_offset: int = 0
    request_id: str
    state: AsyncRolloutRequestStateEnum
    messages: List[Message]
    tool_schemas: Optional[List[OpenAIFunctionToolSchema]] = None
    tools_kwargs: Dict[str, Any] = {}
    input_ids: List[int]
    prompt_ids: List[int]
    response_ids: List[int]
    attention_mask: List[int]
    prompt_attention_mask: List[int]
    response_attention_mask: List[int]
    position_ids: List[int]
    prompt_position_ids: List[int]
    response_position_ids: List[int]
    loss_mask: List[int]
    prompt_loss_mask: List[int]
    response_loss_mask: List[int]
    reward_scores: Dict[str, float]
    max_prompt_len: int
    max_response_len: int = 8192
    max_model_len: int = 32768
    metrics: Dict[str, List[Any]] = {}
    reqs_from_subagents: Optional[List[Dict[str, Any]]] = None  # For tracking agent call hierarchy, to edit
    is_from_subagent_tool: bool = False
    parent_req_id: str = None
    turn_count: Optional[int] = None # for tracking the turn count of the request from the subagent tool call raised by the main agent

    use_inference_chat_template: bool
    enable_tokenization_sanity_check: bool
    generation_prompt_ids: List[int]
    base_conv_wo_gen_prompt_end_pos: int
    base_conv_with_gen_prompt_end_pos: int

    # === 新增字段（为 COBA / Shapley 准备）===
   # 记录本 rollout 内所有 subagent 的推理结果
    subagent_resps: List[dict] = Field(default_factory=list)
    # 是否为 counterfactual rollout
    is_counterfactual: bool = False
    # 若是 counterfactual 表示 mask 掉哪个 subagent
    masked_subagent_idx: int = -1


    @model_validator(mode="before")
    @classmethod
    def initialize_request(cls, values):
        if not (messages := values.get("messages")):
            raise ValueError("messages is required for AsyncRolloutRequest initialization")
        if not (max_prompt_len := values.get("max_prompt_len")):
            raise ValueError("max_prompt_len is required for AsyncRolloutRequest initialization")
        if not (tokenizer := values.pop("tokenizer", None)):
            raise ValueError("tokenizer is required for AsyncRolloutRequest initialization")

        values["messages"] = [Message.model_validate(msg) for msg in messages]

        use_mcp_tool_call = values.get("use_mcp_tool_call", False)

        #tools = [tool.model_dump() for tool in tool_schemas] if ((tool_schemas := values.get("tool_schemas", [])) and (not use_mcp_tool_call)) else None
        tools = [tool.model_dump() for tool in tool_schemas] if ((tool_schemas := values.get("tool_schemas", [])) and (not use_mcp_tool_call)) else []
        # print("tomessages:", messages)
        # print("totools:", tools)
        for msg in messages:
            # 如果 tool_calls 是 None，直接删掉这个字段
            if hasattr(msg, "tool_calls") and msg.tool_calls is None:
                delattr(msg, "tool_calls")

        tokens_without_prompt = tokenizer.apply_chat_template(messages, tools=tools, add_generation_prompt=False, tokenize=True)
        if not values.get("input_ids") or not values.get("attention_mask"):
            tokenization_dict_with_prompt = tokenizer.apply_chat_template(messages, tools=([tool.model_dump() for tool in tool_schemas] if (not use_mcp_tool_call) else None), add_generation_prompt=True, tokenize=True, return_dict=True)
            values["input_ids"], values["attention_mask"] = tokenization_dict_with_prompt["input_ids"], tokenization_dict_with_prompt["attention_mask"]
            if len(values["input_ids"]) > max_prompt_len:
                # Only log the warning to avoid truncating in the middle of generation prompt. Consider raising an error for this case in the future.
                logger.warning(f"Prompt {values['batch_data_id']} length {len(values['input_ids'])} greater than max_prompt_len {max_prompt_len} after applied chat template with tools.")

        values["prompt_ids"], values["prompt_attention_mask"] = values["input_ids"], values["attention_mask"]
        values["position_ids"] = values["prompt_position_ids"] = compute_position_id_with_mask(torch.tensor(values["attention_mask"])).tolist()
        values["loss_mask"] = values["prompt_loss_mask"] = [0] * len(values["input_ids"])
        values["generation_prompt_ids"] = values["input_ids"][len(tokens_without_prompt) :]
        values["base_conv_wo_gen_prompt_end_pos"] = len(tokenizer.apply_chat_template(BASE_CHAT_HISTORY, tools=tools, add_generation_prompt=False, tokenize=False))
        values["base_conv_with_gen_prompt_end_pos"] = len(tokenizer.apply_chat_template(BASE_CHAT_HISTORY, tools=tools, add_generation_prompt=True, tokenize=False))
        return values

    def _update_input_ids(self, new_input_ids: List[int], attention_mask: bool, loss_mask: bool) -> None:
        """
        Update the input_ids, attention_mask, position_ids, and loss_mask of the request in additive manner.
        """
        self.input_ids += new_input_ids
        attention_mask = [int(attention_mask)] * len(new_input_ids)
        self.attention_mask += attention_mask
        self.loss_mask += [int(loss_mask)] * len(new_input_ids)
        self.position_ids += (compute_position_id_with_mask(torch.tensor(attention_mask)) + (self.position_ids[-1] + 1)).tolist()

        assert len(self.input_ids) == len(self.attention_mask) == len(self.position_ids) == len(self.loss_mask), f"""Request {self.request_id} has different length of {len(self.input_ids)=}, 
            {len(self.attention_mask)=}, {len(self.position_ids)=}, {len(self.loss_mask)=}"""

    def get_generation_prompt_ids(self, tokenizer: PreTrainedTokenizer) -> list[int]:
        generation_prompt_ids = [] if self.input_ids[-len(self.generation_prompt_ids) :] == self.generation_prompt_ids else self.generation_prompt_ids
        if generation_prompt_ids:
            self._update_input_ids(generation_prompt_ids, attention_mask=True, loss_mask=False)

        if self.use_inference_chat_template:
            return tokenizer.apply_chat_template([msg.model_dump() for msg in self.messages], tools=([tool.model_dump() for tool in self.tool_schemas] if self.tool_schemas else None), add_generation_prompt=True, tokenize=True)
        else:
            return self.input_ids

    def add_assistant_message(
        self,
        tokenizer: PreTrainedTokenizer,
        content: str,
        tool_calls: Optional[List[OpenAIFunctionToolCall]] = None,
        use_mcp_tool_call: bool = False,
        keep_think_text_for_last_round_only: bool = False,
        think_block_close_tag: str = "</think>",
    ) -> None:
        if keep_think_text_for_last_round_only and tool_calls is not None:  # assistant message w/ tool calls is not the last round
            content = content.split(think_block_close_tag)[-1].lstrip("\n")  # use the same strip logic of Qwen3 chat template

        self.messages.append(Message(role="assistant", content=content, tool_calls=tool_calls))
        if use_mcp_tool_call:
            last_message = Message(role="assistant", content=content)
        else:
            last_message = self.messages[-1]
        content = tokenizer.apply_chat_template([*BASE_CHAT_HISTORY, last_message], tools=([tool.model_dump() for tool in self.tool_schemas] if (not use_mcp_tool_call and self.tool_schemas) else None), add_generation_prompt=False, tokenize=False)
        content_ids = tokenizer.encode(content[self.base_conv_with_gen_prompt_end_pos :], add_special_tokens=False)
        self._update_input_ids(content_ids, attention_mask=True, loss_mask=True)

    def add_tool_response_messages(self, tokenizer: PreTrainedTokenizer, contents: list[str], use_mcp_tool_call: bool = False) -> None:
        if not contents:
            return
        if use_mcp_tool_call:
            self.messages.extend([Message(role="user", content=content) for content in contents])
        else:
            self.messages.extend([Message(role="tool", content=content) for content in contents])
        content = tokenizer.apply_chat_template([*BASE_CHAT_HISTORY, *self.messages[-len(contents) :]], tools=([tool.model_dump() for tool in self.tool_schemas] if (not use_mcp_tool_call and self.tool_schemas) else None), add_generation_prompt=False, tokenize=False)
        content_ids = tokenizer.encode(content[self.base_conv_wo_gen_prompt_end_pos :], add_special_tokens=False)
        self._update_input_ids(content_ids, attention_mask=True, loss_mask=False)

    def update_metrics(self, metrics: Any, tool_id: str) -> None:
        """
        metrics: should be a dict of tools_name -> Any
        """
        if self.metrics.get(tool_id) is None:
            self.metrics[tool_id] = []
        self.metrics[tool_id].append(metrics)

    def tokenization_sanity_check(self, tokenizer: PreTrainedTokenizer, use_mcp_tool_call: bool = False, ignore_think_block: bool = True):
        # Generate tokens based on current messages
        full_tokens = tokenizer.apply_chat_template(
            [msg.model_dump() for msg in self.messages],
            tools=([tool.model_dump() for tool in self.tool_schemas] if (not use_mcp_tool_call and self.tool_schemas) else None),
            add_generation_prompt=False,
            tokenize=True
        )
        
        # Early return if sequences match
        if self.input_ids == full_tokens:
            return
            
        # Pattern to identify thinking blocks
        pattern = r'<think>.+?</think>\n\n'
        s = difflib.SequenceMatcher(None, self.input_ids, full_tokens)
        
        # Iterate over the opcodes generated by difflib.SequenceMatcher to check for differences
        # between input_ids and full_tokens.
        # Each opcode is a tuple: (tag, i1, i2, j1, j2)
        #   - tag: the type of difference ('replace', 'delete', 'insert', 'equal')
        #   - i1, i2: the start and end indices in input_ids for this operation
        #   - j1, j2: the start and end indices in full_tokens for this operation
        # This allows us to precisely locate and analyze mismatches between the two token sequences,
        # and log detailed information for debugging tokenization inconsistencies.
        for tag, i1, i2, j1, j2 in s.get_opcodes():
            if tag == 'equal':
                continue  # skip equal parts
            elif tag == 'delete':
                diff_text = tokenizer.decode(self.input_ids[i1:i2], skip_special_tokens=True)
                if re.fullmatch(pattern, diff_text, re.DOTALL):
                    if not ignore_think_block:
                        logger.warning(f"Inconsistent tokenization: input_ids contain extra <think>...</think> block not in full_tokens")
                else:
                    logger.warning(f"Inconsistent tokenization: input_ids contain extra text: `{diff_text}`")
            elif tag == 'insert':
                diff_text = tokenizer.decode(full_tokens[j1:j2], skip_special_tokens=True)
                logger.warning(f"Inconsistent tokenization: full_tokens contain extra text: `{diff_text}`")
            elif tag == 'replace':
                diff_text_input_ids = tokenizer.decode(self.input_ids[i1:i2], skip_special_tokens=True)
                diff_text_full_tokens = tokenizer.decode(full_tokens[j1:j2], skip_special_tokens=True)
                logger.warning(f"Inconsistent tokenization: `{diff_text_input_ids}` in input_ids replaced by `{diff_text_full_tokens}` in full_tokens")

    def finalize(
        self,
        tokenizer: PreTrainedTokenizer,
        reward_scores: Dict[str, float],
        finish_reason_type: FinishReasonTypeEnum = FinishReasonTypeEnum.STOP,
        use_mcp_tool_call: bool = False,
    ) -> None:
        self.state = AsyncRolloutRequestStateEnum.COMPLETED
        self.reward_scores = reward_scores
        if self.enable_tokenization_sanity_check:
            self.tokenization_sanity_check(tokenizer, use_mcp_tool_call)
            
        # In case we failed to generate the assistant message and the generation prompt ids were already added to input_ids, remove them from the end of input_ids
        if self.input_ids[-len(self.generation_prompt_ids) :] == self.generation_prompt_ids:
            self.input_ids = self.input_ids[: -len(self.generation_prompt_ids)]
            self.attention_mask = self.attention_mask[: -len(self.generation_prompt_ids)]
            self.position_ids = self.position_ids[: -len(self.generation_prompt_ids)]
            self.loss_mask = self.loss_mask[: -len(self.generation_prompt_ids)]

        self.response_ids = self.input_ids[len(self.prompt_ids) :]
        if finish_reason_type == FinishReasonTypeEnum.STOP:
            pass
        elif finish_reason_type == FinishReasonTypeEnum.LENGTH:
            pass
        else:
            raise ValueError(f"Unsupported finalize finish reason type: {finish_reason_type}")
        self.truncate_output_ids(tokenizer)
        assert len(self.input_ids) == len(self.attention_mask) == len(self.position_ids) == len(self.loss_mask), f"""Request {self.request_id} has different length of {len(self.input_ids)=}, 
            {len(self.attention_mask)=}, {len(self.position_ids)=}, {len(self.loss_mask)=}"""

    def truncate_messages(self, tokenizer: PreTrainedTokenizer, max_input_len: int, use_mcp_tool_call: bool, keep_think_text_for_last_round_only: bool, think_block_close_tag: str):
        """
        Truncates messages to fit within max_input_len by replacing the content of old turns
        with a placeholder message. This preserves the conversation structure.
        """
        # 1. Check if truncation is needed.
        current_token_len = len(self.get_generation_prompt_ids(tokenizer))
        # tokenizer.decode(self.get_generation_prompt_ids(tokenizer))
        if current_token_len <= max_input_len:
            return

        # 2. Perform message list truncation turn by turn from the start.
        messages_to_truncate = self.messages
        final_messages = self.messages
        if len(messages_to_truncate) > 3:
            preserved_start = messages_to_truncate[:2]
            preserved_end = messages_to_truncate[-1]
            middle_messages = messages_to_truncate[2:-1]

            while current_token_len > max_input_len:
                if not middle_messages:
                    break
                middle_messages.pop()

                final_messages = preserved_start + middle_messages + [preserved_end]
                self.rebuild_messages(final_messages, tokenizer, use_mcp_tool_call, keep_think_text_for_last_round_only, think_block_close_tag)
                input_ids_tmp = self.get_generation_prompt_ids(tokenizer)
                current_token_len = len(input_ids_tmp)
                # tokenizer.decode(input_ids_tmp)
                
    def rebuild_messages(self, new_messages: List[Message], tokenizer: PreTrainedTokenizer, use_mcp_tool_call: bool, keep_think_text_for_last_round_only: bool, think_block_close_tag: str):
        # Re-initialize state and replay the history.
        retained_messages = [msg.model_copy(deep=True) for msg in new_messages]
        initial_messages = retained_messages[:2]
        self.messages = initial_messages

        # Re-run the core logic from the @model_validator for the initial two messages
        # The same logic as the initialize_request() method
        tools = [tool.model_dump() for tool in self.tool_schemas] if (self.tool_schemas and not use_mcp_tool_call) else None
        for msg in self.messages:
            # 如果 tool_calls 是 None，直接删掉这个字段
            if hasattr(msg, "tool_calls") and msg.tool_calls is None:
                delattr(msg, "tool_calls")
        tokens_without_prompt = tokenizer.apply_chat_template([msg.model_dump() for msg in self.messages], tools=tools, add_generation_prompt=False, tokenize=True)
        tokenization_dict = tokenizer.apply_chat_template([msg.model_dump() for msg in self.messages], tools=tools, add_generation_prompt=True, tokenize=True, return_dict=True)

        self.input_ids = tokenization_dict["input_ids"]
        self.attention_mask = tokenization_dict["attention_mask"]
        self.prompt_ids = list(self.input_ids)
        self.prompt_attention_mask = list(self.attention_mask)
        self.position_ids = compute_position_id_with_mask(torch.tensor(self.attention_mask)).tolist()
        self.prompt_position_ids = list(self.position_ids)
        self.loss_mask = [0] * len(self.input_ids)
        self.prompt_loss_mask = list(self.loss_mask)
        self.generation_prompt_ids = self.input_ids[len(tokens_without_prompt):]
        
        # 4. Replay the rest of the messages to correctly rebuild the state using existing APIs
        messages_to_replay = retained_messages[2:]
        i = 0
        while i < len(messages_to_replay):
            message = messages_to_replay[i]
            
            if message.role == 'assistant':
                self.add_assistant_message(
                    tokenizer, 
                    message.content, 
                    message.tool_calls, 
                    use_mcp_tool_call=use_mcp_tool_call,
                    keep_think_text_for_last_round_only=keep_think_text_for_last_round_only,
                    think_block_close_tag=think_block_close_tag
                )
                i += 1
            elif message.role == 'tool' or (use_mcp_tool_call and message.role == 'user'):
                contents_to_add = []
                current_role = message.role
                
                while i < len(messages_to_replay) and messages_to_replay[i].role == current_role:
                    contents_to_add.append(messages_to_replay[i].content)
                    i += 1
                
                self.add_tool_response_messages(
                    tokenizer,
                    contents_to_add,
                    use_mcp_tool_call=use_mcp_tool_call,
                )
            else:
                logger.warning(f"Unexpected message role '{message.role}' during message truncation replay.")
                i += 1

    def truncate_output_ids(self, tokenizer: PreTrainedTokenizer) -> None:
        self.input_ids = self.input_ids[: self.max_model_len]
        self.attention_mask = self.attention_mask[: self.max_model_len]
        self.position_ids = self.position_ids[: self.max_model_len]
        self.loss_mask = self.loss_mask[: self.max_model_len]
        self.response_ids = self.input_ids[len(self.prompt_ids) :][: self.max_response_len]
        self.response_attention_mask = self.attention_mask[len(self.prompt_attention_mask) :][: self.max_response_len]
        self.response_position_ids = self.position_ids[len(self.prompt_position_ids) :][: self.max_response_len]
        self.response_loss_mask = self.loss_mask[len(self.prompt_loss_mask) :][: self.max_response_len]


==> sharp/workers/rollout/sglang_rollout/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and

from .sglang_rollout import SGLangRollout

__all__ = ["SGLangRollout"]


==> sharp/workers/rollout/sglang_rollout/async_sglang_server.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import asyncio
import logging

import ray
from omegaconf import DictConfig
from starlette.requests import Request
from starlette.responses import JSONResponse

from verl.workers.rollout.async_server import AsyncServerBase

logger = logging.getLogger(__file__)


@ray.remote(num_cpus=1)
class AsyncSglangServer(AsyncServerBase):
    def __init__(self, config: DictConfig, dp_size: int, dp_rank: int, wg_prefix: str):
        super().__init__()
        self.config = config
        rollout_config = config.get("rollout", {})
        self._tp_size = rollout_config.get("tensor_model_parallel_size", 1)
        self._dp_size = dp_size
        self._dp_rank = dp_rank
        self.wg_prefix = wg_prefix
        self.workers = []
        self.master_worker = None

    async def init_engine(self):
        if self.workers:
            # avoid init twice
            return
        all_actors = ray.util.list_named_actors(all_namespaces=True)
        matched_actors = [actor for actor in all_actors if actor.get("name", None).startswith(self.wg_prefix + "WorkerDict_")]

        for matched_actor in matched_actors:
            fields = matched_actor["name"].split(":")
            assert len(fields) == 2, f"invalid actor name: {matched_actor['name']}"
            pg_index, local_rank = int(fields[0].split("_")[-1]), int(fields[1])

            if (self._dp_size * pg_index + local_rank) // self._tp_size == self._dp_rank:
                worker = ray.get_actor(**matched_actor)
                self.workers.append(worker)
                if (self._dp_size * pg_index + local_rank) / self._tp_size == self._dp_rank:
                    self.master_worker = worker

    async def chat_completion(self, raw_request: Request):
        request = await raw_request.json()

        # only send request to master worker in tp rank 0
        output_future = self.master_worker.chat_completion.remote(request)
        [outputs] = await asyncio.gather(output_future)
        return JSONResponse(outputs)

    def wake_up(self):
        futures = []
        for worker in self.workers:
            futures.append(worker.wake_up.remote())
        ray.get(futures)

    def sleep(self):
        futures = []
        for worker in self.workers:
            futures.append(worker.sleep.remote())
        ray.get(futures)


==> sharp/workers/rollout/sglang_rollout/sglang_rollout.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
from __future__ import annotations

import asyncio
import logging
import multiprocessing as mp
import os
import re
import json
import pickle
import time
from contextlib import contextmanager
from copy import deepcopy
from datetime import timedelta
from json import JSONDecodeError
from typing import List, Optional, Tuple
from uuid import uuid4

import numpy as np
import sglang.srt.entrypoints.engine
import torch
import torch.distributed as dist
from omegaconf import DictConfig
from sglang.srt.managers.tokenizer_manager import (
    ReleaseMemoryOccupationReqInput,
    ResumeMemoryOccupationReqInput,
    UpdateWeightsFromTensorReqInput,
)
from sglang.srt.openai_api.protocol import Tool
from sglang.srt.sampling.sampling_params import SamplingParams
from sglang.srt.server_args import ServerArgs
from sglang.srt.utils import (
    MultiprocessingSerializer,
    assert_pkg_version,
    get_ip,
    get_open_port,
    is_cuda,
    maybe_set_triton_cache_manager,
    set_prometheus_multiproc_dir,
    set_ulimit,
)
from tensordict import TensorDict
from torch.distributed.device_mesh import DeviceMesh, init_device_mesh
from torch.nn.utils.rnn import pad_sequence
from transformers import PreTrainedTokenizer

from examples.data_preprocess.prompt_utils import generate_agent_summarize_prompt
from verl import DataProto
from verl.third_party.sglang import parallel_state as sglang_ps
from verl.tools.base_tool import BaseTool
from verl.tools.schemas import (
    OpenAIFunctionCallSchema,
    OpenAIFunctionParsedSchema,
    OpenAIFunctionToolCall,
)
from verl.utils.debug import GPUMemoryLogger
from verl.utils.net_utils import is_ipv6
from verl.utils.torch_functional import (
    get_response_mask,
    pad_sequence_to_length,
)
from verl.workers.rollout.base import BaseRollout
from verl.workers.rollout.schemas import (
    AsyncRolloutRequest,
    AsyncRolloutRequestStateEnum,
    FinishReasonTypeEnum,
    Message,
)
from verl.workers.rollout.sglang_rollout.utils import broadcast_pyobj, filter_search_result

try:
    from sglang.srt.function_call.function_call_parser import FunctionCallParser
except ImportError:
    from sglang.srt.function_call_parser import FunctionCallParser

from typing import Dict, List, Optional


logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


# patch to avoid issue https://github.com/sgl-project/sglang/issues/6723
def _set_envs_and_config(server_args: ServerArgs):
    # Set global environments
    os.environ["TF_CPP_MIN_LOG_LEVEL"] = "3"
    os.environ["NCCL_CUMEM_ENABLE"] = "0"
    os.environ["NCCL_NVLS_ENABLE"] = str(int(server_args.enable_nccl_nvls))
    os.environ["TORCH_NCCL_AVOID_RECORD_STREAMS"] = "1"
    os.environ["CUDA_DEVICE_MAX_CONNECTIONS"] = "4"
    os.environ["CUDA_MODULE_LOADING"] = "AUTO"

    # Set prometheus env vars
    if server_args.enable_metrics:
        set_prometheus_multiproc_dir()

    # Set ulimit
    set_ulimit()

    # Fix triton bugs
    if server_args.tp_size * server_args.dp_size > 1:
        # FIXME: remove this after https://github.com/triton-lang/triton/pull/4295 is used as a dependency.
        maybe_set_triton_cache_manager()

    # Check flashinfer version
    if server_args.attention_backend == "flashinfer":
        assert_pkg_version(
            "flashinfer_python",
            "0.2.5",
            "Please uninstall the old version and reinstall the latest version by following the instructions at https://docs.flashinfer.ai/installation.html.",
        )
    if is_cuda():
        assert_pkg_version(
            "sgl-kernel",
            "0.1.1",
            "Please reinstall the latest version with `pip install sgl-kernel --force-reinstall`",
        )

    # Set mp start method
    mp.set_start_method("spawn", force=True)


sglang.srt.entrypoints.engine._set_envs_and_config = _set_envs_and_config


# because chatCompletion is an async method, it makes the whole ray actor be an async actor
# which can not call loop.run_until_complete. So we need to make the engine to be an async class
class AsyncEngine(sglang.srt.entrypoints.engine.Engine):
    def __init__(self, **kwargs):
        super().__init__(**kwargs)
        # default to use dummy load format, which need to reload weights in first time
        self._need_reload = True

    async def release_memory_occupation(self):
        """Release GPU occupation temporarily."""
        obj = ReleaseMemoryOccupationReqInput()
        return await self.tokenizer_manager.release_memory_occupation(obj, None)

    async def resume_memory_occupation(self):
        """Resume GPU occupation."""

        # because __init__ is a sync method, it can not call the async release_memory_occupation
        # have to move release_memory_occupation from __init__ to here
        if self._need_reload:
            await self.release_memory_occupation()
            self._need_reload = False

        obj = ResumeMemoryOccupationReqInput()
        return await self.tokenizer_manager.resume_memory_occupation(obj, None)

    async def update_weights_from_tensor(
        self,
        named_tensors: List[Tuple[str, torch.Tensor]],  # noqa: UP006
        load_format: Optional[str] = None,
        flush_cache: bool = True,
    ):
        """Update weights from distributed source. If there are going to be more updates, set `flush_cache` to be false
        to avoid duplicated cache cleaning operation."""
        obj = UpdateWeightsFromTensorReqInput(
            serialized_named_tensors=[MultiprocessingSerializer.serialize(named_tensors) for _ in range(self.server_args.tp_size)],
            load_format=load_format,
            flush_cache=flush_cache,
        )
        return await self.tokenizer_manager.update_weights_from_tensor(obj, None)

    async def flush_cache(self):
        return await self.tokenizer_manager.flush_cache()


# NOTE(sgm): add for verl. We can optimize it by making
#  the dataloader yield List[int] without padding.
def _pre_process_inputs(
    pad_token_id,
    prompt_token_ids: torch.Tensor,
) -> list[int]:
    # remove the left padding in the prompt token_id
    non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    token_ids = prompt_token_ids[non_pad_index:].tolist()
    return token_ids


# NOTE(linjunrong): adhoc
def _post_process_outputs(tokenizer, output):
    def _map_each_response(resp):
        output_token_logprobs = resp["meta_info"]["output_token_logprobs"]
        log_probs, output_token_ids = zip(*[(log_prob, token_ids) for log_prob, token_ids, _ in output_token_logprobs])
        return torch.tensor(output_token_ids), torch.tensor(log_probs)

    out_map = map(lambda x: _map_each_response(x), output)
    batched_output_token_ids = []
    batched_logprobs = []
    for output_token_ids, log_probs in out_map:
        batched_output_token_ids.append(output_token_ids)
        batched_logprobs.append(log_probs)
    pad_token_id = tokenizer.pad_token_id if tokenizer.pad_token_id is not None else tokenizer.eos_token_id
    batched_output_token_ids = pad_sequence(batched_output_token_ids, batch_first=True, padding_value=pad_token_id)
    if len(batched_logprobs) > 0:
        batched_logprobs = pad_sequence(batched_logprobs, batch_first=True, padding_value=pad_token_id)
    return batched_output_token_ids, batched_logprobs


def get_tool_call_parser_type(tokenizer: PreTrainedTokenizer) -> str:
    items = FunctionCallParser.ToolCallParserEnum.items()
    for parser_type, parser_cls in items:
        parser = parser_cls()
        if parser.bot_token.strip() in tokenizer.get_vocab() and (parser.eot_token == "" or parser.eot_token.strip() in tokenizer.get_vocab()):
            return parser_type
    else:
        raise ValueError(f"No tool call parser found for tokenizer {tokenizer}")


class SGLangRollout(BaseRollout):
    def __init__(
        self,
        actor_module: str,
        config: DictConfig,
        tokenizer,
        model_hf_config,
        port=None,
        trust_remote_code: bool = False,
        device_mesh: DeviceMesh | None = None,
        **kwargs,
    ):
        """Synchronized SGLang rollout engine.

        Args:
            actor_module: Huggingface model name or path to the model. The
                model should be supported by SGLang.
            config: A DictConfig object containing SGLang-specific operational
                parameters and rollout settings.
                Refer to https://docs.sglang.ai/backend/server_arguments.html
            tokenizer: The tokenizer instance compatible with the actor_module.
            model_hf_config: The Hugging Face model's configuration (e.g.,
                `transformers.PretrainedConfig`). It provides architectural
                details and hyperparameters like `max_position_embeddings`,
                used by SGLang for correct model initialization. This is
                the model's inherent design, not SGLang's runtime behavior.
            port: Optional port for multi-node initialization when nnodes > 1.
            trust_remote_code: Whether or not to allow for custom models
                defined on the Hub in their own modeling files.
            device_mesh: Optional `DeviceMesh` object for distributed setup.
            **kwargs: Additional keyword arguments, primarily `train_tp` for
                Megatron Backend integration to initialize hybrid engine
                process groups.
        """
        super().__init__()
        self.config = config
        self._device_mesh_cpu = device_mesh
        os.environ.setdefault("SGL_DISABLE_TP_MEMORY_INBALANCE_CHECK", "true")

        (
            self._tool_schemas,
            self._tool_map,
            self._tool_call_parser_type,
            self._sgl_tools,
            self._function_call_parser,
        ) = self._initialize_tools(config, tokenizer)
        # If turn on `free_cache_engine`, SGLang engine's KV cache
        # will be freed after each `generate_sequences` call.
        assert not (not config.enforce_eager and config.free_cache_engine), "disable CUDA graph (enforce_eager = False) if free cache engine"

        logger.info(f"tool_schemas: {self._tool_schemas}, tool_map: {self._tool_map}, tool_call_parser_type: {self._tool_call_parser_type}, sgl_tools: {self._sgl_tools}, function_call_parser: {self._function_call_parser}")

        self._init_distributed_env(device_mesh_cpu=device_mesh, **kwargs)

        self._verify_config(model_hf_config=model_hf_config)
        # initialize the inference engine
        self._init_inference_engine(trust_remote_code, actor_module, port)

        self._init_sampling_params(**kwargs)

        self.tokenizer = tokenizer
        self.pad_token_id = tokenizer.pad_token_id

    def _init_distributed_env(self, device_mesh_cpu, **kwargs):
        self._device_mesh_cpu = device_mesh_cpu
        os.environ.setdefault("SGL_DISABLE_TP_MEMORY_INBALANCE_CHECK", "true")
        self.tensor_parallel_size = self.config.get("tensor_model_parallel_size", 1)
        assert self.tensor_parallel_size <= dist.get_world_size(), "tensor parallel size should be less than or equal to the world size"
        self.train_tp = kwargs.get("train_tp", None)
        if self.train_tp is not None:
            # deployed with megatron
            os.environ["CUDA_TIMER_STREAM_KAFKA_ENABLE"] = "0"
            os.environ["MEGATRON_IMPORT_TIMERS"] = "0"
            train_tp = kwargs.get("train_tp", None)
            num_tp_per_train_tp = train_tp // self.tensor_parallel_size
            sglang_ps.initialize_parallel_state(
                tensor_model_parallel_size=self.tensor_parallel_size,
                num_tp_per_train_tp=num_tp_per_train_tp,
            )

        tp_size = self.tensor_parallel_size
        world_size = int(os.getenv("WORLD_SIZE", "-1"))

        # init device mesh
        if self._device_mesh_cpu is None:
            device_mesh_kwargs = dict(
                mesh_shape=(world_size // tp_size, tp_size, 1),
                mesh_dim_names=["dp", "tp", "pp"],
            )

            self._device_mesh_cpu = init_device_mesh("cpu", **device_mesh_kwargs)

        self._rank = self._device_mesh_cpu.get_rank()
        self._tp_rank = self._device_mesh_cpu["tp"].get_local_rank()
        self._tp_size = self._device_mesh_cpu["tp"].size()
        if self._rank == 0:
            logger.info(f"_init_distributed_env: :tp_world: {self._tp_size}, global_world: {world_size}")
        # get tp_rank of this process in this tp group
        visible_devices = [None] * self._device_mesh_cpu.size(1)

        torch.distributed.all_gather_object(visible_devices, os.environ["CUDA_VISIBLE_DEVICES"], self._device_mesh_cpu.get_group("tp"))
        self.visible_devices_set = set(",".join(visible_devices).split(","))
        os.environ["CUDA_VISIBLE_DEVICES"] = ",".join(sorted(list(self.visible_devices_set)))

    def _verify_config(self, model_hf_config):
        if not self.config.get("max_model_len", None):
            self.config.max_model_len = self.config.prompt_length + self.config.response_length
        assert self.config.max_model_len >= self.config.prompt_length + self.config.response_length, f"""max_model_len should be greater than total sequence length (prompt_length + response_length): 
            {self.config.max_model_len} >= {self.config.prompt_length} + {self.config.response_length}"""
        assert model_hf_config.max_position_embeddings >= self.config.max_model_len, "model context length should be greater than total sequence length"
        # currently max_turns stand for max number of tool calls
        if self.config.multi_turn.max_turns is None:
            self.config.multi_turn.max_turns = self.config.max_model_len // 3

    def _init_inference_engine(self, trust_remote_code, actor_module, port):
        # initialize the inference engine
        nnodes = -(-self._tp_size // len(self.visible_devices_set))
        if nnodes > 1:
            ip = get_ip()
            port = get_open_port() if port is None else port
            [ip, port] = broadcast_pyobj(
                [ip, port],
                rank=self._rank,
                dist_group=self._device_mesh_cpu.get_group("tp"),
                src=self._device_mesh_cpu["tp"].mesh[0].item(),
                force_cpu_device=False,
            )
            dist_init_addr = f"[{ip}]:{port}" if is_ipv6(ip) else f"{ip}:{port}"
        else:
            dist_init_addr = None

        load_format = "dummy" if self.config.load_format.startswith("dummy") else self.config.load_format
        tp_size_per_node = self._tp_size // nnodes
        node_rank = self._tp_rank // tp_size_per_node
        first_rank_in_node = self._tp_rank % tp_size_per_node == 0

        # NOTE: Sleep to avoid port conflicts. We make different ranks within the same node
        #  sleep for a short period to avoid conflicts when multiple ranks detect the same port as available
        #  but conflict occurs during actual port allocation.
        # We will have a better solution once the SGLang PR (https://github.com/sgl-project/sglang/pull/7418) is released.
        dist.barrier()
        time.sleep((dist.get_rank() % 8 ) * 0.1)

        if first_rank_in_node:
            rank = dist.get_rank()
            os.environ["SGLANG_BLOCK_NONZERO_RANK_CHILDREN"] = "0"
            self._engine = AsyncEngine(
                model_path=actor_module,
                dtype=self.config.dtype,
                mem_fraction_static=self.config.gpu_memory_utilization,
                enable_memory_saver=True,
                base_gpu_id=0,
                gpu_id_step=1,
                tp_size=self._tp_size,
                node_rank=node_rank,
                load_format=load_format,
                dist_init_addr=dist_init_addr,
                nnodes=nnodes,
                trust_remote_code=trust_remote_code,
                # NOTE(linjunrong): add rank to prevent SGLang generate same port inside PortArgs.init_new
                # when random.seed is being set during training
                port=10017 + rank % 8,
                # NOTE(Chenyang): if you want to debug the SGLang engine output
                # please set the following parameters
                # Otherwise, it will make the engine run too slow
                # log_level="INFO",
                # log_requests=True,
                # log_requests_level=2,
                # max_running_requests=1,
            )
        else:
            self._engine = None

        dist.barrier()

        self.sharding_manager = None
        self.is_sleep = True

    def _init_sampling_params(self, **kwargs):
        kwargs = dict(
            n=1,
            max_new_tokens=self.config.response_length,
            presence_penalty=0.0,
            frequency_penalty=0.0,
            repetition_penalty=1.0,
        )
        # supporting adding any sampling params from the config file
        for k in self.config.keys():
            if hasattr(SamplingParams(), str(k)):
                kwargs[k] = self.config.get(k)
        self.sampling_params = kwargs

    def _initialize_tools(self, config, tokenizer):
        """Initialize tools from configuration.

        Args:
            config: Configuration object containing tool-related settings,
                    specifically `config.multi_turn.tool_config_path`.
            tokenizer: The tokenizer instance used for parsing tool calls from
                       the model's generated text.

        Returns:
            tuple: A tuple containing:
                - tool_schemas (list[dict]): OpenAI-formatted JSON schemas
                  defining each tool's capabilities.
                - tool_map (dict[str, BaseTool]): A dictionary mapping tool
                  names to their executable `BaseTool` objects.
                - tool_call_parser_type (str): The identifier for the specific
                  parser type (e.g., 'json_mode', 'tool_code') used to extract
                  tool calls.
                - sgl_tools (list[sglang.srt.openai_api.protocol.Tool]): Tool
                  definitions optimized for SGLang's internal engine.
                - function_call_parser (sglang.srt.function_call_parser.FunctionCallParser):
                  The active parser instance responsible for extracting
                  structured tool calls from model outputs.
        """
        if config.multi_turn.tool_config_path is None:
            return [], {}, None, [], None

        import importlib.util
        import sys

        from mcp import ClientSession, StdioServerParameters
        from mcp.client.stdio import stdio_client
        from omegaconf import OmegaConf

        from verl.tools.schemas import OpenAIFunctionToolSchema

        async def get_mcp_tools_schema(config):
            params = StdioServerParameters(
                command=config.command,
                args=config.args if hasattr(config, "args") else [],
                env={e: os.environ.get(e) for e in config.env} if hasattr(config, "env") else {},
            )
            max_retries = config.get("max_retries", 5)
            delay_between_retries = config.get("delay_between_retries", 1)  # in seconds
            connection_timeout = config.get("connection_timeout", 5)
            tools_schema = []

            async with stdio_client(params) as (read, write):
                async with ClientSession(read, write, read_timeout_seconds=timedelta(seconds=connection_timeout)) as session:
                    for attempt in range(max_retries):
                        try:
                            await session.initialize()

                            # The list_tools operation inherits the timeout from ClientSession
                            response = await session.list_tools()
                            for tool in response.tools:
                                tool_schema_dict = {"type": "function", "function": {"name": tool.name, "description": tool.description, "parameters": tool.inputSchema}}
                                tool_schema = OpenAIFunctionToolSchema.model_validate(tool_schema_dict)
                                tools_schema.append(tool_schema)
                            break  # Exit loop if successful
                        except Exception as e:
                            logger.error(f"Attempt {attempt + 1} failed: {e}")
                            if attempt < max_retries - 1:
                                await asyncio.sleep(delay_between_retries)  # Wait before retrying
                            else:
                                raise
            return tools_schema

        def initialize_tools_from_config(tools_config) -> list:
            tool_list = []
            subagent_tool_names = []
            subagent_tool_name_to_agent_type = {}

            # print("=== DEBUG: tool_config ===")
            # print(tool_config)

            for tool_config in tools_config.tools:
                cls_name = tool_config.class_name
                module_name, class_name = cls_name.rsplit(".", 1)

                if module_name not in sys.modules:
                    spec = importlib.util.find_spec(module_name)
                    module = importlib.util.module_from_spec(spec)
                    sys.modules[module_name] = module
                    spec.loader.exec_module(module)
                else:
                    module = sys.modules[module_name]

                tool_cls = getattr(module, class_name)

                tool_schema_dict = OmegaConf.to_container(tool_config.tool_schema, resolve=True)
                tool_type = tool_schema_dict["type"]


                if tool_type == "function":
                    tool_schema = OpenAIFunctionToolSchema.model_validate(tool_schema_dict)

                    tool = tool_cls(
                        config=OmegaConf.to_container(tool_config.config, resolve=True),
                        tool_schema=tool_schema,
                    )
                    tool_list.append(tool)
                elif tool_type == "mcp":
                    # Get tools schema from MCP server
                    # Call async function following the way in FSDPSGLangShardingManager
                    #loop = asyncio.get_event_loop()
                    try:
                        loop = asyncio.get_event_loop()
                    except RuntimeError:
                        loop = asyncio.new_event_loop()
                        asyncio.set_event_loop(loop)
                        
                    tools_schema = loop.run_until_complete(get_mcp_tools_schema(tool_config.config))

                    for tool_schema in tools_schema:
                        tool = tool_cls(
                            config=OmegaConf.to_container(tool_config.config, resolve=True),
                            tool_schema=tool_schema,
                        )
                        tool_list.append(tool)

                elif tool_type == "agent":
                    # Directly load agent schema from config
                    agent_schema = tool_schema_dict["schema"]
                    # to distinguish agent tool from function tool
                    tool_schema_dict = {
                        "type": "agent", 
                        "function": {
                            "name": agent_schema["name"],
                            "description": agent_schema["description"],
                            "parameters": agent_schema["parameters"],
                        },
                    }
                    # Wrap agent schema to OpenAI function schema to avoid the agent call being filtered by the RUNNING state in _asyc_rollout_a_request()
                    tool_schema = OpenAIFunctionToolSchema.model_validate(tool_schema_dict)
                    tool = tool_cls(
                        config=OmegaConf.to_container(tool_config.config, resolve=True),
                        tool_schema=tool_schema,
                    )
                    tool_list.append(tool)
                    subagent_tool_names.append(tool.name)
                    # NOTE: the server_name of an subagent-tool must be the agent_type (when building the subagent-tool config file)
                    # build the mapping between subagent-tool-call function name to agent_name
                    # necessary for building subagent-tool system propmt based on a tool_call object
                    assert tool_config.config.server_name == tool_config.tool_schema.schema.server_name, f"the server_name of an subagent-tool must be the agent_type (when building the subagent-tool config file), check file in path = {config.multi_turn.tool_config_path}"
                    subagent_tool_name_to_agent_type[tool.name] = tool_config.config.server_name

                else:
                    raise NotImplementedError

            return tool_list, subagent_tool_names, subagent_tool_name_to_agent_type

        # Initialize all available tools

        tools_config_file = config.multi_turn.tool_config_path
        tools_config = OmegaConf.load(tools_config_file)
        tool_list, subagent_tool_names, subagent_tool_name_to_agent_type = initialize_tools_from_config(tools_config)
        logger.info(f"Initialize tools from configuration.: tool_list: {tool_list}")

        # print("tool_list =", tool_list)
        # print([tool.name for tool in tool_list])
        # print("subagent_tool_names =", subagent_tool_names)
        # print("subagent_tool_name_to_agent_type =", subagent_tool_name_to_agent_type)

        tool_schemas = [tool.get_openai_tool_schema().model_dump() for tool in tool_list]
        tool_map = {tool.name: tool for tool in tool_list}
        tool_call_parser_type = get_tool_call_parser_type(tokenizer)
        tool_call_parser_type = "qwen25"
        sgl_tools = [Tool.model_validate(tool_schema) for tool_schema in tool_schemas]
        function_call_parser = FunctionCallParser(
            sgl_tools,
            tool_call_parser_type,
        )
        # print("tool_call_parser_type =", tool_call_parser_type)
        # print("sgl_tools =", sgl_tools)
        # print("function_call_parser =", function_call_parser)

        # Initialize the agent-to-tools map and agent-to-system-prompt map
        from examples.data_preprocess.prompt_utils import format_tool_schemas_for_prompt, get_system_prompt, load_all_tool_schemas_and_kwargs
        agent_tool_schemas, _, agent_tools_map = asyncio.run(
            load_all_tool_schemas_and_kwargs(config.multi_turn.tool_config_path, is_main_agent=False)
        )
        # to identify the subagent-tool call from the tool_call object
        self.subagent_tool_names = subagent_tool_names
        # prevent modifying the returned values of _initialize_tools()
        self.subagent_tool_name_to_agent_type = subagent_tool_name_to_agent_type
        self.agent_system_prompt_map = {agent_type: get_system_prompt(format_tool_schemas_for_prompt(agent_tool_schemas), agent_type=agent_type) for agent_type in agent_tools_map.keys()}
        
        # print("self.agent_system_prompt_map =", self.agent_system_prompt_map)
        # import pdb; pdb.set_trace()

        return (
            tool_schemas,
            tool_map,
            tool_call_parser_type,
            sgl_tools,
            function_call_parser,
        )

    @contextmanager
    def update_sampling_params(self, **kwargs):
        """
        Temporarily updates the model's sampling parameters for the
        duration of a `with` block. Parameters are automatically fall
          back to their original values upon exiting the block.

        Args:
            **kwargs: Keyword arguments representing sampling parameters
                    to be updated. Only parameters that already exist in
                    `self.sampling_params` will be updated.
        """
        # Store original values of parameters that will be updated
        old_sampling_params_args = {key: self.sampling_params[key] for key in kwargs if key in self.sampling_params}

        # Update sampling parameters with new values
        for key, value in kwargs.items():
            if key in self.sampling_params:
                self.sampling_params[key] = value

        try:
            yield
            # Yield and execute the code within the 'with' block
        finally:
            # Always restore original values, even if an error
            # occurred in the `with` block
            for key, value in old_sampling_params_args.items():
                self.sampling_params[key] = value

    @GPUMemoryLogger(role="sglang rollout", logger=logger)
    @torch.no_grad()
    def generate_sequences(self, prompts: DataProto,validate: bool = False ,**kwargs) -> DataProto:
        if self.config.multi_turn.enable:
            print(f"validate in sglang_rollout.generate_sequences: {validate}")
            return self._req_level_generate_sequences(prompts,validate ,**kwargs)
        return self._batch_level_generate_sequences(prompts, **kwargs)

    @GPUMemoryLogger(role="sglang rollout", logger=logger)
    @torch.no_grad()
    def _batch_level_generate_sequences(self, prompts: DataProto, **kwargs) -> DataProto:
        """Generates sequences for a batch of prompts.
        For single-turn generation, all prompts are processed in one request.
        For multi-turn generation, each prompt is processed separately via
        `_generate_req_level_sequences` for better tool calling control.
        `_generate_batch_level_sequences` involves:
        1.  Extracting and pre-processing prompt token IDs from the input
            `prompts`. This includes handling padding and preparing raw
            token ID lists.
        2.  Preparing inputs for the SGLang engine, including multi-modal
            data if present.
        3.  Invoking the SGLang engine (`self._engine.async_generate`,
            an async coroutine) with the batch of processed inputs and
            specified sampling parameters on the master TP rank.
        4.  Broadcasting the results from the master TP rank to all
            other TP ranks.
        5.  Post-processing the engine's output to format the generated
            token IDs and (if applicable) log probabilities.
        6.  Constructing the final sequences by concatenating original
            prompts with the generated responses.
        7.  Updating attention masks and position IDs to reflect the full
            concatenated sequences.
        8.  If `self.config.free_cache_engine` is true, the SGLang engine's
            KV cache is flushed after generation on the master TP rank.
        Args:
            prompts: A `DataProto` object containing the batch of
              input prompts, including tensor data (like `input_ids`,
              `attention_mask`) and meta-information (like `eos_token_id`,
              `do_sample`).
            **kwargs: Additional keyword arguments that can override the
              default sampling parameters (e.g., `temperature`, `top_p`,
              `max_new_tokens`). These are temporarily applied using
              `update_sampling_params`.
        Returns:
            DataProto: A `DataProto` object containing the batch of
              generated sequences. This includes tensors for `prompts`
              (original input IDs), `responses` (generated token IDs),
              `input_ids` (concatenated prompt and response),
              `attention_mask`, and `position_ids` for the full
              sequences.
        Note that when `n > 1`, each prompt generates multiple sequences,
        so we need to replicate its non-tensor data (i.e. raw prompts,
        messages, reward scores, etc.) n times to match the expanded
        tensor data. This is done in the `_non_tensor_batch` dictionary.
        """
        # input ids: (bs, prompt_length), left-padded
        idx = prompts.batch["input_ids"]
        # attention_mask: (bs, seq_length), left-padded
        attention_mask = prompts.batch["attention_mask"]
        position_ids = prompts.batch["position_ids"]

        # used to generate attention mask for the
        # response based on EOS token position
        eos_token_id = prompts.meta_info["eos_token_id"]

        batch_size = idx.size(0)

        # Extract non-tensor data
        non_tensor_batch = prompts.non_tensor_batch
        if "raw_prompt_ids" not in non_tensor_batch:
            non_tensor_batch["raw_prompt_ids"] = np.array(
                [_pre_process_inputs(self.pad_token_id, idx[i]) for i in range(batch_size)],
                dtype=object,
            )

        if "multi_modal_data" in non_tensor_batch:
            sglang_inputs = []
            for raw_prompt_ids, multi_modal_data in zip(
                non_tensor_batch.pop("raw_prompt_ids"),
                non_tensor_batch.pop("multi_modal_data"),
            ):
                sglang_inputs.append(
                    {
                        "prompt_token_ids": raw_prompt_ids,
                        "multi_modal_data": multi_modal_data,
                        "image_data": (multi_modal_data.get("image", None) if isinstance(multi_modal_data, dict) else None),
                    }
                )
        else:
            sglang_inputs = [{"prompt_token_ids": raw_prompt_ids} for raw_prompt_ids in non_tensor_batch.pop("raw_prompt_ids")]

        # Ensure token IDs are lists or numpy arrays
        for input_data in sglang_inputs:
            if isinstance(input_data["prompt_token_ids"], np.ndarray):
                input_data["prompt_token_ids"] = input_data["prompt_token_ids"].tolist()
            elif not isinstance(input_data["prompt_token_ids"], list):
                raise TypeError(f"prompt_token_ids must be a list or numpy array, got {type(input_data['prompt_token_ids'])}")

        # Extract token IDs and image data for SGLang Engine
        idx_list = [input_data["prompt_token_ids"] for input_data in sglang_inputs]
        image_list = [input_data.get("image_data", None) for input_data in sglang_inputs]

        do_sample = prompts.meta_info.get("do_sample", True)
        is_validate = prompts.meta_info.get("validate", False)
        if not do_sample:
            kwargs = dict(
                n=1,
                presence_penalty=0.0,
                frequency_penalty=0.0,
                repetition_penalty=1.0,
                temperature=0,
                top_p=1,
                top_k=-1,
                ignore_eos=False,
                min_new_tokens=0,
                max_new_tokens=self.config.response_length,
                skip_special_tokens=True,
                spaces_between_special_tokens=True,
            )
        elif is_validate:
            kwargs = dict(
                top_k=self.config.val_kwargs.top_k,
                top_p=self.config.val_kwargs.top_p,
                temperature=self.config.val_kwargs.temperature,
                n=1,  # if validate, already repeat in ray_trainer
            )

        # users can customize different sampling_params at different run
        with self.update_sampling_params(**kwargs):
            if self._tp_rank == 0:
                loop = asyncio.get_event_loop()
                output = loop.run_until_complete(
                    self._engine.async_generate(
                        prompt=None,  # because we have already convert it to prompt token id
                        sampling_params=self.sampling_params,
                        return_logprob=True,
                        input_ids=idx_list,
                        image_data=image_list,
                    )
                )
            else:
                output = None

            # Most naive implementation, can extract tensor and send via gloo if too slow
            dist.barrier()
            [output] = broadcast_pyobj(
                data=[output],
                rank=self._rank,
                dist_group=self._device_mesh_cpu["tp"].get_group(),
                src=self._device_mesh_cpu["tp"].mesh[0].item(),
                force_cpu_device=False,
            )
            out = _post_process_outputs(self.tokenizer, output)

            response = out[0].to(idx.device)
            rollout_log_probs = out[1].to(idx.device)

            if response.shape[1] < self.config.response_length:
                response = pad_sequence_to_length(response, self.config.response_length, self.pad_token_id)
                rollout_log_probs = pad_sequence_to_length(rollout_log_probs, self.config.response_length, self.pad_token_id)

            # utilize current sampling params
            if self.sampling_params.get("n", 1) > 1 and do_sample:
                idx = idx.repeat_interleave(self.sampling_params["n"], dim=0)
                attention_mask = attention_mask.repeat_interleave(self.sampling_params["n"], dim=0)
                position_ids = position_ids.repeat_interleave(self.sampling_params["n"], dim=0)
                batch_size = batch_size * self.sampling_params["n"]
                _non_tensor_batch = {}
                for key, val in non_tensor_batch.items():
                    _non_tensor_batch[key] = np.repeat(val, self.sampling_params["n"], axis=0)
            else:
                _non_tensor_batch = non_tensor_batch
            seq = torch.cat([idx, response], dim=-1)

        response_length = response.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=position_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).repeat(batch_size, 1)

        # TODO(sgm): fix position_ids on right_pad
        # prompt: left pad + response: right pad
        # attention_mask: [0,0,0,0,1,1,1,1, | 1,1,1,0,0,0,0,0]
        # position_ids:   [0,0,0,0,0,1,2,3, | 4,5,6,7,8,9,10,11]
        response_position_ids = position_ids[:, -1:] + delta_position_id
        position_ids = torch.cat([position_ids, response_position_ids], dim=-1)
        response_attention_mask = get_response_mask(response_id=response, eos_token=eos_token_id, dtype=attention_mask.dtype)
        attention_mask = torch.cat((attention_mask, response_attention_mask), dim=-1)

        # all the tp ranks should contain the same data here. data in all ranks are valid
        batch = TensorDict(
            {
                "prompts": idx,
                "responses": response,
                "input_ids": seq,  # here input_ids become the whole sentences
                "rollout_log_probs": rollout_log_probs,  # we will recompute old log prob with actor
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=batch_size,
        )

        # free cache engine
        if self.config.free_cache_engine and self._engine is not None:
            loop = asyncio.get_event_loop()
            loop.run_until_complete(self._engine.flush_cache())

        return DataProto(batch=batch, non_tensor_batch=_non_tensor_batch)

    def create_subagent_tool_request(self, tool_call: OpenAIFunctionToolCall, agent_type: str, _req: AsyncRolloutRequest, turn_count: int) -> AsyncRolloutRequest:

        if "subtask" not in tool_call.function.arguments:
            print(f"Subagent tool call missing required 'subtask' parameter. Tool call: {tool_call.function.name}, Arguments: {tool_call.function.arguments}")
            task_description = "No subtask provided. Please return an subagent-tool error message of tool-calling."
        else:
            task_description = tool_call.function.arguments["subtask"]

        main_query = next((msg.content for msg in _req.messages if msg.role == "user"), "No main query found.")

        user_input = f"""
[CONTEXT]
You are a sub-agent working on a specific part of a larger task.
The main task is: "{main_query}"

[YOUR ASSIGNED SUBTASK]
Your current subtask is: "{task_description}"

[INSTRUCTIONS]
Please focus on completing your assigned subtask. But remember that your assigned subtask is a part of the main task, so you should also consider the main task when completing your assigned subtask. 

Provide a detailed answer and supporting information for this subtask. Your answer will be returned to the main planner-agent to help it make the consecutive decisions.
""".strip()
        
        messages = [
            {
                "content": self.agent_system_prompt_map[agent_type],                                   
                "role": "system",
            },
            {
                "content": user_input,
                "role": "user",
            },
        ]

        # 2. Turn system prompt & task (from subagent-tool-call) into a request
        assert len(_req.tool_schemas) > 0, "tool_schemas is not initialized"

        _req_agent = AsyncRolloutRequest(
                    batch_data_id=_req.batch_data_id,
                    batch_data_uid=_req.batch_data_uid,
                    rollout_offset=_req.rollout_offset,
                    request_id=str(uuid4()),
                    state=AsyncRolloutRequestStateEnum.PENDING,
                    messages=messages,
                    tool_schemas=_req.tool_schemas,
                    tools_kwargs=_req.tools_kwargs,
                    input_ids=None,
                    response_ids=[],
                    attention_mask=None,
                    response_attention_mask=[],
                    response_position_ids=[],
                    response_loss_mask=[],
                    reward_scores={},
                    max_prompt_len=self.config.prompt_length,
                    max_response_len=self.config.response_length,
                    max_model_len=min(self.config.max_model_len, self.config.prompt_length + self.config.response_length),
                    use_inference_chat_template=self.config.multi_turn.use_inference_chat_template,
                    enable_tokenization_sanity_check=self.config.multi_turn.enable_tokenization_sanity_check,
                    tokenizer=self.tokenizer,
                    use_mcp_tool_call=self.config.multi_turn.use_mcp_tool_call,
                    parent_req_id=_req.request_id,
                    is_from_subagent_tool=True,
                    turn_count=turn_count,
                )

        return _req_agent

    async def final_summary(
        self, 
        _req: AsyncRolloutRequest, 
        agent_type: str, 
        task_failed: bool, 
        do_sample: bool, 
        is_validate: bool, 
        use_mcp_tool_call: bool, 
        keep_think_text_for_last_round_only: bool, 
        think_block_close_tag: str, 
        **kwargs
    ) -> AsyncRolloutRequest:

        # 1. get summarize prompt
        assert _req.messages[1].role == "user"
        current_user_prompt = _req.messages[1].content 

        main_query = None
        task_description = None

        if agent_type == "main_agent":
            task_description = current_user_prompt
        else:  # subagent
            # Parse main_query and task_description from subagent_user_prompt
            main_query_match = re.search(r'The main task is: "(.*?)"', current_user_prompt, re.DOTALL)
            if main_query_match:
                main_query = main_query_match.group(1)

            task_description_match = re.search(r'Your current subtask is: "(.*?)"', current_user_prompt, re.DOTALL)
            if task_description_match:
                task_description = task_description_match.group(1)

            if not task_description:
                task_description = current_user_prompt  # fallback
        
        summarize_prompt = generate_agent_summarize_prompt(
            task_description=task_description, main_query=main_query, task_failed=task_failed, agent_type=agent_type
        )
        
        # 2. add summarize prompt to messages
        _req.add_tool_response_messages(self.tokenizer, [summarize_prompt], use_mcp_tool_call=use_mcp_tool_call)

        # 3. Truncate messages based on the remaining input context length after
        #    adding the summarize prompt. Respect SGLang's headroom (5 tokens)
        #    and one EOS token, and reserve the summary generation budget.
        max_input_len = max(0, self.config.max_model_len - (5 + 1) - self.config.multi_turn.max_summary_length)
        _req.truncate_messages(self.tokenizer, max_input_len, use_mcp_tool_call, keep_think_text_for_last_round_only, think_block_close_tag)

        # 4. generate summary
        output = await self._handle_engine_call(_req, do_sample, is_validate, **kwargs)
        content = output["text"]

        _req.add_assistant_message(self.tokenizer, content, use_mcp_tool_call=use_mcp_tool_call, keep_think_text_for_last_round_only=keep_think_text_for_last_round_only, think_block_close_tag=think_block_close_tag)
        
        return _req

    async def _async_rollout_a_request(
        self,
        req: AsyncRolloutRequest,
        do_sample: bool = True,
        is_validate: bool = False,
        agent_type: str = "main_agent", 
        depth: int = 0, 
        **kwargs,
    ) -> AsyncRolloutRequest:
        
        # depth = kwargs.pop("depth", 0)

        assert self._tp_rank == 0, "only the master process can call this function"
        _req = deepcopy(req)
    
        finish_reason_type = None
        output = None
        
        # print("_req before multi-turn =", _req)

        # whether called from inside a _async_rollout_a_request()
        is_req_from_agent = agent_type != "main_agent"

        if not is_req_from_agent:
            reqs_from_subagents = [] # track agent tool call trajectories
            _req.subagent_resps = []

        # configs for multi-turn rollout
        use_mcp_tool_call = self.config.multi_turn.use_mcp_tool_call
        keep_think_text_for_last_round_only = self.config.multi_turn.keep_think_text_for_last_round_only
        think_block_close_tag = self.config.multi_turn.think_block_close_tag

        current_turns = 0
        # print(f"Start multi-turn rollout for request_id = {_req.request_id}, max_turns = {self.config.multi_turn.max_turns}")

        while current_turns < self.config.multi_turn.max_turns:
            if _req.state == AsyncRolloutRequestStateEnum.PENDING:
                await self._handle_pending_state(_req)
                _req.state = AsyncRolloutRequestStateEnum.RUNNING
            elif _req.state == AsyncRolloutRequestStateEnum.TOOL_CALLING:
                if _req.messages[-1].tool_calls is not None:

                    parsed_tool_calls = _req.messages[-1].tool_calls
                    # print(f"Detected tool calls: {parsed_tool_calls}")

                    # ============================================================
                    # ============================================================
                    if getattr(_req, "is_counterfactual", False):
                        print(f"[CF] Skip TOOL_CALLING stage for request {_req.request_id}")
                        _req.state = AsyncRolloutRequestStateEnum.RUNNING
                        continue    
                    # ============================================================

                    if use_mcp_tool_call:
                        _req.messages[-1].tool_calls = None  # remove tool_calls from message object to avoid input_ids is not consistent with messages

                    # print("sefl.subagent_tool_names =", self.subagent_tool_names)

                    # NOTE: normal tool call
                    tool_call_tasks = []
                    for tool_call in parsed_tool_calls:
                    # 1. Detect subagent tool call
                        if tool_call.function.name not in self.subagent_tool_names:
                            task_tmp = self._tool_map[tool_call.function.name].execute(
                                _req.request_id,
                                tool_call.function.arguments,
                                **_req.tools_kwargs[tool_call.function.name].get("execute_kwargs", {}),
                            )
                            tool_call_tasks.append(task_tmp)

                    tool_call_results = await asyncio.gather(*tool_call_tasks)

                    # NOTE: subagent-tool call
                    subagent_tool_call_results = []
                    subagent_tool_calls = []   

                    for tool_call in parsed_tool_calls:
                        # 1. Detect subagent tool call
                        if tool_call.function.name in self.subagent_tool_names:
                            if is_req_from_agent:
                                logger.warning("Can NOT call agent tool call inside an agent, check the system prompt or potential BUGs. The agent call inside agent is skipped.")   
                                continue

                            max_depth = getattr(self.config.multi_turn, "max_subagent_depth", 1)
                            depth = kwargs.get("depth", 0)
                            if depth >= max_depth:
                                logger.warning(f"[Stop] Reached max_subagent_depth={max_depth}, skipping deeper agent calls.")
                                continue
                            # --------------------------------

                            # # 2. Use subagent sys prompt and fresh context to rollout
                            # agent_type = self.subagent_tool_name_to_agent_type[tool_call.function.name]
                            # _req_agent = self.create_subagent_tool_request(tool_call, agent_type, _req, current_turns)
                            # subagent_result = await self._async_rollout_a_request(_req_agent, do_sample, is_validate, agent_type=agent_type, **kwargs)
                            # subagent_tool_call_results.append(subagent_result)

 
                            # 2. Use subagent sys prompt and fresh context to rollout
                            sub_agent_type = self.subagent_tool_name_to_agent_type[tool_call.function.name]
                            _req_agent = self.create_subagent_tool_request(tool_call, sub_agent_type, _req, current_turns)
                            subagent_result = await self._async_rollout_a_request(
                                _req_agent, do_sample, is_validate, agent_type=sub_agent_type, depth=depth + 1, **kwargs
                            )
                            subagent_tool_call_results.append(subagent_result)
                            subagent_tool_calls.append(tool_call)               # 对应的 tool_call

                            # print("\n================ SUBAGENT RESULT (agent type: {}) ================".format(sub_agent_type))
                            # print(f"Request ID: {subagent_result.request_id}")
                            # print("Subagent Messages:")
                            # print(subagent_result.messages)
                            # print("==============================================================\n")

                    # 3. Post processing, replace agent tool call returns with strings
                    tool_call_contents = []

                    # 3.1. Normal tool calls
                    for result_tmp in tool_call_results:
                        resp, _, _ = result_tmp
                        resp = filter_search_result(resp)
                        tool_call_contents.append(resp[:self.config.multi_turn.tool_response_cut_off_length])
                    
                    # 3.2. Agent tool calls
                    for result_tmp in subagent_tool_call_results:
                        assert isinstance(result_tmp, AsyncRolloutRequest) # stick to the same data format as the main agent rollout
                        # add parent information to prepare agent call trajectory training.
                        assert not is_req_from_agent, "agent tool should not be called inside an agent"

                        # print("result_tmp from subagent tool call =", result_tmp)
                        reqs_from_subagents.append(result_tmp)
                        resp = result_tmp.messages[-1].content

                        if self.config.multi_turn.delete_think_from_subagent_tools:
                            resp = resp.split(think_block_close_tag)[-1].lstrip("\n")

                        # delete the tool block close tag
                        resp = re.sub(r'<use_mcp_tool>.*?</use_mcp_tool>', '', resp, flags=re.DOTALL)

                        tool_call_contents.append(resp[:self.config.multi_turn.tool_response_cut_off_length])

                    before_len = len(_req.messages)
    
                    # _req.add_tool_response_messages(self.tokenizer, [resp[:self.config.multi_turn.tool_response_cut_off_length] for resp, _, _ in tool_call_results], use_mcp_tool_call=use_mcp_tool_call)
                    _req.add_tool_response_messages(self.tokenizer, tool_call_contents, use_mcp_tool_call=use_mcp_tool_call)

                    if not is_req_from_agent:

                        num_normal = len(tool_call_results)

                        for idx_sub, subagent_result in enumerate(subagent_tool_call_results):
                            msg_idx = before_len + num_normal + idx_sub   

                            tool_call = subagent_tool_calls[idx_sub]

                            _req.subagent_resps.append({
                                "tool_name": tool_call.function.name,   
                                "turn": current_turns,
                                "message_indices": [msg_idx],
                                "subagent_request_id": subagent_result.request_id,
                            })


                    for tool_call, (resp, reward, metrics) in zip(parsed_tool_calls, tool_call_results):
                        _req.update_metrics(metrics, tool_call.function.name)
                    if len(_req.input_ids) >= self.config.max_model_len:
                        finish_reason_type = FinishReasonTypeEnum.STOP
                        break
                    _req.state = AsyncRolloutRequestStateEnum.RUNNING
                else:
                    raise ValueError(f"Unexpected tool calling last message state: {_req.messages[-1]}")
            elif _req.state == AsyncRolloutRequestStateEnum.RUNNING:
                # Only continue the conversation if the prompt length is not greater than max_model_len - 1,
                # since SGLang raises an error when max_new_tokens + 1 is greater to max_model_len (the extra token accounts for the EOS token).
                # The +5 tokens is for SGLang's input length limit (as seen in sglang/srt/managers/tp_worker.py: self.max_req_input_len = self.max_req_len - 5).
                max_summary_length = getattr(self.config.multi_turn, "max_summary_length", 0) if self.config.multi_turn.enable_final_summary else 0
                if len(_req.get_generation_prompt_ids(self.tokenizer)) + 5 + 1 + max_summary_length >= self.config.max_model_len:
                    finish_reason_type = FinishReasonTypeEnum.LENGTH
                    break
                output = await self._handle_engine_call(_req, do_sample, is_validate, **kwargs)
                content = output["text"]

                # print("Original content =", content)
                # print("output from engine =", output)

                # NOTE: ideally one should not modify verl for support new function call parser, one should add a new function detector to sglang like 
                # https://github.com/sgl-project/sglang/blob/main/python/sglang/srt/function_call/qwen25_detector.py#L18
                # but to make things self-contained in verl, we modify the assistant-generated content from <use_mcp_tool></use_mcp_tool> to <tool_call></tool_call> for support Qwen2.5 function call parser.
                # Transform <use_mcp_tool> format to <tool_call> format using linear string processing
                def transform_tool_calls(text):
                    result = []
                    i = 0
                    while i < len(text):
                        # Find start of tool call
                        start = text.find('<use_mcp_tool>', i)
                        if start == -1:
                            result.append(text[i:])
                            break
                        
                        # Add text before tool call
                        result.append(text[i:start])
                        
                        # Find end of tool call
                        end = text.find('</use_mcp_tool>', start)
                        if end == -1:
                            result.append(text[start:])
                            break
                        end += len('</use_mcp_tool>')
                        
                        # Extract tool call content
                        tool_call_text = text[start:end]
                        
                        # Extract tool_name
                        tool_name_start = tool_call_text.find('<tool_name>') + len('<tool_name>')
                        tool_name_end = tool_call_text.find('</tool_name>')
                        if tool_name_start == -1 or tool_name_end == -1:
                            result.append(tool_call_text)
                            i = end
                            continue
                        tool_name = tool_call_text[tool_name_start:tool_name_end]
                        
                        # Extract arguments
                        args_start = tool_call_text.find('<arguments>\n') + len('<arguments>\n')
                        args_end = tool_call_text.find('\n</arguments>')
                        if args_start == -1 or args_end == -1:
                            result.append(tool_call_text)
                            i = end
                            continue
                        arguments = tool_call_text[args_start:args_end]
                        
                        # Add transformed tool call
                        result.append(f'<tool_call>\n{{"name":"{tool_name}", "arguments":{arguments}}}\n</tool_call>')
                        
                        i = end
                    
                    return ''.join(result)

                # more robust version
                def transform_tool_calls_re(text):
                    def repl(match):
                        tool_name = match.group("tool_name")
                        args_str = match.group("arguments").strip()
                        return f'<tool_call>\n{{"name":"{tool_name}", "arguments":{args_str}}}\n</tool_call>'

                    pattern = re.compile(
                        r'<use_mcp_tool>.*?<tool_name>(?P<tool_name>.*?)</tool_name>.*?<arguments>\s*(?P<arguments>{.*?})\s*</arguments>.*?</use_mcp_tool>',
                        re.DOTALL
                    )
                    return pattern.sub(repl, text)
                
                if self.config.multi_turn.use_mcp_tool_call:
                    # transformed_content = transform_tool_calls(content)
                    transformed_content = transform_tool_calls_re(content)
                else:
                    transformed_content = content
                
                finish_reason_type = FinishReasonTypeEnum.from_str(output["meta_info"]["finish_reason"]["type"])
                current_turns += 1
                if finish_reason_type == FinishReasonTypeEnum.LENGTH:
                    _req.add_assistant_message(self.tokenizer, content, use_mcp_tool_call=use_mcp_tool_call, keep_think_text_for_last_round_only=keep_think_text_for_last_round_only, think_block_close_tag=think_block_close_tag)
                    break
                else:
                    if self._function_call_parser and self._function_call_parser.has_tool_call(transformed_content):
                        finish_reason_type = FinishReasonTypeEnum.TOOL_CALL
                        _req.state = AsyncRolloutRequestStateEnum.TOOL_CALLING
                        try:
                            normed_content, tool_calls = self._function_call_parser.parse_non_stream(transformed_content)
                        except JSONDecodeError:
                            normed_content = content
                            tool_calls = []
                        except AttributeError:
                            normed_content = content
                            tool_calls = []
                        parsed_tool_calls = []
                        for tool_call in tool_calls:
                            function, has_decode_error = OpenAIFunctionCallSchema.from_openai_function_parsed_schema(
                                OpenAIFunctionParsedSchema(
                                    name=tool_call.name,
                                    arguments=tool_call.parameters,
                                )
                            )
                            # Drop the tool call if its arguments has decode error
                            if has_decode_error:
                                continue
                            parsed_tool_calls.append(
                                OpenAIFunctionToolCall(
                                    id=str(tool_call.tool_index),
                                    function=function,
                                )
                            )
                        if len(parsed_tool_calls) > 0:
                            _req.add_assistant_message(self.tokenizer, content, tool_calls=parsed_tool_calls, use_mcp_tool_call=use_mcp_tool_call, keep_think_text_for_last_round_only=keep_think_text_for_last_round_only, think_block_close_tag=think_block_close_tag)
                        else:
                            _req.add_assistant_message(self.tokenizer, content, use_mcp_tool_call=use_mcp_tool_call, keep_think_text_for_last_round_only=keep_think_text_for_last_round_only, think_block_close_tag=think_block_close_tag)
                            finish_reason_type = FinishReasonTypeEnum.STOP
                            _req.state = AsyncRolloutRequestStateEnum.COMPLETED
                            break
                    else:
                        _req.add_assistant_message(self.tokenizer, content, use_mcp_tool_call=use_mcp_tool_call, keep_think_text_for_last_round_only=keep_think_text_for_last_round_only, think_block_close_tag=think_block_close_tag)
                        break

        if current_turns >= self.config.multi_turn.max_turns:
            finish_reason_type = FinishReasonTypeEnum.STOP

        # print(f"[DEBUG] agent_type = {agent_type} finished after {current_turns} turns, finish_reason_type = {finish_reason_type},max_turns = {self.config.multi_turn.max_turns}")

        if self.config.multi_turn.enable_final_summary:
            disable_for_main = getattr(self.config.multi_turn, "disable_final_summary_for_main_agent", False)
            
            if is_req_from_agent:
                # Must do final summary for subagent tool calls
                do_final_summary = True
            else:
                if disable_for_main and finish_reason_type != FinishReasonTypeEnum.LENGTH:
                    # Skip final summary for main agent if disabled and the main-agent's context is enough.
                    do_final_summary = False
                else:
                    # Must do final summary for main-agent when finish_reason_type == FinishReasonTypeEnum.LENGTH, even if disabled
                    do_final_summary = True

            # print(f"[DEBUG] do_final_summary = {do_final_summary}, finish_reason = {finish_reason_type}")

            if do_final_summary:
                task_failed = current_turns >= self.config.multi_turn.max_turns or finish_reason_type == FinishReasonTypeEnum.LENGTH
                _req = await self.final_summary(_req, agent_type, task_failed, do_sample, is_validate, self.config.multi_turn.use_mcp_tool_call, keep_think_text_for_last_round_only, think_block_close_tag, **kwargs)

        # Calculate the reward for each tool
        async def calc_reward_and_release_fn(name: str, tool: BaseTool):
            reward = await tool.calc_reward(_req.request_id, **_req.tools_kwargs[name].get("calc_reward_kwargs", {}))
            await tool.release(_req.request_id, **_req.tools_kwargs[name].get("release_kwargs", {}))
            return name, reward

        tool_reward_tasks = []
        for name in _req.tools_kwargs.keys():
            tool = self._tool_map[name]
            tool_reward_tasks.append(calc_reward_and_release_fn(name, tool))
        tool_reward_scores = await asyncio.gather(*tool_reward_tasks)
        tool_reward_scores = dict(tool_reward_scores)
        # print("tool_reward_scores =", tool_reward_scores)
        _req.finalize(self.tokenizer, tool_reward_scores, finish_reason_type, use_mcp_tool_call=self.config.multi_turn.use_mcp_tool_call)

        if not is_req_from_agent:
            # add agent call trajectories to the request
            _req.reqs_from_subagents = reqs_from_subagents

        return _req

    async def _handle_engine_call(self, _req: AsyncRolloutRequest, do_sample: bool, is_validate: bool, override_n: bool = True, **kwargs) -> dict:
        generation_prompt_ids = _req.get_generation_prompt_ids(self.tokenizer)
        # Adjust max_new_tokens to ensure it is not greater than max_model_len - 1
        # SGLang raises an error when max_new_tokens + 1 is greater to max_model_len (the extra token accounts for the EOS token).
        max_new_tokens = min(self.config.response_length, self.config.max_model_len - len(generation_prompt_ids) - 1)
        if not do_sample:
            kwargs = dict(
                n=1,
                presence_penalty=0.0,
                frequency_penalty=0.0,
                repetition_penalty=1.0,
                temperature=0,
                top_p=1,
                top_k=-1,
                ignore_eos=False,
                min_new_tokens=0,
                max_new_tokens=self.config.response_length,
                skip_special_tokens=True,
                spaces_between_special_tokens=True,
            )
        elif is_validate:
            # TODO: try **
            kwargs = {
                "top_k": self.config.val_kwargs.top_k,
                "top_p": self.config.val_kwargs.top_p,
                "temperature": self.config.val_kwargs.temperature,
                "n": 1,  # if validate, already repeat in ray_trainer
            }
        kwargs["max_new_tokens"] = max_new_tokens
        if "n" not in kwargs or (kwargs["n"] > 1 and override_n):  # group size is supported in preprocess
            kwargs["n"] = 1
        # users can customize different sampling_params at different run
        params = deepcopy(self.sampling_params)
        params.update(kwargs)
        output = await self._engine.async_generate(
            input_ids=generation_prompt_ids,
            sampling_params=params,
            return_logprob=False,
        )
        return output

    async def _handle_pending_state(self, _req: AsyncRolloutRequest) -> AsyncRolloutRequest:
        if _req.tool_schemas is not None:
            tool_creation_coroutines = []
            for tool_schema in _req.tool_schemas:
                tool = self._tool_map[tool_schema.function.name]
                create_kwargs = _req.tools_kwargs[tool.name].get("create_kwargs", {})
                tool_creation_coroutines.append(tool.create(_req.request_id, **create_kwargs))
            await asyncio.gather(*tool_creation_coroutines)

    @GPUMemoryLogger(role="sglang rollout", logger=logger)
    @torch.no_grad()
    def generate_sequences_with_tools(self, prompts: DataProto, **kwargs) -> DataProto:
        logger.warning(
            "`generate_sequences_with_tools` is deprecated, please use `generate_sequences(...)`",
            DeprecationWarning,
            stacklevel=2,
        )
        return self._req_level_generate_sequences(prompts, **kwargs)
    

    def _build_counterfactual_req(self, completed_req: AsyncRolloutRequest, masked_idx: int) -> AsyncRolloutRequest:
        """
        """

        cf_req = deepcopy(completed_req)

        if not cf_req.subagent_resps or masked_idx < 0 or masked_idx >= len(cf_req.subagent_resps):
            print(f"[WARN] CF: invalid masked_idx={masked_idx}, len(subagent_resps)={len(cf_req.subagent_resps)}")
            return cf_req

        target = cf_req.subagent_resps[masked_idx]
        target_indices = set(target.get("message_indices", []))

        print(f"[CF] Masking subagent #{masked_idx}: tool={target['tool_name']} turn={target['turn']} "
            f"indices={target_indices}")


        while cf_req.messages and cf_req.messages[-1].role == "assistant":
            cf_req.messages.pop()


        for idx, msg in enumerate(cf_req.messages):
            if idx in target_indices:
                msg.content = "[SUBAGENT_MASKED]"

        if target_indices:
            max_target_idx = max(target_indices)
            follow_idx = max_target_idx + 1
            if 0 <= follow_idx < len(cf_req.messages):
                follow_msg = cf_req.messages[follow_idx]
                if getattr(follow_msg, "role", None) == "assistant":
                    print(
                        f"[CF] Removing assistant summary at index {follow_idx} "
                        f"following masked subagent #{masked_idx}"
                    )
                    cf_req.messages.pop(follow_idx)

        # ============================================================
        # 2.6) Insert CF instruction message telling agent to continue
        #      reasoning without calling tools, and to follow the
        #      original format requirement (\boxed{}).
        # ============================================================
        cf_req.messages.append(
            type(cf_req.messages[0])(
                role="assistant",
                content=(
                    "Please continue reasoning and answering based on the dialogue above.\n"
                    "Note: some tool (subagent) outputs have been masked (marked as [SUBAGENT_MASKED]).\n"
                    "You must answer only using the visible information and must NOT call any tools "
                    "(including subagents or MCP tools) during this turn.\n"
                    "Please provide your best direct answer and wrap the final answer in \\boxed{}.\n."
                )
            )
        )
        # ============================================================
        # 2.7) Normalize messages for chat_template
        #      - remove tool_calls if None
        #      - ensure content is not None
        # ============================================================
        for msg in cf_req.messages:
            if hasattr(msg, "tool_calls") and msg.tool_calls is None:
                delattr(msg, "tool_calls")




        # print("cf_message:",cf_req.messages)

        new_req = AsyncRolloutRequest(
            batch_data_id=cf_req.batch_data_id,
            batch_data_uid=cf_req.batch_data_uid,
            rollout_offset=cf_req.rollout_offset,
            request_id=str(uuid4()),     
            state=AsyncRolloutRequestStateEnum.PENDING,  
            messages=[msg.model_dump() for msg in cf_req.messages],   
            tool_schemas=cf_req.tool_schemas,
            tools_kwargs=cf_req.tools_kwargs,

            input_ids=None,
            attention_mask=None,
            position_ids=None,
            loss_mask=None,
            prompt_ids=None,
            prompt_attention_mask=None,
            prompt_position_ids=None,
            prompt_loss_mask=None,
            response_ids=[],
            response_attention_mask=[],
            response_position_ids=[],
            response_loss_mask=[],

            reward_scores={},

            max_prompt_len=self.config.prompt_length,
            max_response_len=self.config.response_length,
            max_model_len=min(self.config.max_model_len,
                            self.config.prompt_length + self.config.response_length),

            use_inference_chat_template=self.config.multi_turn.use_inference_chat_template,
            enable_tokenization_sanity_check=self.config.multi_turn.enable_tokenization_sanity_check,
            tokenizer=self.tokenizer,
            use_mcp_tool_call=self.config.multi_turn.use_mcp_tool_call,

            # counterfactual metadata
            parent_req_id=completed_req.request_id,
            is_from_subagent_tool=False,
            turn_count=completed_req.turn_count,
        )

        new_req.is_counterfactual = True
        new_req.masked_subagent_idx = masked_idx

        # print("\n====== [CF BASELINE DEBUG] ======")
        # print(f"[CF] Parent Request ID: {completed_req.request_id}")
        # print(f"[CF] New Request ID:     {new_req.request_id}")
        # print(f"[CF] Masked Subagent Idx: {masked_idx}")

        # print("\n[CF] Messages After Masking:")
        # print(new_req.messages)
           
        # print("=================================\n")

        return new_req


    @GPUMemoryLogger(role="sglang rollout", logger=logger)
    @torch.no_grad()
    def _req_level_generate_sequences(self, prompts: DataProto,validate:bool = False ,**kwargs) -> DataProto:
        # Async rollout with tools support
        # print("prompts batch size:", prompts.batch["input_ids"].shape[0])
        # print("prompts batch keys:", prompts.batch.keys())
        # print("prompts.non tensor batch keys:", prompts.non_tensor_batch.keys())

        do_sample = prompts.meta_info.get("do_sample", True)
        is_validate = prompts.meta_info.get("validate", False)
        tgt_device = prompts.batch["input_ids"].device
        if self._tp_rank == 0:
            req_list = self._preprocess_prompt_to_async_rollout_requests(
                prompts,
                n=1 if is_validate else self.config.n,
            )     
            loop = asyncio.get_event_loop()
            output_req_list = loop.run_until_complete(
                asyncio.gather(
                    *[self._async_rollout_a_request(req, do_sample, is_validate, **kwargs) for req in req_list],
                )
            )
            cf_results_dict: Dict[str, Dict[int, List[int]]] = {}
            if not validate:
                for req in output_req_list:
                    if req.is_from_subagent_tool:
                        continue

                    subagent_resps = getattr(req, "subagent_resps", None)
                    if not subagent_resps:
                        continue

                    num_sub = len(subagent_resps)
                    print(
                        f"[CF] building counterfactuals for main request {req.request_id}, "
                        f"num_subagents = {num_sub}"
                    )

                    cf_reqs = []
                    for masked_idx in range(num_sub):
                        cf_req = self._build_counterfactual_req(req, masked_idx)
                        if cf_req is not None:
                            cf_reqs.append((masked_idx, cf_req))

                    if not cf_reqs:
                        continue

                    cf_tasks = [
                        self._async_rollout_a_request(
                            cf_req,
                            do_sample,
                            is_validate,
                            agent_type="main_agent",
                            **kwargs,
                        )
                        for (_, cf_req) in cf_reqs
                    ]

                    cf_outputs: List[AsyncRolloutRequest] = loop.run_until_complete(
                    asyncio.gather(*cf_tasks)
                    )

                    # print("\n===== DEBUG CF (parent, masked_idx, messages) =====")
                    # for (masked_idx, _), cf_out in zip(cf_reqs, cf_outputs):
                    #     parent_id = req.request_id
                    #     print(f"[CF] parent={parent_id}, masked_idx={masked_idx}")
                        
                    #     print("messages:")
                    #     print(cf_out.messages)  

                    #     print("--------------------------------------------------")
                    # print("====================================================\n")


                    cf_results_for_req: Dict[int, List[int]] = {}
                    for (masked_idx, _), cf_out in zip(cf_reqs, cf_outputs):
                        cf_results_for_req[masked_idx] = list(cf_out.response_ids)
                        print(
                            f"[CF] parent={req.request_id}, masked_idx={masked_idx}, "
                            f"len(cf_response_ids)={len(cf_out.response_ids)}"
                        )

                    cf_results_dict[req.request_id] = cf_results_for_req

            sorted_output_req_list = sorted(output_req_list, key=lambda x: (x.batch_data_id, x.rollout_offset))
        else:
            sorted_output_req_list = None
            cf_results_dict = {}  

        # dist.barrier()
        # [sorted_output_req_list] = broadcast_pyobj(
        #     data=[sorted_output_req_list],
        #     rank=self._rank,
        #     dist_group=self._device_mesh_cpu["tp"].get_group(),
        #     src=self._device_mesh_cpu["tp"].mesh[0].item(),
        #     force_cpu_device=False,
        # )

        # print("\n===== DEBUG MESSAGES PER REQUEST =====")
        # for req in sorted_output_req_list:
        #     print(f"[Request {req.request_id}] is_from_subagent_tool={req.is_from_subagent_tool}")
        #     print("Messages:")
        #     print(req.messages)   
        #     print("--------------------------------------------------")
        # print("====================================================\n")


        dist.barrier()
        [sorted_output_req_list, cf_results_dict] = broadcast_pyobj(
            data=[sorted_output_req_list, cf_results_dict],
            rank=self._rank,
            dist_group=self._device_mesh_cpu["tp"].get_group(),
            src=self._device_mesh_cpu["tp"].mesh[0].item(),
            force_cpu_device=False,
        )


        # Construct the batch data
        prompt_ids, response_ids = [], []
        prompt_attention_mask, response_attention_mask = [], []
        prompt_position_ids, response_position_ids = [], []
        prompt_loss_mask, response_loss_mask = [], []
        messages = []
        reward_scores = []
        batch_data_ids = [] #  to match orig prompt
        batch_data_uids = [] # to identify the orig data query <--> reqs_from_subagents relationship
        reqs_ids = [] # to identify req
        parent_reqs_ids = [] # to match parent req
        is_from_subagent_tool = [] # to identify if the req is from agent tool
        turn_count = [] # to identify the turn count of the req
        reqs_from_subagents = [] # to match parent req and child req

        cf_response_blobs = []

        for req in sorted_output_req_list:
            assert req.state == AsyncRolloutRequestStateEnum.COMPLETED, f"Request {req.request_id} is not completed"
            assert len(req.input_ids) == len(req.attention_mask) == len(req.position_ids) == len(req.loss_mask), f"""Request {req.request_id} has different length of 
                {len(req.input_ids)=}, {len(req.attention_mask)=}, {len(req.position_ids)=}, {len(req.loss_mask)=}"""
            error_message_lines = [
                f"""Request {req.request_id} has input_ids length {len(req.input_ids)}
                    greater than max_model_len {self.config.max_model_len}""",
                f"Decoded input_ids: {self.tokenizer.decode(req.input_ids)}",
                f"Decoded prompt_ids: {self.tokenizer.decode(req.prompt_ids)}",
                f"Decoded response_ids: {self.tokenizer.decode(req.response_ids)}",
                f"Messages: {req.messages}",
                f"Max model length: {req.max_model_len}",
            ]
            error_message = "\n".join(error_message_lines)
            assert len(req.input_ids) <= self.config.max_model_len, error_message

            prompt_ids.append(torch.tensor(req.prompt_ids, dtype=torch.int, device=tgt_device))
            response_ids.append(torch.tensor(req.response_ids, dtype=torch.int, device=tgt_device))
            if len(req.response_ids) > self.config.response_length:
                logger.warning(
                    f"""{req.request_id=} has response_ids length {len(req.response_ids)} 
                    greater than max_response_len {self.config.response_length},\n{req=}"""
                )
            prompt_attention_mask.append(torch.tensor(req.prompt_attention_mask, dtype=torch.int, device=tgt_device))
            response_attention_mask.append(torch.tensor(req.response_attention_mask, dtype=torch.int, device=tgt_device))
            prompt_position_ids.append(torch.tensor(req.prompt_position_ids, dtype=torch.int, device=tgt_device))
            response_position_ids.append(torch.tensor(req.response_position_ids, dtype=torch.int, device=tgt_device))
            prompt_loss_mask.append(torch.tensor(req.prompt_loss_mask, dtype=torch.int, device=tgt_device))
            response_loss_mask.append(torch.tensor(req.response_loss_mask, dtype=torch.int, device=tgt_device))
            messages.append({"messages": req.messages})
            reward_scores.append(req.reward_scores)

            # NOTE: for reward credit assignment to agent-call generated tokens
            batch_data_ids.append(req.batch_data_id)
            batch_data_uids.append(req.batch_data_uid)
            reqs_ids.append(req.request_id)
            parent_reqs_ids.append(req.parent_req_id)
            is_from_subagent_tool.append(req.is_from_subagent_tool)
            turn_count.append(req.turn_count)
            if req.reqs_from_subagents is not None:
                assert isinstance(req.reqs_from_subagents, list), f"req.reqs_from_subagents is not a list: {type(req.reqs_from_subagents)}"
                assert all(isinstance(req, AsyncRolloutRequest) for req in req.reqs_from_subagents), f"req.reqs_from_subagents is not a list of AsyncRolloutRequest: {type(req.reqs_from_subagents)}"
                reqs_from_subagents.append(req.reqs_from_subagents)
            else:
                reqs_from_subagents.append([])  # append empty list to maintain same length
            

            if (not req.is_from_subagent_tool) and (req.request_id in cf_results_dict):
                cf_map_for_req = cf_results_dict[req.request_id]
                cf_blob = pickle.dumps(cf_map_for_req)
            else:
                cf_blob = pickle.dumps({})  
            cf_response_blobs.append(cf_blob)
            #print(f"req_from_subagents:{reqs_from_subagents}")

        prompt_ids = pad_sequence(
            prompt_ids,
            batch_first=True,
            padding_value=self.pad_token_id,
            padding_side="left",
        )
        if prompt_ids.shape[1] < self.config.prompt_length:
            prompt_ids = pad_sequence_to_length(prompt_ids, self.config.prompt_length, self.pad_token_id, left_pad=True)
        response_ids = pad_sequence(response_ids, batch_first=True, padding_value=self.pad_token_id)
        if response_ids.shape[1] < self.config.response_length:
            response_ids = pad_sequence_to_length(response_ids, self.config.response_length, self.pad_token_id)
        prompt_attention_mask = pad_sequence(
            prompt_attention_mask,
            batch_first=True,
            padding_value=0,
            padding_side="left",
        )
        if prompt_attention_mask.shape[1] < self.config.prompt_length:
            prompt_attention_mask = pad_sequence_to_length(prompt_attention_mask, self.config.prompt_length, 0, left_pad=True)
        response_attention_mask = pad_sequence(response_attention_mask, batch_first=True, padding_value=0)
        if response_attention_mask.shape[1] < self.config.response_length:
            response_attention_mask = pad_sequence_to_length(response_attention_mask, self.config.response_length, 0)
        prompt_position_ids = pad_sequence(prompt_position_ids, batch_first=True, padding_value=0, padding_side="left")
        if prompt_position_ids.shape[1] < self.config.prompt_length:
            prompt_position_ids = pad_sequence_to_length(prompt_position_ids, self.config.prompt_length, 0, left_pad=True)
        response_length = response_ids.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=response_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).repeat(len(sorted_output_req_list), 1)
        response_position_ids = prompt_position_ids[:, -1:] + delta_position_id
        prompt_loss_mask = pad_sequence(prompt_loss_mask, batch_first=True, padding_value=0, padding_side="left")
        if prompt_loss_mask.shape[1] < self.config.prompt_length:
            prompt_loss_mask = pad_sequence_to_length(prompt_loss_mask, self.config.prompt_length, 0, left_pad=True)
        response_loss_mask = pad_sequence(response_loss_mask, batch_first=True, padding_value=0)
        if response_loss_mask.shape[1] < self.config.response_length:
            response_loss_mask = pad_sequence_to_length(response_loss_mask, self.config.response_length, 0)

        input_ids = torch.cat((prompt_ids, response_ids), dim=-1)
        attention_mask = torch.cat((prompt_attention_mask, response_attention_mask), dim=-1)
        position_ids = torch.cat((prompt_position_ids, response_position_ids), dim=-1)
        loss_mask = torch.cat((prompt_loss_mask, response_loss_mask), dim=-1)
        is_from_subagent_tool = torch.tensor(is_from_subagent_tool, dtype=torch.bool, device=tgt_device)

        # Construct the batch data
        batch = TensorDict(
            {
                "prompts": prompt_ids,
                "responses": response_ids,
                "input_ids": input_ids,  # here input_ids become the whole sentences
                "attention_mask": attention_mask,
                "position_ids": position_ids,
                "loss_mask": loss_mask,
                "is_from_subagent_tool": is_from_subagent_tool,
            },
            batch_size=len(sorted_output_req_list),
        )

        # free cache engine
        if self.config.free_cache_engine and self._engine is not None and self._tp_rank == 0:
            loop = asyncio.get_event_loop()
            loop.run_until_complete(self._engine.flush_cache())

        # Serialize each list to avoid dimension mismatch
        if any(reqs_from_subagents):
            # print(f"req_from_subagents: {reqs_from_subagents}")
            reqs_from_subagents_serialized = np.array([pickle.dumps(req_list) for req_list in reqs_from_subagents], dtype=object)
        else:
            reqs_from_subagents_serialized = np.array(reqs_from_subagents, dtype=object)
      
        # print(f"reqs_from_subagents_serialized: {reqs_from_subagents_serialized}")

        # 新增：CF response 序列化
        cf_responses_serialized = np.array(cf_response_blobs, dtype=object)

        return DataProto(
            batch=batch,
            non_tensor_batch={
                "messages": np.array(messages),
                "reward_scores": np.array(reward_scores),
                "batch_data_ids": np.array(batch_data_ids),
                "uid": np.array(batch_data_uids),
                "reqs_ids": np.array(reqs_ids),
                "parent_reqs_ids": np.array(parent_reqs_ids),
                "turn_count": np.array(turn_count),
                "reqs_from_subagents_serialized": reqs_from_subagents_serialized, 
                "cf_responses": cf_responses_serialized,
            },
        )

    def _preprocess_prompt_to_async_rollout_requests(self, prompts: DataProto, n: int) -> list[AsyncRolloutRequest]:
        assert "raw_prompt" in prompts.non_tensor_batch, "need data.return_raw_chat=True, due to no official way do parse_messages"
        req_list = []

        # set data_idx as data uuid, to identify the orig data query <--> reqs_from_subagents relationship
        for data_idx, (batch_data_uid, raw_prompt) in enumerate(zip(prompts.non_tensor_batch["uid"], prompts.non_tensor_batch["raw_prompt"])):
            # print("raw_prompt:", raw_prompt)
            for rollout_offset in range(n):
                if self._tool_schemas:
                    # _tools_kwargs = prompts.non_tensor_batch["tools_kwargs"][data_idx]
                    # _tool_schemas = [self._tool_map[k].get_openai_tool_schema() for k in _tools_kwargs.keys()]

                    _tools_kwargs = prompts.non_tensor_batch["tools_kwargs"][data_idx]
                    
                    # print(f"_tools_kwargs:{_tools_kwargs}")
                    # print(f"self._tool_map : {self._tool_map}")

                 
                    valid_tool_keys = [k for k in _tools_kwargs.keys() if k in self._tool_map]
                    if len(valid_tool_keys) < len(_tools_kwargs):
                        missing = set(_tools_kwargs.keys()) - set(valid_tool_keys)
                        logger.warning(f"Skipping unregistered tools: {missing}")

                    ## --- Remove unknown tools (e.g., search_and_browse) ---
                    for k in list(_tools_kwargs.keys()):
                        if k not in self._tool_map:
                            print(f"[WARN] Removing unknown tool from data: {k}")
                            _tools_kwargs.pop(k)

                    _tool_schemas = [self._tool_map[k].get_openai_tool_schema() for k in valid_tool_keys]
                    # print(f"_tool_schemas: {_tool_schemas}")

                    _input_ids = None
                    _attention_mask = None
                else:
                    _input_ids = _pre_process_inputs(self.pad_token_id, prompts.batch["input_ids"][data_idx])
                    _attention_mask = _pre_process_inputs(0, prompts.batch["attention_mask"][data_idx])
                    _tools_kwargs = {}
                    _tool_schemas = None

                req = AsyncRolloutRequest(
                    batch_data_id=data_idx,
                    batch_data_uid=batch_data_uid,
                    rollout_offset=rollout_offset,
                    request_id=str(uuid4()),
                    state=AsyncRolloutRequestStateEnum.PENDING,
                    messages=raw_prompt.tolist(),
                    tool_schemas=_tool_schemas,
                    tools_kwargs=_tools_kwargs,
                    input_ids=_input_ids,
                    response_ids=[],
                    attention_mask=_attention_mask,
                    response_attention_mask=[],
                    response_position_ids=[],
                    response_loss_mask=[],
                    reward_scores={},
                    max_prompt_len=self.config.prompt_length,
                    max_response_len=self.config.response_length,
                    max_model_len=min(self.config.max_model_len, self.config.prompt_length + self.config.response_length),
                    use_inference_chat_template=self.config.multi_turn.use_inference_chat_template,
                    enable_tokenization_sanity_check=self.config.multi_turn.enable_tokenization_sanity_check,
                    tokenizer=self.tokenizer,
                    use_mcp_tool_call=self.config.multi_turn.use_mcp_tool_call,
                )

                error_message = f"Request {req.request_id} has mismatched lengths: input_ids={len(req.input_ids)}, attention_mask={len(req.attention_mask)}, position_ids={len(req.position_ids)}, loss_mask={len(req.loss_mask)}"
                assert len(req.input_ids) == len(req.attention_mask) == len(req.position_ids) == len(req.loss_mask), error_message

                req_list.append(req)

        return req_list
        

    async def chat_completion(self, json_request):
        assert self._tp_rank == 0, "only called in tp rank 0"
        _input_ids = []
        _attention_mask = []
        _position_ids = []
        _tool_schemas = []
        _tools_kwargs = {}

        req = AsyncRolloutRequest(
            request_id=str(uuid4()),
            state=AsyncRolloutRequestStateEnum.PENDING,
            messages=[Message.model_validate(msg) for msg in json_request["messages"]],
            tools=_tool_schemas,
            tools_kwargs=_tools_kwargs,
            input_ids=_input_ids,
            prompt_ids=_input_ids,
            response_ids=[],
            attention_mask=_attention_mask,
            prompt_attention_mask=_attention_mask,
            response_attention_mask=[],
            position_ids=_position_ids,
            prompt_position_ids=_position_ids,
            response_position_ids=[],
            loss_mask=[0] * len(_input_ids),
            prompt_loss_mask=[0] * len(_input_ids),
            response_loss_mask=[],
            reward_scores={},
            max_response_len=self.config.response_length,
            max_model_len=min(self.config.max_model_len, self.config.prompt_length + self.config.response_length),
        )

        # json_request already contains sampling_params
        output = await self._handle_engine_call(req, True, False, False, **json_request)
        # it can be Dict or AsyncIterator[Dict]
        if isinstance(output, dict):
            outputs = [output]
        else:
            outputs = output

        # build openai chat completion format
        choices = []
        id = None
        for i, content in enumerate(outputs):
            choices.append(
                {
                    "index": i,
                    "message": {
                        "role": "assistant",
                        "content": content["text"],
                    },
                    "finish_reason": content["meta_info"]["finish_reason"]["type"],
                }
            )
            id = content["meta_info"]["id"]

        return {
            "id": "chatcmpl-" + id,
            "object": "chat.completion",
            "created": int(time.time()),
            "model": json_request.get("model", "sglang_model"),
            "choices": choices,
        }

        # this function is left for uniform train-inference resharding

    async def wake_up(self):
        if not self.is_sleep:
            return
        await self.sharding_manager.wake_up()  # pylint: disable=C2801
        self.is_sleep = False

    # this function is left for uniform train-inference resharding
    async def sleep(self):
        if self.is_sleep:
            return
        await self.sharding_manager.sleep()
        self.is_sleep = True


==> sharp/workers/rollout/sglang_rollout/utils.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
import pickle
from typing import Any, List, Optional

import numpy as np
import torch
import torch.distributed as dist


def broadcast_pyobj(
    data: List[Any],
    rank: int,
    dist_group: Optional[torch.distributed.ProcessGroup] = None,
    src: int = 0,
    force_cpu_device: bool = False,
):
    """from https://github.com/sgl-project/sglang/blob/844e2f227ab0cce6ef818a719170ce37b9eb1e1b/python/sglang/srt/utils.py#L905

    Broadcast inputs from src rank to all other ranks with torch.dist backend.
    The `rank` here refer to the source rank on global process group (regardless
    of dist_group argument).
    """
    device = torch.device(
        "cuda" if torch.cuda.is_available() and not force_cpu_device else "cpu"
    )

    if rank == src:
        if len(data) == 0:
            tensor_size = torch.tensor([0], dtype=torch.long, device=device)
            dist.broadcast(tensor_size, src=src, group=dist_group)
        else:
            serialized_data = pickle.dumps(data)
            size = len(serialized_data)

            tensor_data = torch.ByteTensor(
                np.frombuffer(serialized_data, dtype=np.uint8)
            ).to(device)
            tensor_size = torch.tensor([size], dtype=torch.long, device=device)

            dist.broadcast(tensor_size, src=src, group=dist_group)
            dist.broadcast(tensor_data, src=src, group=dist_group)
        return data
    else:
        tensor_size = torch.tensor([0], dtype=torch.long, device=device)
        dist.broadcast(tensor_size, src=src, group=dist_group)
        size = tensor_size.item()

        if size == 0:
            return []

        tensor_data = torch.empty(size, dtype=torch.uint8, device=device)
        dist.broadcast(tensor_data, src=src, group=dist_group)

        serialized_data = bytes(tensor_data.cpu().numpy())
        data = pickle.loads(serialized_data)
        return data


def _is_huggingface_dataset_or_space_url(url: str) -> bool:
    """
    Check if the URL is a Hugging Face dataset or space URL.
    :param url: The URL to check
    :return: True if it's a HuggingFace dataset or space URL, False otherwise
    """
    if not url:
        return False
    return "huggingface.co/datasets" in url or "huggingface.co/spaces" in url


def filter_search_result(tool_call_result: str) -> str:
    """
    Filter out search results that contain un-expected content, e.g. huggingface.co/datasets or huggingface.co/spaces
    """
    try:
        data = json.loads(tool_call_result)
        if "organic" in data and isinstance(data["organic"], list):
            original_len = len(data["organic"])
            data["organic"] = [
                item
                for item in data["organic"]
                if not (
                    "link" in item
                    and _is_huggingface_dataset_or_space_url(item["link"])
                )
            ]
            if len(data["organic"]) != original_len:
                tool_call_result = json.dumps(data, indent=2)

    except (json.JSONDecodeError, TypeError):
        # Not a JSON string or not the expected structure, do nothing.
        pass

    return tool_call_result

==> sharp/workers/rollout/tokenizer.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The base tokenizer class, required for any hybrid engine based rollout or inference with vLLM.
"""

from abc import ABC, abstractmethod
from typing import Dict, List, Union

import numpy as np
import torch

__all__ = ["HybridEngineBaseTokenizer"]


class HybridEngineBaseTokenizer(ABC):
    """the tokenizer property and function name should align with HF's to meet vllm requirement"""

    @property
    @abstractmethod
    def vocab_size(self):
        """
        `int`: Size of the base vocabulary (without the added tokens).
        """
        pass

    @property
    @abstractmethod
    def pad_token_id(self):
        """
        `Optional[int]`: Id of the padding token in the vocabulary. Returns `None` if the token has not been set.
        """
        pass

    @property
    @abstractmethod
    def eos_token_id(self):
        """
        `Optional[int]`: Id of the end of sentence token in the vocabulary. Returns `None` if the token has not been
        set.
        """
        pass

    @property
    @abstractmethod
    def all_special_ids(self) -> List[int]:
        """
        `List[int]`: List the ids of the special tokens(`'<unk>'`, `'<cls>'`, etc.) mapped to class attributes.
        """
        pass

    @property
    @abstractmethod
    def all_special_tokens(self) -> List[str]:
        """
        `List[str]`: A list of the unique special tokens (`'<unk>'`, `'<cls>'`, ..., etc.).

        Convert tokens of `tokenizers.AddedToken` type to string.
        """
        pass

    @abstractmethod
    def encode(self, text):
        """
        Converts a string to a sequence of ids (integer), using the tokenizer and vocabulary.

        Args:
            text (`str`, `List[str]` or `List[int]`):
                The first sequence to be encoded. This can be a string, a list of strings (tokenized string using the
                `tokenize` method) or a list of integers.

            text_pair (`str`, `List[str]` or `List[int]`, *optional*):
                Optional second sequence to be encoded. This can be a string, a list of strings (tokenized string using
                the `tokenize` method) or a list of integers.
        """
        pass

    @abstractmethod
    def decode(
        self,
        token_ids: Union[int, List[int], np.ndarray, torch.Tensor],
        skip_special_tokens: bool = False,
        clean_up_tokenization_spaces: bool = None,
        **kwargs,
    ) -> str:
        """
        Converts a sequence of ids in a string, using the tokenizer and vocabulary with options to remove special
        tokens and clean up tokenization spaces.

        Similar to doing `self.convert_tokens_to_string(self.convert_ids_to_tokens(token_ids))`.

        Args:
            token_ids (`Union[int, List[int], np.ndarray, torch.Tensor]`):
                List of tokenized input ids. Can be obtained using the `__call__` method.
            skip_special_tokens (`bool`, *optional*, defaults to `False`):
                Whether or not to remove special tokens in the decoding.
            clean_up_tokenization_spaces (`bool`, *optional*):
                Whether or not to clean up the tokenization spaces. If `None`, will default to
                `self.clean_up_tokenization_spaces`.
            kwargs (additional keyword arguments, *optional*):
                Will be passed to the underlying model specific decode method.

        Returns:
            `str`: The decoded sentence.
        """
        pass

    @abstractmethod
    def convert_ids_to_tokens(self, ids: Union[int, List[int]], skip_special_tokens: bool = False) -> Union[str, List[str]]:
        """
        Converts a single index or a sequence of indices in a token or a sequence of tokens, using the vocabulary and
        added tokens.

        Args:
            ids (`int` or `List[int]`):
                The token id (or token ids) to convert to tokens.
            skip_special_tokens (`bool`, *optional*, defaults to `False`):
                Whether or not to remove special tokens in the decoding.

        Returns:
            `str` or `List[str]`: The decoded token(s).
        """
        pass

    @abstractmethod
    def get_added_vocab(self) -> Dict[str, int]:
        """
        Returns the added tokens in the vocabulary as a dictionary of token to index. Results might be different from
        the fast call because for now we always add the tokens even if they are already in the vocabulary. This is
        something we should change.

        Returns:
            `Dict[str, int]`: The added tokens.
        """
        pass

    @abstractmethod
    def convert_tokens_to_string(self, tokens: List[str]) -> str:
        """
        Converts a sequence of tokens in a single string. The most simple way to do it is `" ".join(tokens)` but we
        often want to remove sub-word tokenization artifacts at the same time.

        Args:
            tokens (`List[str]`): The token to join in a string.

        Returns:
            `str`: The joined tokens.
        """
        pass

    @property
    def is_fast(self):
        return False


==> sharp/workers/rollout/vllm_rollout/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import os
from importlib.metadata import PackageNotFoundError, version

from packaging.version import Version


def get_version(pkg):
    try:
        return version(pkg)
    except PackageNotFoundError:
        return None


vllm_package_name = "vllm"
vllm_package_version = get_version(vllm_package_name)
if vllm_package_version is None:
    raise PackageNotFoundError("To use vllm rollout, please ensure the 'vllm' package is properly installed. See https://verl.readthedocs.io/en/latest/start/install.html for more details")

###
# package_version = get_version(package_name)
# [SUPPORT AMD:]
# Do not call any torch.cuda* API here, or ray actor creation import class will fail.
if "ROCM_PATH" in os.environ:
    import re

    match = re.match(r"(\d+\.\d+\.?\d*)", vllm_package_version)
    if match:
        vllm_package_version = match.group(1)
    else:
        raise ValueError(f"Warning: Could not parse version format: {vllm_package_version}")
###

if Version(vllm_package_version) <= Version("0.6.3"):
    vllm_mode = "customized"
    from .fire_vllm_rollout import FIREvLLMRollout  # noqa: F401
    from .vllm_rollout import vLLMRollout  # noqa: F401
else:
    vllm_mode = "spmd"
    from .vllm_rollout_spmd import vLLMAsyncRollout, vLLMRollout  # noqa: F401


==> sharp/workers/rollout/vllm_rollout/fire_vllm_rollout.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The vllm_rollout that can be applied in different backend
When working with FSDP:
- Use DTensor weight loader (recommended) or HF weight loader
- Utilize state_dict from the FSDP to synchronize the weights among tp ranks in vLLM
When working with Megatron:
- Use Megatron weight loader
- During training, only the current pp stage holds the parameters
- Before inference, broadcast the parameters of the current pp rank to all other pp ranks (all pp ranks holds all the parameters)
- Bind the parameters to the inference engine
- Do inference in tp. pp is treated as additional dp
- After inference, all the parameters that doesn't belong to this pp rank is freed.
"""

from contextlib import contextmanager
from typing import List

import torch
import torch.distributed
from omegaconf import DictConfig
from tensordict import TensorDict
from torch import nn
from vllm import SamplingParams

from verl import DataProto
from verl.utils.torch_functional import get_response_mask, pad_sequence_to_length
from verl.workers.rollout.vllm_rollout.vllm_rollout import vLLMRollout

# TODO
# 1. support pp in vllm
# 2. passing tokenizer is not necessary? no encoding/decoding is happening here
# 3. simplify init logics


# NOTE(sgm): add for verl. We can optimize it by making the dataloader yield List[int] without padding.
def _pre_process_inputs(pad_token_id, prompt_token_ids: torch.Tensor) -> List[int]:
    # remove the left padding in the prompt token_id
    # pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
    non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    token_ids = prompt_token_ids[non_pad_index:].tolist()
    return token_ids


class FIREvLLMRollout(vLLMRollout):
    def __init__(self, actor_module: nn.Module, config: DictConfig, tokenizer, model_hf_config, **kwargs):
        """A vLLM rollout. It requires the module is supported by the vllm.

        Args:
            module: module here follows huggingface APIs
            config: DictConfig
            tokenizer: the task/model tokenizer
            model_hf_config: the huggingface config to initialize the generating model in vllm
            **kwargs: train_tp, for Megatron Backend to initialize hybrid engine (zero redundancy) process group
        """
        super().__init__(actor_module, config, tokenizer, model_hf_config, **kwargs)

        self.use_fire_sampling = config.get("use_fire_sampling", False)
        if self.use_fire_sampling:
            kwargs_0 = kwargs.copy()
            kwargs_0["temperature"] = 30
            kwargs_0["max_tokens"] = 1
            if "top_k" not in kwargs_0 or kwargs_0["top_k"] <= 0:
                kwargs_0["top_k"] = 16
            self.sampling_params.max_tokens = config.response_length - 1
            for k in config.keys():
                if hasattr(SamplingParams(), str(k)):
                    kwargs_0[k] = config.get(k)
            self.sampling_params_0 = SamplingParams(**kwargs_0)

    @contextmanager
    def update_sampling_params(self, **kwargs):
        # update sampling params
        old_sampling_params_args = {}
        if kwargs:
            for key, value in kwargs.items():
                if hasattr(self.sampling_params, key):
                    old_value = getattr(self.sampling_params, key)
                    old_sampling_params_args[key] = old_value
                    setattr(self.sampling_params, key, value)
        if self.use_fire_sampling:
            old_sampling_params_args_0 = {}
            if kwargs:
                for key, value in kwargs.items():
                    if hasattr(self.sampling_params_0, key):
                        old_value = getattr(self.sampling_params_0, key)
                        old_sampling_params_args_0[key] = old_value
                        setattr(self.sampling_params_0, key, value)
        yield
        # roll back to previous sampling params
        # if len(old_sampling_params_args):
        for key, value in old_sampling_params_args.items():
            setattr(self.sampling_params, key, value)
        if self.use_fire_sampling:
            for key, value in old_sampling_params_args_0.items():
                setattr(self.sampling_params_0, key, value)

    @torch.no_grad()
    def generate_sequences(self, prompts: DataProto, **kwargs) -> DataProto:
        # rebuild vllm cache engine
        if self.config.free_cache_engine:
            self.inference_engine.init_cache_engine()

        idx = prompts.batch["input_ids"]  # (bs, prompt_length)
        # left-padded attention_mask
        attention_mask = prompts.batch["attention_mask"]
        position_ids = prompts.batch["position_ids"]

        # used to construct attention_mask
        eos_token_id = prompts.meta_info["eos_token_id"]

        batch_size = idx.size(0)

        idx_list = []
        # parse idx from torch.Tensor to List[List[str]]
        for i in range(batch_size):
            idx_list.append(_pre_process_inputs(self.pad_token_id, idx[i]))

        do_sample = prompts.meta_info.get("do_sample", True)
        if not do_sample:
            kwargs = {
                "best_of": 1,
                "top_p": 1.0,
                "top_k": -1,
                "min_p": 0.0,
                "temperature": 0,
                "n": 1,  # if greedy, only 1 response
            }

        if not self.use_fire_sampling:
            # users can customize different sampling_params at different run
            with self.update_sampling_params(**kwargs):
                output = self.inference_engine.generate(
                    prompts=None,  # because we have already convert it to prompt token id
                    sampling_params=self.sampling_params,
                    prompt_token_ids=idx_list,
                    use_tqdm=False,
                )

            response = output[0].to(idx.device)  # (bs, response_length)
        else:
            with self.update_sampling_params(**kwargs):
                output_0 = self.inference_engine.generate(
                    prompts=None,  # because we have already convert it to prompt token id
                    sampling_params=self.sampling_params_0,
                    prompt_token_ids=idx_list,
                    use_tqdm=False,
                )
                new_idx_list = []
                for i in range(batch_size):
                    new_idx_list.append(idx_list[i] + output_0[0][i].tolist())
                output = self.inference_engine.generate(
                    prompts=None,  # because we have already convert it to prompt token id
                    sampling_params=self.sampling_params,
                    prompt_token_ids=new_idx_list,
                    use_tqdm=False,
                )

            response = torch.cat([output_0[0], output[0]], dim=1).to(idx.device)  # (bs, response_length)
            # log_probs = torch.cat([output_0[1], output[1]], dim=1).to(idx.device)  # (bs, response_length)

        if response.shape[1] < self.config.response_length:
            response = pad_sequence_to_length(response, self.config.response_length, self.pad_token_id)
            # log_probs = pad_sequence_to_length(log_probs, self.config.response_length, self.pad_token_id)

        if self.config.n > 1 and do_sample:
            idx = idx.repeat_interleave(self.config.n, dim=0)
            attention_mask = attention_mask.repeat_interleave(self.config.n, dim=0)
            position_ids = position_ids.repeat_interleave(self.config.n, dim=0)
            batch_size = batch_size * self.config.n
        seq = torch.cat([idx, response], dim=-1)

        response_length = response.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=position_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).repeat(batch_size, 1)

        # TODO(sgm): fix position_ids on right_pad
        # prompt: left pad + response: right pad
        # attention_mask: [0,0,0,0,1,1,1,1, | 1,1,1,0,0,0,0,0]
        # position_ids:   [0,0,0,0,0,1,2,3, | 4,5,6,7,8,9,10,11]
        response_position_ids = position_ids[:, -1:] + delta_position_id
        position_ids = torch.cat([position_ids, response_position_ids], dim=-1)
        response_attention_mask = get_response_mask(response_id=response, eos_token=eos_token_id, dtype=attention_mask.dtype)
        attention_mask = torch.cat((attention_mask, response_attention_mask), dim=-1)

        # all the tp ranks should contain the same data here. data in all ranks are valid
        batch = TensorDict(
            {
                "prompts": idx,
                "responses": response,
                "input_ids": seq,  # here input_ids become the whole sentences
                # 'old_log_probs': log_probs, # we will recompute old log prob with actor
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=batch_size,
        )

        # free vllm cache engine
        if self.config.free_cache_engine:
            self.inference_engine.free_cache_engine()

        return DataProto(batch=batch)


==> sharp/workers/rollout/vllm_rollout/vllm_async_server.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
import logging
import os
from typing import Any, Callable, Dict, List, Optional, Tuple, Union

import cloudpickle
import ray
from omegaconf import DictConfig
from starlette.requests import Request
from starlette.responses import JSONResponse, StreamingResponse
from vllm import SamplingParams
from vllm.engine.arg_utils import AsyncEngineArgs
from vllm.entrypoints.logger import RequestLogger
from vllm.entrypoints.openai.protocol import ChatCompletionRequest, ChatCompletionResponse, ErrorResponse
from vllm.entrypoints.openai.serving_chat import OpenAIServingChat
from vllm.entrypoints.openai.serving_models import BaseModelPath, OpenAIServingModels
from vllm.v1.engine.async_llm import AsyncLLM
from vllm.v1.executor.abstract import Executor
from vllm.worker.worker_base import WorkerWrapperBase

from verl.utils.fs import copy_to_local
from verl.workers.rollout.async_server import AsyncServerBase

logger = logging.getLogger(__file__)


class ExternalRayDistributedExecutor(Executor):
    """An executor that engines are launched by external ray actors."""

    uses_ray: bool = False

    def _init_executor(self) -> None:
        assert self.vllm_config.instance_id is not None, "instance_id must be set for external ray actors."

        fields = self.vllm_config.instance_id.split(":")
        assert len(fields) == 4, f"instance_id: {self.vllm_config.instance_id} must be in the format of <namespace>:<wg_prefix>:<vllm_dp_size>:<vllm_dp_rank>."
        namespace, wg_prefix, vllm_dp_size, vllm_dp_rank = fields[0], fields[1], int(fields[2]), int(fields[3])

        # Make sure subprocess in same namespace as parent actor.
        # actor name format: {name_prefix}WorkerDict_{pg_idx}:{local_rank}
        ray.init(namespace=namespace)
        actor_names = [actor_name for actor_name in ray.util.list_named_actors() if actor_name.startswith(f"{wg_prefix}WorkerDict")]

        vllm_tp_size = self.vllm_config.parallel_config.tensor_parallel_size
        assert len(actor_names) == vllm_dp_size * vllm_tp_size, f"instance_id: {self.vllm_config.instance_id} has {len(actor_names)} actors, but vllm_dp_size: {vllm_dp_size} * vllm_tp_size: {vllm_tp_size} = {vllm_dp_size * vllm_tp_size} is expected."

        def get_pg_index_and_local_rank(actor_name) -> Tuple[int, int]:
            fields = actor_name.split(":")
            assert len(fields) == 2, f"invalid actor name: {actor_name}"
            pg_index, local_rank = int(fields[0].split("_")[-1]), int(fields[1])
            return pg_index, local_rank

        # sort actor names by pg_index and local_rank
        actor_names = sorted(actor_names, key=get_pg_index_and_local_rank)
        actor_names = actor_names[vllm_dp_rank * vllm_tp_size : (vllm_dp_rank + 1) * vllm_tp_size]
        self.workers: List[WorkerWrapperBase] = [ray.get_actor(actor_name) for actor_name in actor_names]
        print(f"instance_id: {self.vllm_config.instance_id} initializes with external actors: {actor_names}")

        kwargs = dict(
            vllm_config=self.vllm_config,
            local_rank=None,
            rank=None,
            distributed_init_method="env://",
            is_driver_worker=True,
        )
        self.collective_rpc("init_worker", args=([kwargs],))
        self.collective_rpc("init_device")
        self.collective_rpc("load_model")
        print(f"instance_id: {self.vllm_config.instance_id} initializes finished.")

    def collective_rpc(
        self,
        method: Union[str, Callable],
        timeout: Optional[float] = None,
        args: Tuple = (),
        kwargs: Optional[Dict[str, Any]] = None,
    ) -> List[Any]:
        # TODO(wuxibin): support ray compiled graph
        if isinstance(method, str):
            sent_method = method
        else:
            sent_method = cloudpickle.dumps(method)
        del method

        # ~3ms overhead per schedule step due to SchedulerOutput/ModelRunnerOutput serialization/deserialization.
        outputs = ray.get([worker.execute_method.remote(sent_method, *args, **(kwargs or {})) for worker in self.workers])
        return outputs

    def check_health(self):
        return


@ray.remote(num_cpus=1)
class AsyncvLLMServer(AsyncServerBase):
    """
    AsyncvLLMServer is a wrapper for AsyncLLM, it uses ExternalRayDistributedExecutor to launch engines
    in hybrid rollout workers, i.e AsyncActorRolloutRefWorker.

    AsyncvLLMServer works as follows:
    1. Start FastAPI server first.
    2. Initialize AsyncLLM with ExternalRayDistributedExecutor.
    3. AsyncLLM spawn EngineCore in subprocess.
    4. EngineCore initialize ExternalRayDistributedExecutor.
    5. ExternalRayDistributedExecutor lookup its corresponding actors by name.
    6. ExternalRayDistributedExecutor init executor: init_worker, init_device, load_model.

    For vLLM AsyncLLM design, see: https://github.com/vllm-project/vllm/pull/9826
    """

    def __init__(self, config: DictConfig, vllm_dp_size: int, vllm_dp_rank: int, wg_prefix: str):
        """
        Args:
            config: DictConfig.
            vllm_dp_size: int, vllm data parallel size.
            vllm_dp_rank: int, vllm data parallel rank.
            wg_prefix: str, worker group prefix, used to lookup actors.
        """
        super().__init__()

        self.config = config.actor_rollout_ref
        self.vllm_dp_size = vllm_dp_size
        self.vllm_dp_rank = vllm_dp_rank
        self.wg_prefix = wg_prefix
        self.engine: AsyncLLM = None

    async def init_engine(self):
        """Init vLLM AsyncLLM engine."""
        config = self.config
        model_path = config.model.path
        model_name = "/".join(model_path.split("/")[-2:])
        local_path = copy_to_local(model_path)
        trust_remote_code = config.model.get("trust_remote_code", False)
        config = config.rollout

        tensor_parallel_size = config.get("tensor_model_parallel_size", 1)
        max_num_batched_tokens = config.get("max_num_batched_tokens", 8192)
        max_model_len = config.max_model_len if config.max_model_len else config.prompt_length + config.response_length
        max_model_len = int(max_model_len)

        # Override default generation config from hugging face model config,
        # user can still override them by passing kwargs in each request.
        kwargs = dict(
            n=1,
            logprobs=0,
            max_new_tokens=config.response_length,
        )
        for k in config.keys():
            if hasattr(SamplingParams(), str(k)):
                kwargs[k] = config.get(k)
        print(f"override_generation_config: {kwargs}")

        engine_args = AsyncEngineArgs(
            model=local_path,
            enable_sleep_mode=True,
            override_generation_config=kwargs,
            tensor_parallel_size=tensor_parallel_size,
            distributed_executor_backend=ExternalRayDistributedExecutor if os.environ.get("VERL_VLLM_USE_RAY_BACKEND", "1") == "1" else None,
            dtype=config.dtype,
            enforce_eager=config.enforce_eager,
            gpu_memory_utilization=config.gpu_memory_utilization,
            disable_custom_all_reduce=True,
            disable_mm_preprocessor_cache=True,
            skip_tokenizer_init=False,
            max_model_len=max_model_len,
            load_format="auto",
            disable_log_stats=config.disable_log_stats,
            max_num_batched_tokens=max_num_batched_tokens,
            enable_chunked_prefill=config.enable_chunked_prefill,
            enable_prefix_caching=True,
            trust_remote_code=trust_remote_code,
            seed=self.vllm_dp_rank,
        )

        # init async llm engine
        vllm_config = engine_args.create_engine_config()
        namespace = ray.get_runtime_context().namespace
        vllm_config.instance_id = f"{namespace}:{self.wg_prefix}:{self.vllm_dp_size}:{self.vllm_dp_rank}"
        self.engine = AsyncLLM.from_vllm_config(vllm_config)

        # build serving chat
        model_config = self.engine.model_config
        BASE_MODEL_PATHS = [BaseModelPath(name=model_name, model_path=model_path)]
        models = OpenAIServingModels(self.engine, model_config, BASE_MODEL_PATHS)
        self.openai_serving_chat = OpenAIServingChat(
            self.engine,
            model_config,
            models,
            "assistant",
            request_logger=RequestLogger(max_log_len=4096),
            chat_template=None,
            chat_template_content_format="auto",
            enable_auto_tools=True,
            tool_parser=config.multi_turn.format,  # hermes, llama3_json, ...
        )

    async def chat_completion(self, raw_request: Request):
        """OpenAI-compatible HTTP endpoint.

        API reference: https://docs.vllm.ai/en/latest/serving/openai_compatible_server.html
        """
        request_json = await raw_request.json()
        request = ChatCompletionRequest(**request_json)
        generator = await self.openai_serving_chat.create_chat_completion(request, raw_request)

        if isinstance(generator, ErrorResponse):
            return JSONResponse(content=generator.model_dump(), status_code=generator.code)
        if request.stream:
            return StreamingResponse(content=generator, media_type="text/event-stream")
        else:
            assert isinstance(generator, ChatCompletionResponse)
            return JSONResponse(content=generator.model_dump())

    async def wake_up(self):
        await self.engine.wake_up()

    async def sleep(self):
        # TODO: https://github.com/vllm-project/vllm/issues/17103
        await self.engine.reset_prefix_cache()
        await self.engine.sleep()


==> sharp/workers/rollout/vllm_rollout/vllm_rollout.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The vllm_rollout that can be applied in different backend
When working with FSDP:
- Use DTensor weight loader (recommended) or HF weight loader
- Utilize state_dict from the FSDP to synchronize the weights among tp ranks in vLLM
When working with Megatron:
- Use Megatron weight loader
- During training, only the current pp stage holds the parameters
- Before inference, broadcast the parameters of the current pp rank to all other pp ranks (all pp ranks holds all the parameters)
- Bind the parameters to the inference engine
- Do inference in tp. pp is treated as additional dp
- After inference, all the parameters that doesn't belong to this pp rank is freed.
"""

import logging
import os
from contextlib import contextmanager
from copy import deepcopy
from typing import List

import torch
import torch.distributed
from omegaconf import DictConfig, OmegaConf
from tensordict import TensorDict
from torch import nn
from vllm import SamplingParams

from verl import DataProto
from verl.third_party.vllm import LLM, vllm_version
from verl.third_party.vllm import parallel_state as vllm_ps
from verl.utils.debug import GPUMemoryLogger
from verl.utils.torch_functional import get_response_mask, pad_sequence_to_length
from verl.workers.rollout.base import BaseRollout

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))
from vllm.lora.request import LoRARequest

# TODO
# 1. support pp in vllm
# 2. passing tokenizer is not necessary? no encoding/decoding is happending here
# 3. simplify init logics


# NOTE(sgm): add for verl. We can optimize it by making the dataloader yield List[int] without padding.
def _pre_process_inputs(pad_token_id, prompt_token_ids: torch.Tensor) -> List[int]:
    # remove the left padding in the prompt token_id
    # pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id is not None else self.llm_engine.tokenizer.eos_token_id
    non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    token_ids = prompt_token_ids[non_pad_index:].tolist()
    return token_ids


class vLLMRollout(BaseRollout):
    def __init__(self, actor_module: nn.Module, config: DictConfig, tokenizer, model_hf_config, **kwargs):
        """A vLLM rollout. It requires the module is supported by the vllm.

        Args:
            module: module here follows huggingface APIs
            config: DictConfig
            tokenizer: the task/model tokenizer
            model_hf_config: the huggingface config to initiallize the generating model in vllm
            **kwargs: train_tp, for Megatron Backend to initialize hybrid engine (zero redundancy) process group
        """
        super().__init__()
        self.config = config
        assert not (not config.enforce_eager and config.free_cache_engine), "disable CUDA graph (enforce_eager = False) if free cache engine"

        tensor_parallel_size = self.config.get("tensor_model_parallel_size", 1)
        assert tensor_parallel_size <= torch.distributed.get_world_size(), "tensor parallel size should be less than or equal to the world size"
        max_num_batched_tokens = int(self.config.get("max_num_batched_tokens", 8192))

        if kwargs.get("train_tp") is not None:
            # deployed with megatron
            import os

            os.environ["CUDA_TIMER_STREAM_KAFKA_ENABLE"] = "0"
            os.environ["MEGATRON_IMPORT_TIMERS"] = "0"
            train_tp = kwargs.get("train_tp")
            num_tp_per_train_tp = train_tp // tensor_parallel_size
            if vllm_version in (
                "0.5.4",
                "0.6.3",
            ):
                vllm_ps.initialize_parallel_state(tensor_model_parallel_size=tensor_parallel_size, num_tp_per_train_tp=num_tp_per_train_tp)

        rope_scaling_config = getattr(model_hf_config, "rope_scaling", None)
        if not rope_scaling_config:
            assert model_hf_config.max_position_embeddings >= config.prompt_length + config.response_length, "model context length should be greater than total sequence length"

        max_model_len = self.config.max_model_len if self.config.max_model_len else config.prompt_length + config.response_length
        max_model_len = int(max_model_len)

        if max_num_batched_tokens < max_model_len and self.config.enable_chunked_prefill:
            raise ValueError(
                "Enable chunked prefill, max_num_batched_tokens is smaller than max_model_len, \
                             please increase max_num_batched_tokens or disable chunked prefill"
            )

        # copy it to avoid secretly modifying the engine config
        engine_kwargs = {} if "engine_kwargs" not in config or "vllm" not in config.engine_kwargs else OmegaConf.to_container(deepcopy(config.engine_kwargs.vllm))
        # For each vLLM engine parameter,
        # - `None` means not setting it, so we pop it, and leave it to vLLM default value
        #    (which can vary across different vLLM versions);
        # - Otherwise it's the desired value we want to explicitly set.
        engine_kwargs = {key: val for key, val in engine_kwargs.items() if val is not None}
        lora_kwargs = kwargs.pop('lora_kwargs', {})
        self.lora_kwargs = lora_kwargs
        self.inference_engine = LLM(
            actor_module,
            tokenizer=tokenizer,
            model_hf_config=model_hf_config,
            tensor_parallel_size=tensor_parallel_size,
            dtype=config.dtype,
            enforce_eager=config.enforce_eager,
            gpu_memory_utilization=config.gpu_memory_utilization,
            skip_tokenizer_init=False,
            max_model_len=max_model_len,
            load_format=config.load_format,
            disable_log_stats=config.disable_log_stats,
            max_num_batched_tokens=max_num_batched_tokens,
            enable_chunked_prefill=config.enable_chunked_prefill,
            **lora_kwargs,
            **engine_kwargs,
        )

        # Offload vllm model to reduce peak memory usage
        self.inference_engine.offload_model_weights()

        kwargs = dict(
            n=1,
            logprobs=0,  # can be set to 0 and let actor to recompute
            max_tokens=config.response_length,
        )

        # we may detokenize the result all together later
        if vllm_version in (
            "0.5.4",
            "0.6.3",
        ):
            kwargs["detokenize"] = False

        # supporting adding any sampling params from the config file
        for k in config.keys():
            if hasattr(SamplingParams(), str(k)):
                kwargs[k] = config.get(k)

        print(f"kwargs: {kwargs}")
        self.sampling_params = SamplingParams(**kwargs)

        self.pad_token_id = tokenizer.pad_token_id

    @contextmanager
    def update_sampling_params(self, **kwargs):
        # update sampling params
        old_sampling_params_args = {}
        if kwargs:
            for key, value in kwargs.items():
                if hasattr(self.sampling_params, key):
                    old_value = getattr(self.sampling_params, key)
                    old_sampling_params_args[key] = old_value
                    setattr(self.sampling_params, key, value)
        yield
        # roll back to previous sampling params
        # if len(old_sampling_params_args):
        for key, value in old_sampling_params_args.items():
            setattr(self.sampling_params, key, value)

    @GPUMemoryLogger(role="vllm rollout spmd", logger=logger)
    @torch.no_grad()
    def generate_sequences(self, prompts: DataProto, **kwargs) -> DataProto:
        # rebuild vllm cache engine
        if self.config.free_cache_engine:
            self.inference_engine.init_cache_engine()

        idx = prompts.batch["input_ids"]  # (bs, prompt_length)
        # left-padded attention_mask
        attention_mask = prompts.batch["attention_mask"]
        position_ids = prompts.batch["position_ids"]

        # used to construct attention_mask
        eos_token_id = prompts.meta_info["eos_token_id"]

        batch_size = idx.size(0)

        idx_list = []
        # parse idx from torch.Tensor to List[List[str]]
        for i in range(batch_size):
            idx_list.append(_pre_process_inputs(self.pad_token_id, idx[i]))

        do_sample = prompts.meta_info.get("do_sample", True)
        is_validate = prompts.meta_info.get("validate", False)
        if not do_sample:
            kwargs = {
                "best_of": 1,
                "top_p": 1.0,
                "top_k": -1,
                "min_p": 0.0,
                "temperature": 0,
                "n": 1,  # if greedy, only 1 response
            }
        elif is_validate:
            # TODO: try **
            kwargs = {
                "top_k": self.config.val_kwargs.top_k,
                "top_p": self.config.val_kwargs.top_p,
                "temperature": self.config.val_kwargs.temperature,
                "n": 1,  # if validate, already repeat in ray_trainer
            }

        lora_requests = None
        if self.lora_kwargs:
            # self.inference_engine.llm_engine.list_loras
            lora_int_ids = list(self.inference_engine.llm_engine.list_loras())
            if len(lora_int_ids) > 0:
                lora_int_id=lora_int_ids[0]
                lora_requests = [LoRARequest(lora_name=f"{lora_int_id}",lora_int_id=lora_int_id,lora_path="/simon-stub-path")] * batch_size
        # users can customize different sampling_params at different run
        with self.update_sampling_params(**kwargs):
            output = self.inference_engine.generate(
                prompts=None,  # because we have already convert it to prompt token id
                sampling_params=self.sampling_params,
                prompt_token_ids=idx_list,
                lora_request=lora_requests,
                use_tqdm=False,
            )

            # TODO(sgm): disable logprob when recompute_log_prob is enable
            # if n = 1: (bs, response_length) ; if n > 1: (bs * n, response_length)
            response = output[0].to(idx.device)
            log_probs = output[1].to(idx.device)

            if response.shape[1] < self.config.response_length:
                response = pad_sequence_to_length(response, self.config.response_length, self.pad_token_id)
                log_probs = pad_sequence_to_length(log_probs, self.config.response_length, self.pad_token_id)

            # utilize current sampling params
            if self.sampling_params.n > 1 and do_sample:
                idx = idx.repeat_interleave(self.sampling_params.n, dim=0)
                attention_mask = attention_mask.repeat_interleave(self.sampling_params.n, dim=0)
                position_ids = position_ids.repeat_interleave(self.sampling_params.n, dim=0)
                batch_size = batch_size * self.sampling_params.n
            seq = torch.cat([idx, response], dim=-1)

        response_length = response.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=position_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).repeat(batch_size, 1)

        # TODO(sgm): fix position_ids on right_pad
        # prompt: left pad + response: right pad
        # attention_mask: [0,0,0,0,1,1,1,1, | 1,1,1,0,0,0,0,0]
        # position_ids:   [0,0,0,0,0,1,2,3, | 4,5,6,7,8,9,10,11]
        response_position_ids = position_ids[:, -1:] + delta_position_id
        position_ids = torch.cat([position_ids, response_position_ids], dim=-1)
        response_attention_mask = get_response_mask(response_id=response, eos_token=eos_token_id, dtype=attention_mask.dtype)
        attention_mask = torch.cat((attention_mask, response_attention_mask), dim=-1)

        # all the tp ranks should contain the same data here. data in all ranks are valid
        batch = TensorDict(
            {
                "prompts": idx,
                "responses": response,
                "input_ids": seq,  # here input_ids become the whole sentences
                'rollout_log_probs': log_probs, # we will recompute old log prob with actor
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=batch_size,
        )

        # free vllm cache engine
        if self.config.free_cache_engine:
            self.inference_engine.free_cache_engine()

        return DataProto(batch=batch)


==> sharp/workers/rollout/vllm_rollout/vllm_rollout_spmd.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
The vllm_rollout that can be applied in different backend
When working with FSDP:
- Use DTensor weight loader (recommended) or HF weight loader
- Utilize state_dict from the FSDP to synchronize the weights among tp ranks in vLLM
When working with Megatron:
- Use Megatron weight loader
- During training, only the current pp stage holds the parameters
- Before inference, broadcast the parameters of the current pp rank
  to all other pp ranks (all pp ranks holds all the parameters)
- Bind the parameters to the inference engine
- Do inference in tp. pp is treated as additional dp
- After inference, all the parameters that doesn't belong to this pp rank is freed.
"""

import logging
import os
from contextlib import contextmanager
from copy import deepcopy
from typing import Any, Dict, List, Union

import numpy as np
import torch
import torch.distributed
from omegaconf import DictConfig, OmegaConf
from tensordict import TensorDict
from vllm import LLM, SamplingParams
from vllm.distributed import parallel_state as vllm_ps
from vllm.lora.request import LoRARequest
from vllm.worker.worker_base import WorkerWrapperBase

from verl import DataProto
from verl.third_party.vllm import vllm_version
from verl.utils.debug import GPUMemoryLogger
from verl.utils.torch_functional import get_response_mask, pad_2d_list_to_length
from verl.workers.rollout.base import BaseRollout

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))

# TODO
# 1. support pp in vllm
# 2. passing tokenizer is not necessary? no encoding/decoding is happending here
# 3. simplify init logics


# NOTE(sgm): add for verl. We can optimize it by making the dataloader yield List[int] without padding.
def _pre_process_inputs(pad_token_id, prompt_token_ids: torch.Tensor) -> List[int]:
    # remove the left padding in the prompt token_id
    # pad_token_id = self.llm_engine.tokenizer.pad_token_id if self.llm_engine.tokenizer.pad_token_id
    # is not None else self.llm_engine.tokenizer.eos_token_id
    non_pad_index = torch.nonzero(prompt_token_ids != pad_token_id, as_tuple=False)[0][0]
    token_ids = prompt_token_ids[non_pad_index:].tolist()
    return token_ids


def _repeat_interleave(value: Union[torch.Tensor, np.ndarray], repeats: int) -> Union[torch.Tensor, List[Any]]:
    if isinstance(value, torch.Tensor):
        return value.repeat_interleave(repeats, dim=0)
    else:
        return np.repeat(value, repeats, axis=0)


class vLLMRollout(BaseRollout):
    def __init__(self, model_path: str, config: DictConfig, tokenizer, model_hf_config, **kwargs):
        """A vLLM rollout. It requires the module is supported by the vllm.

        Args:
            module: module here follows huggingface APIs
            config: DictConfig
            tokenizer: the task/model tokenizer
            model_hf_config: the huggingface config to initiallize the generating model in vllm
            **kwargs: train_tp, for Megatron Backend to initialize hybrid engine (zero redundancy) process group
        """
        super().__init__()
        self.config = config
        assert not (not config.enforce_eager and config.free_cache_engine), "disable CUDA graph (enforce_eager = False) if free cache engine"

        tensor_parallel_size = self.config.get("tensor_model_parallel_size", 1)
        assert tensor_parallel_size <= torch.distributed.get_world_size(), "tensor parallel size should be less than or equal to the world size"
        max_num_batched_tokens = self.config.get("max_num_batched_tokens", 8192)

        if kwargs.get("train_tp") is not None:
            # deployed with megatron
            import os

            os.environ["CUDA_TIMER_STREAM_KAFKA_ENABLE"] = "0"
            os.environ["MEGATRON_IMPORT_TIMERS"] = "0"
            if vllm_version in (
                "0.5.4",
                "0.6.3",
            ):
                train_tp = kwargs.get("train_tp")
                num_tp_per_train_tp = train_tp // tensor_parallel_size
                vllm_ps.initialize_parallel_state(tensor_model_parallel_size=tensor_parallel_size, num_tp_per_train_tp=num_tp_per_train_tp)
            else:
                vllm_ps.initialize_model_parallel(tensor_model_parallel_size=tensor_parallel_size)

        rope_scaling_config = getattr(model_hf_config, "rope_scaling", None)
        if not rope_scaling_config:
            max_position_embeddings = None
            if hasattr(model_hf_config, "max_position_embeddings"):
                max_position_embeddings = model_hf_config.max_position_embeddings
            elif hasattr(model_hf_config, "llm_config") and hasattr(model_hf_config.llm_config, "max_position_embeddings"):
                max_position_embeddings = model_hf_config.llm_config.max_position_embeddings
            elif hasattr(model_hf_config, "text_config") and hasattr(model_hf_config.text_config, "max_position_embeddings"):
                max_position_embeddings = model_hf_config.text_config.max_position_embeddings
            if max_position_embeddings is None:
                raise ValueError("max_position_embeddings not found in model_hf_config")

            assert max_position_embeddings >= config.prompt_length + config.response_length, "model context length should be greater than total sequence length"

        max_model_len = int(config.max_model_len or config.prompt_length + config.response_length)

        if max_num_batched_tokens < max_model_len and self.config.enable_chunked_prefill:
            raise ValueError(
                "Enable chunked prefill, max_num_batched_tokens is smaller than max_model_len, \
                             please increase max_num_batched_tokens or disable chunked prefill"
            )

        trust_remote_code = kwargs.get("trust_remote_code", False)
        load_format = "dummy" if config.load_format.startswith("dummy") else config.load_format

        lora_kwargs = kwargs.pop("lora_kwargs", {})
        self.lora_kwargs = lora_kwargs
        # copy it to avoid secretly modifying the engine config
        engine_kwargs = {} if "engine_kwargs" not in config or "vllm" not in config.engine_kwargs else OmegaConf.to_container(deepcopy(config.engine_kwargs.vllm))
        # For each vLLM engine parameter,
        # - `None` means not setting it, so we pop it, and leave it to vLLM default value
        #    (which can vary across different vLLM versions);
        # - Otherwise it's the desired value we want to explicitly set.
        engine_kwargs = {key: val for key, val in engine_kwargs.items() if val is not None}
        if config.get("limit_images", None):  # support for multi-image data
            engine_kwargs["limit_mm_per_prompt"] = {"image": config.get("limit_images")}

        self.inference_engine = LLM(
            model=model_path,
            enable_sleep_mode=True,
            tensor_parallel_size=tensor_parallel_size,
            distributed_executor_backend="external_launcher",
            dtype=config.dtype,
            enforce_eager=config.enforce_eager,
            gpu_memory_utilization=config.gpu_memory_utilization,
            disable_custom_all_reduce=True,
            disable_mm_preprocessor_cache=True,
            skip_tokenizer_init=False,
            max_model_len=max_model_len,
            load_format=load_format,
            disable_log_stats=config.disable_log_stats,
            max_num_batched_tokens=max_num_batched_tokens,
            enable_chunked_prefill=config.enable_chunked_prefill,
            enable_prefix_caching=True,
            trust_remote_code=trust_remote_code,
            seed=config.get("seed", 0),
            **lora_kwargs,
            **engine_kwargs,
        )

        # Offload vllm model to reduce peak memory usage
        self.inference_engine.sleep(level=1)

        kwargs = dict(
            n=1,
            logprobs=0,  # can be set to 0 and let actor to recompute
            max_tokens=config.response_length,
        )

        # # we may detokenize the result all together later
        if vllm_version != "0.3.1":
            kwargs["detokenize"] = False

        # supporting adding any sampling params from the config file
        for k in config.keys():
            if hasattr(SamplingParams(), str(k)):
                kwargs[k] = config.get(k)

        print(f"kwargs: {kwargs}")
        self.sampling_params = SamplingParams(**kwargs)

        self.pad_token_id = tokenizer.pad_token_id

    @contextmanager
    def update_sampling_params(self, **kwargs):
        # update sampling params
        old_sampling_params_args = {}
        if kwargs:
            for key, value in kwargs.items():
                if hasattr(self.sampling_params, key):
                    old_value = getattr(self.sampling_params, key)
                    old_sampling_params_args[key] = old_value
                    setattr(self.sampling_params, key, value)
        yield
        # roll back to previous sampling params
        # if len(old_sampling_params_args):
        for key, value in old_sampling_params_args.items():
            setattr(self.sampling_params, key, value)

    @GPUMemoryLogger(role="vllm rollout spmd", logger=logger)
    @torch.no_grad()
    def generate_sequences(self, prompts: DataProto, **kwargs) -> DataProto:
        # rebuild vllm cache engine
        if (
            vllm_version
            in (
                "0.5.4",
                "0.6.3",
            )
            and self.config.free_cache_engine
        ):
            self.inference_engine.init_cache_engine()

        idx = prompts.batch["input_ids"]  # (bs, prompt_length)
        # left-padded attention_mask
        attention_mask = prompts.batch["attention_mask"]
        position_ids = prompts.batch["position_ids"]

        # used to construct attention_mask
        eos_token_id = prompts.meta_info["eos_token_id"]

        batch_size = idx.size(0)

        non_tensor_batch = prompts.non_tensor_batch
        if "raw_prompt_ids" not in non_tensor_batch:
            non_tensor_batch["raw_prompt_ids"] = np.array([_pre_process_inputs(self.pad_token_id, idx[i]) for i in range(batch_size)], dtype=object)

        if batch_size != len(non_tensor_batch["raw_prompt_ids"]):
            raise RuntimeError("vllm sharding manager is not work properly.")

        if "multi_modal_data" in non_tensor_batch:
            vllm_inputs = []
            for raw_prompt_ids, multi_modal_data in zip(non_tensor_batch.pop("raw_prompt_ids"), non_tensor_batch.pop("multi_modal_data")):
                vllm_inputs.append({"prompt_token_ids": raw_prompt_ids, "multi_modal_data": multi_modal_data})
        else:
            vllm_inputs = [{"prompt_token_ids": raw_prompt_ids} for raw_prompt_ids in non_tensor_batch.pop("raw_prompt_ids")]

        # ensure the type of `prompt_token_ids` passed to vllm is list[int]
        # https://github.com/volcengine/verl/pull/772
        for input_data in vllm_inputs:
            if isinstance(input_data["prompt_token_ids"], np.ndarray):
                input_data["prompt_token_ids"] = input_data["prompt_token_ids"].tolist()
            elif not isinstance(input_data["prompt_token_ids"], list):
                raise TypeError(f"prompt_token_ids must be a list or numpy array, got {type(input_data['prompt_token_ids'])}")

        do_sample = prompts.meta_info.get("do_sample", True)
        is_validate = prompts.meta_info.get("validate", False)
        if not do_sample:
            kwargs = {
                "best_of": 1,
                "top_p": 1.0,
                "top_k": -1,
                "min_p": 0.0,
                "temperature": 0,
                "n": 1,  # if greedy, only 1 response
            }
        elif is_validate:
            # TODO: try **
            kwargs = {
                "top_k": self.config.val_kwargs.top_k,
                "top_p": self.config.val_kwargs.top_p,
                "temperature": self.config.val_kwargs.temperature,
                "n": 1,  # if validate, already repeat in ray_trainer
            }

        lora_requests = None
        if self.lora_kwargs:
            lora_int_ids = list(self.inference_engine.llm_engine.list_loras())
            if len(lora_int_ids) > 0:
                lora_int_id = lora_int_ids[0]
                lora_requests = [LoRARequest(lora_name=f"{lora_int_id}", lora_int_id=lora_int_id, lora_path="/simon-stub-path")] * batch_size

        # users can customize different sampling_params at different run
        with self.update_sampling_params(**kwargs):
            outputs = self.inference_engine.generate(
                prompts=vllm_inputs,  # because we have already convert it to prompt token id
                sampling_params=self.sampling_params,
                lora_request=lora_requests,
                use_tqdm=False,
            )

            # TODO(sgm): disable logprob when recompute_log_prob is enable
            # if n = 1: (bs, response_length) ; if n > 1: (bs * n, response_length)

            response = []
            rollout_log_probs = []
            for output in outputs:
                for sample_id in range(len(output.outputs)):
                    response_ids = output.outputs[sample_id].token_ids
                    response.append(response_ids)
                    curr_log_prob = []
                    for i, logprob in enumerate(output.outputs[sample_id].logprobs):
                        curr_log_prob.append(logprob[response_ids[i]].logprob)
                    rollout_log_probs.append(curr_log_prob)

            response = pad_2d_list_to_length(response, self.pad_token_id, max_length=self.config.response_length).to(idx.device)
            rollout_log_probs = pad_2d_list_to_length(rollout_log_probs, -1, max_length=self.config.response_length).to(idx.device)
            rollout_log_probs = rollout_log_probs.to(torch.float32)

            if self.sampling_params.n > 1 and do_sample:
                idx = _repeat_interleave(idx, self.sampling_params.n)
                attention_mask = _repeat_interleave(attention_mask, self.sampling_params.n)
                position_ids = _repeat_interleave(position_ids, self.sampling_params.n)
                batch_size = batch_size * self.sampling_params.n
                # NOTE(linjunrong): for multi-turn https://github.com/volcengine/verl/pull/1037
                if "tools_kwargs" in non_tensor_batch.keys():
                    non_tensor_batch["tools_kwargs"] = _repeat_interleave(non_tensor_batch["tools_kwargs"], self.sampling_params.n)

            seq = torch.cat([idx, response], dim=-1)

        response_length = response.size(1)
        delta_position_id = torch.arange(1, response_length + 1, device=position_ids.device)
        delta_position_id = delta_position_id.unsqueeze(0).expand(batch_size, -1)
        if position_ids.dim() == 3:  # qwen2vl mrope
            delta_position_id = delta_position_id.view(batch_size, 1, -1).expand(batch_size, 3, -1)

        # TODO(sgm): fix position_ids on right_pad
        # prompt: left pad + response: right pad
        # attention_mask: [0,0,0,0,1,1,1,1, | 1,1,1,0,0,0,0,0]
        # position_ids:   [0,0,0,0,0,1,2,3, | 4,5,6,7,8,9,10,11]
        response_position_ids = position_ids[..., -1:] + delta_position_id
        position_ids = torch.cat([position_ids, response_position_ids], dim=-1)
        response_attention_mask = get_response_mask(response_id=response, eos_token=eos_token_id, dtype=attention_mask.dtype)
        attention_mask = torch.cat((attention_mask, response_attention_mask), dim=-1)

        # all the tp ranks should contain the same data here. data in all ranks are valid
        batch = TensorDict(
            {
                "prompts": idx,
                "responses": response,
                "input_ids": seq,  # here input_ids become the whole sentences
                "rollout_log_probs": rollout_log_probs,  # we will recompute old log prob with actor
                "attention_mask": attention_mask,
                "position_ids": position_ids,
            },
            batch_size=batch_size,
        )

        # free vllm cache engine
        if (
            vllm_version
            in (
                "0.5.4",
                "0.6.3",
            )
            and self.config.free_cache_engine
        ):
            self.inference_engine.free_cache_engine()

        return DataProto(batch=batch, non_tensor_batch=non_tensor_batch)


class vLLMAsyncRollout:
    """vLLMAsyncRollout is a thin wrapper of WorkerWrapperBase,
    which is engine in single worker process.
    """

    def __init__(self, *args, **kwargs):
        # Engine is deferred to be initialized in init_worker
        self.inference_engine: WorkerWrapperBase = None
        self.sharding_manager = None
        self.is_sleep = False

    def init_worker(self, all_kwargs: List[Dict[str, Any]]):
        """Initialize worker engine."""
        all_kwargs[0]["rank"] = int(os.environ["RANK"])
        all_kwargs[0]["local_rank"] = 0

        self.vllm_config = all_kwargs[0]["vllm_config"]
        self.inference_engine = WorkerWrapperBase(vllm_config=self.vllm_config)
        self.inference_engine.init_worker(all_kwargs)

    def load_model(self, *args, **kwargs):
        self.inference_engine.load_model(*args, **kwargs)

        # inference engine is initialized now, update sharding manager
        self.sharding_manager.inference_engine = self.inference_engine
        self.sharding_manager.model_runner = self.inference_engine.worker.model_runner

    def sleep(self, *args, **kwargs):
        """Offload model weights and discard kv cache."""
        if self.is_sleep:
            return
        self.sharding_manager.__exit__(None, None, None)
        self.is_sleep = True

    def wake_up(self, *args, **kwargs):
        """Load model weights and build kv cache."""
        if not self.is_sleep:
            return
        self.sharding_manager.__enter__()  # pylint: disable=C2801
        self.is_sleep = False

    def execute_method(self, method: Union[str, bytes], *args, **kwargs):
        if method == "init_worker":
            return self.init_worker(*args, **kwargs)
        elif method == "load_model":
            return self.load_model(*args, **kwargs)
        elif method == "sleep":
            return self.sleep(*args, **kwargs)
        elif method == "wake_up":
            return self.wake_up(*args, **kwargs)
        else:
            return self.inference_engine.execute_method(method, *args, **kwargs)


==> sharp/workers/sharding_manager/__init__.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.


==> sharp/workers/sharding_manager/base.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Sharding manager to implement HybridEngine
"""

from verl import DataProto


class BaseShardingManager:
    def __enter__(self):
        pass

    def __exit__(self, exc_type, exc_value, traceback):
        pass

    def preprocess_data(self, data: DataProto) -> DataProto:
        return data

    def postprocess_data(self, data: DataProto) -> DataProto:
        return data


==> sharp/workers/sharding_manager/fsdp_sglang.py <==
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import asyncio
import logging
import os

import torch
import torch.distributed as dist
from sglang.srt.entrypoints.engine import Engine
from sglang.srt.model_executor.model_runner import LocalSerializedTensor
from sglang.srt.utils import MultiprocessingSerializer
from torch.distributed.device_mesh import DeviceMesh
from torch.distributed.fsdp.api import FullStateDictConfig, ShardedStateDictConfig, StateDictType
from torch.distributed.fsdp.fully_sharded_data_parallel import FullyShardedDataParallel as FSDP
from torch.distributed.tensor import DTensor

from verl import DataProto
from verl.protocol import all_gather_data_proto
from verl.utils.debug import GPUMemoryLogger, log_gpu_memory_usage
from verl.utils.debug.performance import _timer
from verl.utils.fsdp_utils import fsdp_version, load_fsdp_model_to_gpu, offload_fsdp_model_to_cpu
from verl.utils.model import convert_weight_keys
from verl.utils.torch_functional import check_device_is_available

from .base import BaseShardingManager

# from vllm.distributed import parallel_state as sglang_ps
logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


def _preprocess_tensor_for_update_weights(tensor: torch.Tensor):
    if isinstance(tensor, DTensor):
        return tensor.full_tensor()
    return tensor


class FSDPSGLangShardingManager(BaseShardingManager):
    @check_device_is_available()
    def __init__(
        self,
        module: FSDP,
        inference_engine: Engine,
        model_config,
        full_params: bool = False,
        device_mesh: DeviceMesh = None,
        offload_param: bool = False,
    ):
        self.module = module
        self.inference_engine = inference_engine
        self.model_config = model_config
        self.device_mesh = device_mesh
        self.offload_param = offload_param

        # Full params
        self.full_params = full_params
        if full_params and fsdp_version(self.module) == 1:
            FSDP.set_state_dict_type(self.module, state_dict_type=StateDictType.FULL_STATE_DICT, state_dict_config=FullStateDictConfig())
        elif fsdp_version(self.module) == 1:
            FSDP.set_state_dict_type(
                self.module,
                state_dict_type=StateDictType.SHARDED_STATE_DICT,
                state_dict_config=ShardedStateDictConfig(),
            )

        self.tp_size = self.device_mesh["infer_tp"].size()
        self.tp_rank = self.device_mesh["infer_tp"].get_local_rank()

        # Note that torch_random_states may be different on each dp rank
        self.torch_random_states = torch.cuda.get_rng_state()
        # get a random rng states
        if self.device_mesh is not None:
            gen_dp_rank = self.device_mesh["dp"].get_local_rank()
            torch.cuda.manual_seed(gen_dp_rank + 1000)  # make sure all tp ranks have the same random states
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)
        else:
            self.gen_random_states = None

    @GPUMemoryLogger(role="FSDPSGLangShardingManager enter", logger=logger)
    def __enter__(self):
        self.timing = {}
        with _timer("reshard", self.timing):
            torch.cuda.empty_cache()
            log_gpu_memory_usage("Before state_dict() in sharding manager memory", logger=logger)
            if self.offload_param:
                load_fsdp_model_to_gpu(self.module)
            params = self.module.state_dict()
            log_gpu_memory_usage("After state_dict() in sharding manager memory", logger=logger)
            device = torch.cuda.current_device()  # used when fsdp2 set cpu_offload_policy
            params = {k: v.to(device, non_blocking=True) if fsdp_version(self.module) == 2 else v for k, v in params.items()}
            params = convert_weight_keys(params, getattr(self.module, "_fsdp_wrapped_module", self.module))
            # loop = asyncio.get_event_loop()
            # NOTE: try catch to avoid the event loop is not initialized error raised in calling _async_rollout_a_request() inside an _async_rollout_a_batch() in the multi-agent setting
            try:
                loop = asyncio.get_event_loop()
            except RuntimeError:
                loop = asyncio.new_event_loop()
                asyncio.set_event_loop(loop)
            loop.run_until_complete(self.update_weights(params))
            log_gpu_memory_usage("After sync model weights in sharding manager", logger=logger)

            del params
            if self.offload_param:
                offload_fsdp_model_to_cpu(self.module)
            torch.cuda.empty_cache()
            log_gpu_memory_usage("After del state_dict and empty_cache in sharding manager", logger=logger)

            # important: need to manually set the random states of each tp to be identical.
            if self.device_mesh is not None:
                self.torch_random_states = torch.cuda.get_rng_state()
                torch.cuda.set_rng_state(self.gen_random_states)

    @GPUMemoryLogger(role="FSDPSGLangShardingManager exit", logger=logger)
    def __exit__(self, exc_type, exc_value, traceback):
        log_gpu_memory_usage("Before SGLang offload in sharding manager", logger=logger)
        # loop = asyncio.get_event_loop()
        # NOTE: try catch to avoid the event loop is not initialized error raised in calling _async_rollout_a_request() inside an _async_rollout_a_batch() in the multi-agent setting
        try:
            loop = asyncio.get_event_loop()
        except RuntimeError:
            loop = asyncio.new_event_loop()
            asyncio.set_event_loop(loop)
        loop.run_until_complete(self.release_memory())
        log_gpu_memory_usage("After SGLang offload in sharding manager", logger=logger)

        self.module.train()

        # add empty cache after each compute
        torch.cuda.empty_cache()

        # restore random states
        if self.device_mesh is not None:
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)

    async def update_weights(self, params):
        if self.device_mesh["infer_tp"].get_local_rank() == 0:
            await self.inference_engine.resume_memory_occupation()

        # Most naive implementation, can optimize a lot if it is bottleneck from sglang Engine weight update
        named_tensors = [(k, v) for k, v in params.items()]
        load_format = None
        for tensor_index, (name, tensor) in enumerate(named_tensors):
            serialized_tensor = MultiprocessingSerializer.serialize(_preprocess_tensor_for_update_weights(tensor))

            if self.device_mesh["infer_tp"].get_local_rank() == 0:
                gathered_serialized_tensors = [None for _ in range(self.device_mesh["infer_tp"].mesh.size()[0])]
            else:
                gathered_serialized_tensors = None
            dist.gather_object(
                obj=serialized_tensor,
                object_gather_list=gathered_serialized_tensors,
                dst=self.device_mesh["infer_tp"].mesh.tolist()[0],
                group=self.device_mesh["infer_tp"].get_group(),
            )

            if self.device_mesh["infer_tp"].get_local_rank() == 0:
                await self.inference_engine.update_weights_from_tensor(
                    named_tensors=[
                        (
                            name,
                            LocalSerializedTensor(values=gathered_serialized_tensors),
                        )
                    ],
                    load_format=load_format,
                    flush_cache=tensor_index == len(named_tensors) - 1,
                )

    async def release_memory(self):
        if self.device_mesh["infer_tp"].get_local_rank() == 0:
            await self.inference_engine.release_memory_occupation()

    @GPUMemoryLogger(role="FSDPSGLangShardingManager enter", logger=logger)
    async def wake_up(self):
        torch.cuda.empty_cache()
        log_gpu_memory_usage("Before state_dict() in sharding manager memory", logger=logger)
        if self.offload_param:
            load_fsdp_model_to_gpu(self.module)
        params = self.module.state_dict()
        log_gpu_memory_usage("After state_dict() in sharding manager memory", logger=logger)
        device = torch.cuda.current_device()  # used when fsdp2 set cpu_offload_policy
        params = {k: v.to(device, non_blocking=True) if fsdp_version(self.module) == 2 else v for k, v in params.items()}
        # Copy, not share memory
        await self.update_weights(params)
        log_gpu_memory_usage("After sync model weights in sharding manager", logger=logger)

        del params
        if self.offload_param:
            offload_fsdp_model_to_cpu(self.module)
        torch.cuda.empty_cache()
        log_gpu_memory_usage("After del state_dict and empty_cache in sharding manager", logger=logger)

        # important: need to manually set the random states of each tp to be identical.
        if self.device_mesh is not None:
            self.torch_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.gen_random_states)

    @GPUMemoryLogger(role="FSDPSGLangShardingManager exit", logger=logger)
    async def sleep(self):
        log_gpu_memory_usage("Before SGLang offload in sharding manager", logger=logger)
        await self.release_memory()
        log_gpu_memory_usage("After SGLang offload in sharding manager", logger=logger)

        self.module.train()

        # add empty cache after each compute
        torch.cuda.empty_cache()

        # restore random states
        if self.device_mesh is not None:
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)

    def preprocess_data(self, data: DataProto) -> DataProto:
        """All gather across tp group to make each rank has identical input."""
        if self.tp_size == 1:
            return data

        # TODO: Current impl doesn't consider FSDP with torch micro-dp
        group = self.device_mesh["infer_tp"].get_group()

        all_gather_data_proto(data=data, process_group=group)
        return data

    def postprocess_data(self, data: DataProto) -> DataProto:
        """Get chunk data of this tp rank since we do all gather in preprocess."""
        if self.tp_size == 1:
            return data

        return data.chunk(chunks=self.tp_size)[self.tp_rank]


==> sharp/workers/sharding_manager/fsdp_ulysses.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
Contains a resharding manager that binds weights from FSDP zero3 to XPerfGPT
"""

from torch.distributed.device_mesh import DeviceMesh

from verl import DataProto
from verl.protocol import all_gather_data_proto
from verl.utils.ulysses import get_ulysses_sequence_parallel_group, set_ulysses_sequence_parallel_group

from .base import BaseShardingManager


class FSDPUlyssesShardingManager(BaseShardingManager):
    """
    Sharding manager to support data resharding when using FSDP + Ulysses
    """

    def __init__(self, device_mesh: DeviceMesh):
        super().__init__()
        self.device_mesh = device_mesh
        self.seed_offset = 12345

    def __enter__(self):
        if self.device_mesh is not None:
            # We have a global SP group
            # so we have to change to use model-specific sp group
            self.prev_sp_group = get_ulysses_sequence_parallel_group()
            set_ulysses_sequence_parallel_group(self.device_mesh["sp"].get_group())
            # TODO: check how to set seed for each model

    def __exit__(self, exc_type, exc_value, traceback):
        # restore random states
        if self.device_mesh is not None:
            # revert to previous sp group
            set_ulysses_sequence_parallel_group(self.prev_sp_group)
            # TODO: check how to set seed for each model

    def preprocess_data(self, data: DataProto) -> DataProto:
        """
        AllGather data from sp region
        This is because the data is first sharded along the FSDP dimension as we utilize the DP_COMPUTE
        In Ulysses, we need to make sure the same data is used across a SP group
        """
        if self.device_mesh is not None:
            group = self.device_mesh["sp"].get_group()

            all_gather_data_proto(data=data, process_group=group)
        return data

    def postprocess_data(self, data: DataProto) -> DataProto:
        """
        Split the data to follow FSDP partition
        """
        if self.device_mesh is not None:
            sp_size = self.device_mesh["sp"].size()
            sp_rank = self.device_mesh["sp"].get_local_rank()
            data = data.chunk(chunks=sp_size)[sp_rank]
        return data


==> sharp/workers/sharding_manager/fsdp_vllm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import inspect
import logging
import os
import time
from collections import OrderedDict

import torch
from torch.distributed.device_mesh import DeviceMesh
from torch.distributed.fsdp.api import FullStateDictConfig, ShardedStateDictConfig, StateDictType
from torch.distributed.fsdp.fully_sharded_data_parallel import FullyShardedDataParallel as FSDP

try:
    # for torch 2.5+
    from torch.distributed.tensor import DTensor
except ImportError:
    from torch.distributed._tensor import DTensor

from dataclasses import asdict

from verl import DataProto
from verl.protocol import all_gather_data_proto
from verl.third_party.vllm import LLM, vllm_version
from verl.third_party.vllm import parallel_state as vllm_ps
from verl.utils.debug import GPUMemoryLogger, log_gpu_memory_usage
from verl.utils.debug.performance import _timer
from verl.utils.device import get_torch_device
from verl.utils.fsdp_utils import fsdp_version, layered_summon_lora_params, load_fsdp_model_to_gpu, offload_fsdp_model_to_cpu
from verl.utils.model import convert_weight_keys
from verl.utils.torch_functional import check_device_is_available
from verl.utils.vllm_utils import TensorLoRARequest, VLLMHijack, is_version_ge, patch_vllm_moe_model_weight_loader

from .base import BaseShardingManager

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


class FSDPVLLMShardingManager(BaseShardingManager):
    @check_device_is_available()
    def __init__(self, module: FSDP, inference_engine: LLM, model_config, full_params: bool = False, device_mesh: DeviceMesh = None, offload_param: bool = False, load_format: str = "dummy_hf", layered_summon: bool = True):
        self.module = module
        # For AsyncLLM, inference_engine and model_runner are defer initialized in vLLMAsyncRollout.load_model
        self.inference_engine = inference_engine
        # self.model_runner = inference_engine.llm_engine.model_executor.driver_worker.worker.model_runner if inference_engine else None

        if "vllm_v_0_6_3" in str(type(self.inference_engine)) or "vllm_v_0_5_4" in str(type(self.inference_engine)):
            # vLLM <= v0.6.3
            self.model_runner = self.inference_engine.llm_engine.model_executor.worker.model_runner if self.inference_engine else None
        else:
            # vLLM > v0.6.3
            self.model_runner = self.inference_engine.llm_engine.model_executor.driver_worker.worker.model_runner if self.inference_engine else None

        self.model_config = model_config
        self.device_mesh = device_mesh
        self.offload_param = offload_param
        self.load_format = load_format
        self.layered_summon = layered_summon

        # Full params
        self.full_params = full_params
        if full_params and fsdp_version(self.module) == 1:
            FSDP.set_state_dict_type(self.module, state_dict_type=StateDictType.FULL_STATE_DICT, state_dict_config=FullStateDictConfig())
        elif fsdp_version(self.module) == 1:
            FSDP.set_state_dict_type(
                self.module,
                state_dict_type=StateDictType.SHARDED_STATE_DICT,
                state_dict_config=ShardedStateDictConfig(),
            )

        self.tp_size = self.device_mesh["infer_tp"].size()
        self.tp_rank = self.device_mesh["infer_tp"].get_local_rank()

        # Note that torch_random_states may be different on each dp rank
        self.torch_random_states = get_torch_device().get_rng_state()
        # get a random rng states
        if self.device_mesh is not None:
            gen_dp_rank = self.device_mesh["dp"].get_local_rank()
            get_torch_device().manual_seed(gen_dp_rank + 1000)  # make sure all tp ranks have the same random states
            self.gen_random_states = get_torch_device().get_rng_state()
            get_torch_device().set_rng_state(self.torch_random_states)
        else:
            self.gen_random_states = None

        self.base_sync_done: bool = "dummy" not in load_format
        if is_version_ge(pkg="vllm", minver="0.7.3"):
            VLLMHijack.hijack()

    @GPUMemoryLogger(role="fsdp vllm sharding_manager", logger=logger)
    def __enter__(self):
        def __collect_lora_params() -> OrderedDict:
            """
            collect lora params or full params if base model is not ready in vllm
            work with if isinstance(self.module._fsdp_wrapped_module, PeftModel)
            """
            from peft.utils.save_and_load import get_peft_model_state_dict

            lora_params = OrderedDict()
            peft_model = getattr(self.module, "_fsdp_wrapped_module", self.module)
            if fsdp_version(self.module) > 0:
                if self.layered_summon:
                    if not self.base_sync_done:
                        raise ValueError("To use layered_summon, you must make sure base-model is preloaded in vllm, e.g. let rollout.load_format=safetensors")
                    lora_params = layered_summon_lora_params(self.module)
                else:
                    with FSDP.summon_full_params(self.module, writeback=False):
                        if self.base_sync_done:
                            lora_params = get_peft_model_state_dict(peft_model)
                            lora_params = {name: param.full_tensor().detach().cpu() if hasattr(param, "full_tensor") else param.detach().cpu() for name, param in lora_params.items()}
                        else:
                            model = peft_model.base_model.model
                            orig_dev = "cpu" if "cpu" in str(next(model.parameters()).device) else "cuda"
                            model = model.to("cpu")
                            for name, param in model.state_dict().items():
                                if any(x in name for x in ["_flat_param", "lora_"]):
                                    continue
                                name = name.replace("_fsdp_wrapped_module.", "").replace(".base_layer", "")
                                lora_params[name] = param.full_tensor().detach().cpu() if hasattr(param, "full_tensor") else param.detach().cpu()
                            model = model.to(orig_dev)
                    torch.cuda.empty_cache()
            else:
                if self.base_sync_done:
                    lora_params = get_peft_model_state_dict(peft_model)
                else:
                    model = peft_model.base_model.model
                    orig_dev = "cpu" if "cpu" in str(next(model.parameters()).device) else "cuda"
                    model = model.to("cpu")
                    for name, param in model.state_dict().items():
                        if any(x in name for x in ["_flat_param", "lora_"]):
                            continue
                        name = name.replace("_fsdp_wrapped_module.", "").replace(".base_layer", "")
                        lora_params[name] = param.detach().cpu()
                    model = model.to(orig_dev)
            return lora_params

        # NOTE: Basically, we only need `get_torch_device().empty_cache()` before vllm wake_up and
        # after vllm sleep, since vllm has its own caching memory allocator CuMemAllocator.
        # Out of vllm scope, we should avoid empty cache to let pytorch using caching memory
        # to speed up memory allocations.
        #
        # pytorch: https://pytorch.org/docs/stable/notes/cuda.html#memory-management
        # vllm: https://github.com/vllm-project/vllm/blob/v0.7.3/vllm/device_allocator/cumem.py#L103
        self.timing = {}
        with _timer("reshard", self.timing):
            get_torch_device().empty_cache()

            log_gpu_memory_usage("Before state_dict() in sharding manager memory", logger=logger)
            if self.offload_param:
                load_fsdp_model_to_gpu(self.module)

            peft_config = None
            peft_model = getattr(self.module, "_fsdp_wrapped_module", self.module)
            if hasattr(peft_model, "peft_config"):
                peft_config = peft_model.peft_config.get("default", None)
                params = __collect_lora_params()
            else:
                params = self.module.state_dict()
            params = convert_weight_keys(params, getattr(self.module, "_fsdp_wrapped_module", self.module))
            log_gpu_memory_usage("After state_dict() in sharding manager memory", logger=logger)

            # Copy, not share memory
            load_format = "hf" if self.full_params else "dtensor"

            if vllm_version in (
                "0.5.4",
                "0.6.3",
            ):
                self.inference_engine.sync_model_weights(params, load_format=load_format)
                log_gpu_memory_usage("After sync model weights in sharding manager", logger=logger)
                del params
            else:
                if "tags" in inspect.signature(self.inference_engine.wake_up).parameters:
                    self.inference_engine.wake_up(tags=["weights"])
                else:
                    self.inference_engine.wake_up()

                # update model params
                self.update_params(params, peft_config=peft_config)
                log_gpu_memory_usage("After sync model weights in sharding manager", logger=logger)
                del params
                if self.offload_param:
                    offload_fsdp_model_to_cpu(self.module)
                get_torch_device().empty_cache()

                if "tags" in inspect.signature(self.inference_engine.wake_up).parameters:
                    self.inference_engine.wake_up(tags=["kv_cache"])

            log_gpu_memory_usage("After del state_dict and empty_cache in sharding manager", logger=logger)

            # important: need to manually set the random states of each tp to be identical.
            if self.device_mesh is not None:
                self.torch_random_states = get_torch_device().get_rng_state()
                get_torch_device().set_rng_state(self.gen_random_states)

    @GPUMemoryLogger(role="fsdp vllm sharding_manager", logger=logger)
    def __exit__(self, exc_type, exc_value, traceback):
        # TODO(ZSL): check this
        if vllm_version in (
            "0.5.4",
            "0.6.3",
        ):
            self.inference_engine.offload_model_weights()
        else:
            self.inference_engine.sleep(level=1)

        self.module.train()

        # add empty cache after each compute
        get_torch_device().empty_cache()

        # restore random states
        if self.device_mesh is not None:
            self.gen_random_states = get_torch_device().get_rng_state()
            get_torch_device().set_rng_state(self.torch_random_states)

    @GPUMemoryLogger(role="fsdp vllm sharding_manager", logger=logger)
    def preprocess_data(self, data: DataProto) -> DataProto:
        """All gather across tp group to make each rank has identical input."""
        if self.tp_size == 1:
            return data

        # TODO: Current impl doesn't consider FSDP with torch micro-dp
        if vllm_version in (
            "0.5.4",
            "0.6.3",
        ):
            group = vllm_ps.get_tensor_model_parallel_group()
        else:
            group = vllm_ps.get_tensor_model_parallel_group().device_group

        all_gather_data_proto(data=data, process_group=group)
        return data

    @GPUMemoryLogger(role="fsdp vllm sharding_manager", logger=logger)
    def postprocess_data(self, data: DataProto) -> DataProto:
        """Get chunk data of this tp rank since we do all gather in preprocess."""
        if self.tp_size == 1:
            return data

        return data.chunk(chunks=self.tp_size)[self.tp_rank]

    def update_params(self, updated_params, peft_config=None):
        model = self.model_runner.model
        if peft_config:
            if self.base_sync_done:
                lora_int_id = int(time.time_ns() % 0x7FFFFFFF)
                lora_reqest = TensorLoRARequest(
                    lora_name=f"{lora_int_id}",
                    lora_int_id=lora_int_id,
                    lora_path="simon_lora_path",
                    peft_config=asdict(peft_config),
                    lora_tensors=updated_params,
                )
                self.inference_engine.llm_engine.add_lora(lora_reqest)
                logger.info(f"vLLM load weights, loaded_params: {len(updated_params)}")
                return
            else:

                def replace_lora_wrapper(k):
                    stacked_params = ["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"]
                    if any([k.endswith(f"{s}.weight") for s in stacked_params]):
                        return k.replace(".weight", ".base_layer.weight")
                    if any([k.endswith(f"{s}.bias") for s in stacked_params]):
                        return k.replace(".bias", ".base_layer.bias")
                    return k

                updated_params = {replace_lora_wrapper(k): v for k, v in updated_params.items()}

        patch_vllm_moe_model_weight_loader(model)
        device = get_torch_device().current_device()  # used when fsdp2 set cpu_offload_policy
        loaded_params = model.load_weights(((name, param.to(device, non_blocking=True).full_tensor() if isinstance(param, DTensor) else param) for name, param in updated_params.items()))

        self.base_sync_done = True
        logger.info(f"vLLM load weights, loaded_params: {len(loaded_params) if loaded_params else -1}")


==> sharp/workers/sharding_manager/megatron_sglang.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
# Copyright 2023-2024 SGLang Team
# Copyright 2025 ModelBest Inc. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
This file contains a Megatron style Hybrid Engine that shares the weights of the actor with the inference engine.
"""

import asyncio
import logging
import os

import torch
from sglang.srt.entrypoints.engine import Engine
from torch import nn
from torch.distributed.device_mesh import DeviceMesh

from verl.protocol import DataProto, all_gather_data_proto
from verl.utils.debug import GPUMemoryLogger, log_gpu_memory_usage
from verl.utils.debug.performance import _timer
from verl.utils.megatron_utils import per_tensor_generator

from .base import BaseShardingManager

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_PPO_LOGGING_LEVEL", "WARN"))


"""
Megatron Hybrid Engine:
- During training, only the current pp stage holds the parameters
- Before inference, broadcast the parameters of the current pp rank to all other pp ranks (all pp ranks holds all the parameters)
- Bind the parameters to the inference engine
- Do inference in tp. pp is treated as additional dp
- After inference, all the parameters that doesn't belong to this pp rank is freed.
"""


class MegatronSGLangShardingManager(BaseShardingManager):
    def __init__(
        self,
        actor_module: nn.ModuleList,
        inference_engine: Engine,
        model_config,
        transformer_config,
        layer_name_mapping,
        weight_converter,
        device_mesh: DeviceMesh | None = None,
    ):
        self.actor_module = actor_module
        self.inference_engine = inference_engine
        self.model_config = model_config
        self.transformer_config = transformer_config
        self.layer_name_mapping = layer_name_mapping
        self.weight_converter = weight_converter
        self.device_mesh = device_mesh

        if self.device_mesh is not None:
            self.infer_tp_size = self.device_mesh["tp"].mesh.size()[0]
        else:
            self.infer_tp_size = self.inference_engine._tp_size

        # Note that torch_random_states may be different on each dp rank
        self.torch_random_states = torch.cuda.get_rng_state()
        # get a random rng states
        if self.device_mesh is not None:
            gen_dp_rank = self.device_mesh["dp"].get_local_rank()
            torch.cuda.manual_seed(gen_dp_rank + 1000)  # make sure all tp ranks have the same random states
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)
        else:
            self.gen_random_states = None

    @GPUMemoryLogger(role="MegatronSGLangShardingManager enter", logger=logger)
    def __enter__(self):
        self.timing = {}
        with _timer("reshard", self.timing):
            per_tensor_param = per_tensor_generator(
                self.actor_module,
                self.model_config,
                self.weight_converter,
                self.transformer_config,
                self.layer_name_mapping,
            )
            loop = asyncio.get_event_loop()
            loop.run_until_complete(self.update_weights(per_tensor_param))
            # important: need to manually set the random states of each tp to be identical.
            if self.device_mesh is not None:
                self.torch_random_states = torch.cuda.get_rng_state()
                torch.cuda.set_rng_state(self.gen_random_states)

    @GPUMemoryLogger(role="MegatronSGLangShardingManager exit", logger=logger)
    def __exit__(self, exc_type, exc_value, traceback):
        log_gpu_memory_usage("Before SGLang offload in sharding manager", logger=logger)
        loop = asyncio.get_event_loop()
        loop.run_until_complete(self.release_memory())
        log_gpu_memory_usage("After SGLang offload in sharding manager", logger=logger)

        for model in self.actor_module:
            model.train()
        # add empty cache after each compute
        torch.cuda.empty_cache()

        # restore random states
        if self.device_mesh is not None:
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)

    async def update_weights(self, params):
        if self.device_mesh["tp"].get_local_rank() == 0:
            await self.inference_engine.resume_memory_occupation()

        # Most naive implementation, can optimize a lot if it is bottleneck from sglang Engine weight update
        # named_tensors = [(k, v) for k, v in params.items()]
        named_tensors = params
        load_format = None
        for tensor_index, (name, tensor) in enumerate(named_tensors):
            if self.device_mesh["tp"].get_local_rank() == 0:
                await self.inference_engine.update_weights_from_tensor(
                    named_tensors=[
                        (
                            name,
                            tensor.detach(),
                        )
                    ],
                    load_format=load_format,
                    flush_cache=False,
                )

            if self.device_mesh["tp"].get_local_rank() == 0:
                await self.inference_engine.flush_cache()

    async def release_memory(self):
        if self.device_mesh["tp"].get_local_rank() == 0:
            await self.inference_engine.release_memory_occupation()

    @GPUMemoryLogger(role="FSDPSGLangShardingManager enter", logger=logger)
    async def wake_up(self):
        per_tensor_param = per_tensor_generator(
            self.actor_module,
            self.model_config,
            self.weight_converter,
            self.transformer_config,
            self.layer_name_mapping,
        )
        await self.update_weights(per_tensor_param)
        # important: need to manually set the random states of each tp to be identical.
        if self.device_mesh is not None:
            self.torch_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.gen_random_states)

    @GPUMemoryLogger(role="FSDPSGLangShardingManager exit", logger=logger)
    async def sleep(self):
        log_gpu_memory_usage("Before SGLang offload in sharding manager", logger=logger)
        await self.release_memory()
        log_gpu_memory_usage("After SGLang offload in sharding manager", logger=logger)

        for model in self.actor_module:
            model.train()
        # add empty cache after each compute
        torch.cuda.empty_cache()

        # restore random states
        if self.device_mesh is not None:
            self.gen_random_states = torch.cuda.get_rng_state()
            torch.cuda.set_rng_state(self.torch_random_states)

    @GPUMemoryLogger(role="megatron sglang sharding_manager", logger=logger)
    def preprocess_data(self, data: DataProto) -> DataProto:
        # DP_COMPUTE_PROTO: all training ranks are dp, the same as fsdp
        if self.infer_tp_size == 1:
            return data
        all_gather_data_proto(data, self.device_mesh["tp"].get_group())
        return data

    @GPUMemoryLogger(role="megatron sglang sharding_manager", logger=logger)
    def postprocess_data(self, data: DataProto) -> DataProto:
        # DP_COMPUTE_PROTO: all training ranks are dp, the same as fsdp
        if self.infer_tp_size == 1:
            return data
        return data.chunk(chunks=self.infer_tp_size)[self.device_mesh["tp"].get_local_rank()]


==> sharp/workers/sharding_manager/megatron_vllm.py <==
# Copyright 2024 Bytedance Ltd. and/or its affiliates
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
"""
This file contains a Megatron style Hybrid Engine that shares the weights of the actor with the inference engine.
"""

import inspect
import logging
import os

import torch
import torch.distributed
from megatron.core import parallel_state as mpu
from torch import nn

from verl import DataProto
from verl.models.mcore.weight_converter import McoreToHFWeightConverterBase
from verl.protocol import all_gather_data_proto
from verl.third_party.vllm import LLM, vllm_version
from verl.third_party.vllm import parallel_state as vllm_ps
from verl.utils.debug import GPUMemoryLogger
from verl.utils.debug.performance import _timer
from verl.utils.megatron_utils import (
    per_tensor_generator,
)
from verl.utils.torch_functional import check_device_is_available
from verl.utils.vllm_utils import patch_vllm_moe_model_weight_loader

from .base import BaseShardingManager

logger = logging.getLogger(__file__)
logger.setLevel(os.getenv("VERL_LOGGING_LEVEL", "WARN"))


"""
Megatron Hybrid Engine:
- During training, only the current pp stage holds the parameters
- Before inference, broadcast the parameters of the current pp rank 
   to all other pp ranks (all pp ranks holds all the parameters)
- Bind the parameters to the inference engine
- Do inference in tp. pp is treated as additional dp
- After inference, all the parameters that doesn't belong to this pp rank is freed.
"""


class MegatronVLLMShardingManager(BaseShardingManager):
    @check_device_is_available()
    def __init__(
        self,
        actor_module: nn.ModuleList,
        inference_engine: LLM,
        model_config,
        transformer_config,
        layer_name_mapping,
        weight_converter: McoreToHFWeightConverterBase,
    ):
        self.actor_module = actor_module
        self.inference_engine = inference_engine
        self.model_config = model_config
        self.transformer_config = transformer_config
        self.layer_name_mapping = layer_name_mapping
        self.weight_converter = weight_converter
        # initialize groups for vllm inference
        self.rank = torch.distributed.get_rank()
        self.world_size = torch.distributed.get_world_size()
        self.infer_tp_size = vllm_ps.get_tensor_model_parallel_world_size()
        self.infer_tp_rank = vllm_ps.get_tensor_model_parallel_rank()
        self.infer_tp_group = vllm_ps.get_tensor_model_parallel_group()
        if vllm_version not in ("0.5.4", "0.6.3"):
            self.infer_tp_group = self.infer_tp_group.device_group
        self.train_tp_size = mpu.get_tensor_model_parallel_world_size()
        self.train_tp_rank = mpu.get_tensor_model_parallel_rank()
        self.train_tp_group = mpu.get_tensor_model_parallel_group()
        self.train_ep_size = mpu.get_expert_model_parallel_world_size()
        self.train_ep_rank = mpu.get_expert_model_parallel_rank()
        self.train_ep_group = mpu.get_expert_model_parallel_group()
        self.train_etp_size = mpu.get_expert_tensor_parallel_world_size()
        self.train_etp_rank = mpu.get_expert_tensor_parallel_rank()
        self.train_etp_group = mpu.get_expert_tensor_parallel_group()
        self.need_tp_reshard = self.train_tp_size != self.infer_tp_size
        self.train_tp_larger = self.train_tp_size > self.infer_tp_size

    @GPUMemoryLogger(role="megatron vllm sharding_manager", logger=logger)
    def __enter__(self):
        self.timing = {}
        with _timer("reshard", self.timing):
            if vllm_version in (
                "0.5.4",
                "0.6.3",
            ):
                per_tensor_param = per_tensor_generator(self.actor_module, self.model_config, self.weight_converter, self.transformer_config, self.layer_name_mapping, convert_qkv_gate_up_by_simple_split=False)
                self.inference_engine.sync_model_weights(per_tensor_param, load_format="megatron")
            else:
                # > 0.7.2
                if "tags" in inspect.signature(self.inference_engine.wake_up).parameters:
                    self.inference_engine.wake_up(tags=["weights"])
                else:
                    self.inference_engine.wake_up()
                per_tensor_param = per_tensor_generator(
                    self.actor_module,
                    self.model_config,
                    self.weight_converter,
                    self.transformer_config,
                    self.layer_name_mapping,
                )
                model = self.inference_engine.llm_engine.model_executor.driver_worker.worker.model_runner.model
                patch_vllm_moe_model_weight_loader(model)
                loaded_params = model.load_weights(per_tensor_param)
                info = f"vLLM load weights, loaded_params: {len(loaded_params)}"
                logger.info(info)

            # (vermouth1992) We move wake up kv cache after we release model weights. Need refactor to make API cleaner
            # if "tags" in inspect.signature(self.inference_engine.wake_up).parameters:
            #     self.inference_engine.wake_up(tags=["kv_cache"])

    @GPUMemoryLogger(role="megatron vllm sharding_manager", logger=logger)
    def __exit__(self, exc_type, exc_value, traceback):
        if vllm_version in (
            "0.5.4",
            "0.6.3",
        ):
            self.inference_engine.offload_model_weights()
        else:
            self.inference_engine.sleep(level=1)
        for model in self.actor_module:
            model.train()

        torch.cuda.empty_cache()

    @GPUMemoryLogger(role="megatron vllm sharding_manager", logger=logger)
    def preprocess_data(self, data: DataProto) -> DataProto:
        # DP_COMPUTE_PROTO: all training ranks are dp, the same as fsdp
        if self.infer_tp_size == 1:
            return data
        all_gather_data_proto(data, self.infer_tp_group)
        return data

    @GPUMemoryLogger(role="megatron vllm sharding_manager", logger=logger)
    def postprocess_data(self, data: DataProto) -> DataProto:
        # DP_COMPUTE_PROTO: all training ranks are dp, the same as fsdp
        if self.infer_tp_size == 1:
            return data
        return data.chunk(chunks=self.infer_tp_size)[self.infer_tp_rank]

